A Monte Carlo Approach to the 4D Scattering Equations

The scattering equation formalism is a general framework for calculation of amplitudes in theories of massless particles. We provide a detailed introduction to the 4D scattering equation framework accessible to non-experts, outline current difficulties solving the equations numerically, and explain how to overcome them with a Monte Carlo algorithm. With this submission we include {\tt treeamps4dJAF}, the first publicly available {\sc Mathematica} package for calculating amplitudes by solving the scattering equations, supporting MHV analytical and N$^{k-2}$MHV numerical computations. The package provides a powerful and flexible computational tool for calculating tree-level amplitudes in super Yang Mills theories, Einstein supergravity and conformal supergravity. We tabulate sets of numerical solutions up to 9 points in all MHV sectors and 12 points in the NHMV sector which can be used for fast evaluation of amplitudes.

==> Package/treeamps4dJAF.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(*Quiet stops error message if functions are already defined*)
Quiet[
System`Echo[x_]:= (Print[x];x);
System`RepeatedTiming[x_]:={#[[1]]/101,#[[2]]} &@AbsoluteTiming[Do[x,{100}];x];
System`SubsetQ[A_List, B_List]:= And@@(MemberQ[A,#]&/@B);
System`CountDistinct[x_List]:= Length[Union[x]];
System`BooleanQ[x_]:= x === True ||x ===  False;
System`Nothing = Sequence[];
System`Alphabet[] := {"a","b","c","d","e","f","g","h","i","j","k","l","m","n","o","p","q","r","s","t","u","v","w","x","y","z"};

(*Unprotect[Table];
Table[x_,y_Integer]:= Table[x,{y}];
Protect[Table];*)
]



BeginPackage["treeamps4dJAF`"];
(*Unprotect and clear the package's context in case we loaded it already*)
Unprotect@@Names["treeamps4dJAF`*"];
ClearAll["treeamps4dJAF`*"];


(*Generic functions,& working with heads for different brackets*)
Eulerian::usage="Eulerian[n, k] returns the Eulerian number \!\(\*StyleBox[\"\[LeftAngleBracket]\",15]\*GridBox[{{n},{k}}]\*StyleBox[\"\[RightAngleBracket]\",15]\)";
ReduceMatrix::usage="ReduceMatrix[mat, labels] removes rows and columns from mat given by the list of labels. 1x1 matrices are reduced to the matrix {{1}}.";

Minor::usage="Minor[mat, labels] calculates the minor of the matrix mat specified by the columns labels";
ParkeTaylor::usage="ParkeTaylor[n, k, head] gives the Parke-Taylor factor of cyclic minors of the abstract k * n matrix defined by symbol head.";
ReplaceWithin::usage="ReplaceWithin[expr, heads, rules] replaces all parts of expr with a head from the list heads using rules";
SignedComplement::usage="SignedComplement[n, L, head] calculates the complement of the List of Integers L in Range[n], and returns {\!\(L\^c\),Signature[(L,\!\(L\^c\))]}.
SignedComplement[set, L, head] works the same, but with the complement in set instead of in Range[n].";
SetHeads::usage="treeamps4dJAF reserves 8 heads for analytical computations, which are explained in Figure 6 of the accompanying paper.
SetHeads[] reassigns the package's heads to the default heads.
SetHeads[ang, squ, cir, mu, lam, lamt, s, eta] assigns all of the package's heads to the specified symbols.
SetHeads[name -> symbol] assigns head specified by name to be symbol.";
GetHeads::usage="treeamps4dJAF reserves 8 heads for analytical computations, which are explained in Figure 6 of the accompanying paper.
GetHeads[] lists all of the package's current heads along with their names.
GetHeads[name] returns the head specified by name.";
AmplitudesDisplay::usage="AmplitudesDisplay[expr] displays all of the package's heads in expr in a simplified format for readability.";
Antisymmetrise::usage="Antisymmetrise[expr, heads] sorts the arguments of the given heads in expr, and multiplies each occurence by the signature of the permutation of its arguments.
Antisymmetrise[expr] sorts the arguments of the package's antisymmetric heads in expr, and multiplies each occurence by the signature of the permutation of its arguments (see GetHeads).";
ApplySchouten::usage="ApplySchouten[expr, heads] attempts to apply the Schouten identity on two-brackets to the given heads in expr.
ApplySchouten[expr] attempts to apply the Schouten identity on two-brackets in expr defined by the package's heads (see GetHeads).";
ChoosePattern::usage="ChoosePattern[set] gives a pattern for any number of distinct elements chosen from the list set.
ChoosePattern[set, k] gives a pattern for k distinct elements chosen from the list set.
ChoosePattern[set, {k1, k2}] gives a pattern for between k1 and k2 distinct elements chosen from the list set.";
ChooseQ::usage="ChooseQ[set, subset] returns True if subset is a list of any number of distinct elements chosen from the list set, and False otherwise.
ChooseQ[set, subset, k] returns True if subset is a list of k distinct elements chosen from the list set, and False otherwise.
ChooseQ[set, subset, {k1, k2}] returns True if subset is a list of between k1 and k2 distinct elements chosen from the list set, and False otherwise.";
ApplyToSparseArray::usage="ApplyToSparseArray[expr, f] applies the function f to expr, and to the array rules of any sparse arrays in expr.";
NumericSparseArrayQ::usage="NumericSparseArrayQ[M] returns True if all elements of sparse array M are numeric, and False otherwise.";


(*Fermionic integration and Wick contractions*)DetGIntegrate::usage="DetGIntegrate[expr, measure, space] integrates the Grassmann function given by expr, so long as it matches the form GProduct[Sum[\!\(C\_\(A,B\)\) \!\(\[Eta]\_B\)], {B, space}], {A, space}], giving Det[C] as the result. More generic Grassmann functions are not supported. The package's head specified by name 'Grassmann' (see GetHeads) is used for the Grassmann variable, Grassmann numbers should be multiplied together using NonCommutativeMultiply (**), and the Grassmann space consists of all of the possible sets of indices given in space, given as lists of integers. measure must be a subset of space, and all Grassmann variables not in the measure are set to zero. measure and space must both be lists of lists of indeces, and hence must have dimensions 2.
	* If option CheckForm is False, DetGIntegrate will assume expr is of the required form.
	* If option HoldForm is True, DetGIntegrate will return Hold[Det][C], which can be evaluated later using ReleaseHold.
	* Details are given in Section 4.3 of the accompanying paper.";
GProduct::usage="GProduct[expr, iterator] works like Product, but for Grassmann variables. GProduct uses the head specified by name 'Grassmann' (see GetHeads), and multiplies each factor together using NonCommutativeMultiply.";
ExtractComponent::usage="ExtractComponent[t, N, expr, states] selects the relevant Grassmann variables associated with the states for theory t with N supersymmetries, and uses these as the measure to integrate expr using DetGIntegrate. Grassmann functions should be constructed with Grassmann variables specified by head with name 'Grassmann' (see GetHeads), and using NonCommutativeMultiply (**). Not all Grassmann functions can be integrated this way.";
FermionWickContract::usage="FermionWickContract[expr, heads, prophead, barhead] calculates the fermionic Wick contraction of expr, with fermions specified by the given heads and any set of arguments, multiplied together with NonCommutativeMultiply. Anti-fermions are written as barhead[heads], and the result is given in terms of the propagator between a fermion and an anti fermion, specified as eg. prophead[heads[i], barhead[heads][j]].
	* The default value for barhead is B.
	* The default value for prophead is Prop.";
DeltaQ::usage="DeltaQ[n, N] returns the super momentum conserving Grassmann delta function at n points with N supersymmetries, using the head specified by name 'Grassmann' (see GetHeads) for the Grassmann varibles.
	* Option Simplify has default value True, and in this cases produces an output in terms of angle brackets, with head specified by name 'Angle'. If Simplify is False the output will be in terms of \[Lambda] spinors with head specified by name 'Lambda', which can then be integrated with ExtractComponent.";
MHVBarGrassmannFactor::usage="MHVBarGrassmannFactor[n, N] returns the Grassmann function multiplying the \!\(\*OverscriptBox[MHV, \"_\"]\) super amplitude at
 n points with N supersymmetries, using the head specified by name 'Grassmann'  for the Grassmann varibles, and 'Square' for square brackets (see GetHeads).";


(*Generate and apply numerical momenta and solutions*)MomentaQ::usage="MomentaQ[n, mom] returns True if mom has the correct dimensions for a set of n point momenta, with each element of the form {\[Lambda],\!\(\*OverscriptBox[\[Lambda], \"~\"]\)}, and False otherwise.
MomentaQ[mom] returns True if mom has the correct dimensions for a set of momenta, with each element the form {\[Lambda],\!\(\*OverscriptBox[\[Lambda], \"~\"]\)}, and False otherwise.";
RandomMomenta4D::usage="RandomMomenta4D[n, w] samples a set of complex numbers with rational real and imaginary parts in the interval [-w, w], and returns n point complexified momenta satisfying momentum conservation. Each element is in the form {\[Lambda],\!\(\*OverscriptBox[\[Lambda], \"~\"]\)} with the little group gauge fixed so that \[Lambda] = (1,a), and momentum conservation is solved for in \!\(\(\*OverscriptBox[\[Lambda], \"~\"]\_1\)\) and \!\(\(\*OverscriptBox[\[Lambda], \"~\"]\_2\)\).
	* The default value for w is 1.
	* If the option Conjugate is True, \[Lambda] and \!\(\*OverscriptBox[\[Lambda], \"~\"]\) are swapped. At three points, Conjugate \[Rule] False gives MHV kinematics, and Conjugate \[Rule] True gives \!\(\*OverscriptBox[MHV, \"_\"]\) kinematics.";
RandomMomenta4DN::usage="RandomMomenta4DN[n, w] gives random floating point momenta, calculated as N[RandomMomenta4D[n, w]]";
ApplyMomenta::usage="ApplyMomenta[expr, momenta]  replaces the package's heads specified by names 'Angle', 'Square', 'Lambda' and 'LambdaTilde' (see GetHeads) in expr with the corresponding functions of momenta, which is a list of n point analytical or numerical momenta in the form {\[Lambda],\!\(\*OverscriptBox[\[Lambda], \"~\"]\)}. 
	* If the option MomentumTwistors is True, ApplyMomenta will treat 'Angle' heads with 4 arguments as momentum twistor 4-brackets";
ApplyScatteringSolutions::usage="ApplyScatteringSolutions[expr, momenta, L, solutions, delete] applies numerical momenta to expr, and then sums expr and the relevant Jacobian (defined by removing the two particle's equations in delete) over the given solutions to the scattering equations, for the number of points specified by the length of momenta and the left set L.
	* Default value for delete is L[[1;;2]]";


(*Scattering equations and Jacobian*)ScatteringEquations4D::usage="ScatteringEquations4D uses the head specified by the name 'WorldSheet' for the variables of the scattering equations, 'Circle' for minors of the worldsheet variables, 'Lambda' for \[Lambda] spinors and 'LambdaTilde' for \!\(\*OverscriptBox[\[Lambda], \"~\"]\) spinors (see GetHeads). 
ScatteringEquations4D[n, L] returns the scattering equations at n points with left set L  in terms of worldsheet minors.
ScatteringEquations4D[n, L, gfix, delete] returns the scattering equations at n points with left set L, with particles given by gfix fixed to the identity, and with equations at particles given by delete removed.
ScatteringEquations4D[mom, L, gfix, delete] returns the scattering equations for numerical momenta mom with left set L, with particles given by gfix fixed to the identity, and with equations at particles given by delete removed.
	* Passing an integer k instead of a list L will return the scattering equations with left set Range[k].
	* Default value for delete is L[[1;;2]].";
ScatteringJacobian4D::usage="ScatteringJacobian4D uses the head specified by the name 'WorldSheet' for the variables of the scattering equations, 'Circle' for minors of the worldsheet variables, 'Lambda' for \[Lambda] spinors and 'LambdaTilde' for \!\(\*OverscriptBox[\[Lambda], \"~\"]\) spinors (see GetHeads). 
ScatteringJacobian4D[n, L] for MHV or \!\(\*OverscriptBox[MHV, \"_\"]\) left set L returns the simplified Jacobian at n points in terms of 'Angle' and 'Square' heads.
ScatteringJacobian4D[n, L, gfix, delete] returns the Jacobian for the scattering equations at n points with left set L, with particles given by gfix fixed to the identity, and with equations at particles given by delete removed.
ScatteringJacobian4D[mom, L, gfix, delete] returns the Jacobian for the scattering equations for numerical momenta mom with left set L, with particles given by gfix fixed to the identity, and with equations at particles given by delete removed.
	* Default value for delete is L[[1;;2]].
	* If option HoldForm is True, ScatteringJacobian4D will return Hold[Det][J], which can be evaluated later using ReleaseHold.";


(*Monte Carlo equation solver,wrapper functions for scattering equations,analytic MHV solutions*)NSolveMonteCarlo::usage="NSolveMonteCarlo[eqns, vars, inputsols] attempts to find numerical approximations to the solutions of the system eqns of equations for the variables vars by Monte Carlo algorithm. The algorithm randomly samples initial guess points from a specified distribution, and then uses FindRoot to try to find a solution near to these points. Any solutions found are checked against the set of previously found solutions and duplicates removed.
	* inputsols is an optional argument for providing a list of previously known solutions to the equations.
	* If option NumSolutions is set, the algorithm will stop after finding this many distinct solutions.
	* If option MaxIterations is set the algorithm will stop after this many iterations.
	* If option MaxTime is set the algorithm will stop after this many seconds.
	* Initial guess points are sampled from the distrubution defined by option Distribution. Enter either a probability distrubition, or a range defining a uniform distribution. Default value {-1, 1}. 
	* Option Domain has default value Complex; setting to Real will use only real numbers as initial guess points.
	* Option PrecisionGoal has default value 5; the algorithm will stop once solutions get to this precision.
	* Option NumSeeds specifies the number of initial guesses at each iteration of the algorithm, default value is 100.
	* For each initial guess point, the algorithm searches for solutions of precision 1. Any such solutions found will then be put back into FindRoot up to the specified precision. Option InitialIterations decides how many steps to take on the initial precision 1 FindRoot calculation; default is 1000.
	* Option CompilationTarget is inherited from Compile.
	* If option PrintSummary is True the algorithm will print out some data for the run at the end.
	* If option ProgressIndicator is set to False the algorithm will not display a progress meter with current number of solutions found.
	* Calling Abort (Alt + .) during the calculation will return any solutions currently found.";
ScatteringSolutionDistribution::usage="ScatteringSolutionDistribution[n, k, approx] returns the distribution describing the spread of solution points at n points with MHV degree k. By default this will be of the form {-2 MAD, MAD} where MAD is the median absolute deviation for previously calculated runs of the algorithm, giving an approximated uniform distribution. 0.4 is taken an extrapolated estimate for the MAD in cases that haven't been calculated.
	approx has default value False. If set to True, CauchyDistribution[0,MAD] will be returned instead.";
NSolveScatteringEquations4D::usage="NSolveScatteringEquations4D[mom, L, gfix, delete, inputsols] attempts to find numerical approximations for all of the solutions to the scattering equations defined by numerical momenta mom and left set L by Monte Carlo algorithm, with particles gfix gauge fixed to the identity and delete removed.
	* inputsols is an optional argument for providing a list of previously known solutions to the equations.
	* Default values for gfix and delete are L[[1;;2]].
	* NSolveScatteringEquations4D inherits all options from NSolveMonteCarlo, apart from NumSolutions and Distribution. The scattering equations are known to have Eulerian[n-3, k-2] solutions, and ScatteringSolutionDistribution is used as the sampling distribution.";
SolveScatteringEquations4D::usage="SolveScatteringEquations4D[n, L, gfix] returns analytical MHV and \!\(\*OverscriptBox[MHV, \"_\"]\) Solutions to the scattering equations at n points with left set L and particles specified by gfix gauge fixed to the identity.
	* Default value for gfix is L for MHV and Complement[Range[n], L] for \!\(\*OverscriptBox[MHV, \"_\"]\).";
ReplaceMinors::usage="ReplaceMinors[expr, n, L] takes expression expr in terms of worldsheet minors specified by the head with the name 'Circle' (see GetHeads), and replaces them with the analytical MHV or \!\(\*OverscriptBox[MHV, \"_\"]\) n point solutions as specified by left set L";


(*Working with sets of solutions*)ChangeGaugeFix::usage="ChangeGaugeFix[sol, L, G] acts on the solution sol with the GL(2) matrix G. Note that gauge transformations act differently on the left set and the right set, hence we specify left set L.
ChangeGaugeFix[sol, L, G] changes the gauge fixing of the solution sol such that the two rows specified by gfix are the identity matrix. Note that it is not possible to gauge fix one left set and one right set row in this way.";
SolutionRuleToMatrix::usage="SolutionRuleToMatrix[sol] takes solution sol in the form of replacement rules for the head specified by the name 'WorldSheet' (see GetHeads), and returns a matrix.";
SolutionMatrixToRule::usage="
SolutionMatrixToRule[sol] takes solution sol in the form of a matrix and returns a set of replacement rules for the head specified by the name 'WorldSheet' (see GetHeads).";
GetGaugeFix::usage="GetGaugeFix[sol] returns the column labels for the two columns gauge fixed to the identity in the solution sol, or -1 if no such columns can be found.";
InsertGaugeFix::usage="InsertGaugeFix[sol, gfix] inserts the 2 by 2 identity matrix as the columns specified by gfix into the solution sol.";
CheckSolution::usage="CheckSolution[mom, L, sol, p] checks the solution sol against the scattering equations defined by numerical momenta mom and left set L to a precision defined by p, returning True if sol solves the equations and False otherwise.
	* Default value for p is 9.";
CheckSolutionBCFW::usage="CheckSolutionBCFW[mom, L, solset] calculates the analytical amplitude for gluons in Yang-Mills theory with the left set L defining the negative helicity gluons and the remaining gluons to be positive helicity for numerical momenta mom, using Jacob Bourjaily's package bcfw.m, which can be downloaded at https://arxiv.org/abs/1011.2447. CheckSolutionBCFW then repeats the calculation using solset as the full set of solutions to the scattering equations for this specific momenta and left set, and compares the two results returning True if they are the same and False otherwise.";
IncreasePrecision::usage="IncreasePrecision[mom, L, sol, p] increases the precision of solution sol to the scattering equations defined by the numerical momenta mom and left set L up precision p.
	* If no p is specified, IncreasePrecision will match the precision of sol to the precision of mom";
SolutionQ::usage="SolutionQ[n, sol] returns True if sol has the right dimensions to be a solution to the scattering equations at n points, and False otherwise.
SolutionQ[sol] returns True if sol has the right dimensions to be a solution to the scattering equations, and False otherwise.";


(*Pattern matching for states of different theories*)ListStates::usage="ListStates[t, N] returns a list of the specifications for all possible external states for theory t with N supersymmetries. Labels for different particles are tabulated in appendix A.1 of the accompanying paper";
ListTheories::usage="ListTheories[] returns a list of all theories supported by treeamps4dJAF.";
NegativeStateQ::usage="NegativeStateQ[t, N, s] returns True if s in the negative helicity supermultiplet in theory t with N supersymmetries, and False otherwise.";
PositiveStateQ::usage="PositiveStateQ[t, N, s] returns True if s is a right set state in theory t with N supersymmetries, and False otherwise.";
StateQ::usage="StateQ[t, N, s] returns True if s is a valid state in theory t with N supersymmetries, and False otherwise.";
TheoryQ::usage="TheoryQ[t, N] returns True if theory t with N supersymmetries is a member of ListTheories[] and False otherwise";
MaximalTheoryQ::usage="MaximalTheoryQ[t, N] returns True for N=4 sYM and N=8 SUGRA and false otherwise.";
NonMaximalTheoryQ::usage="NonMaximalTheoryQ[t, N] returns True for theories t  with non-maximal SUSY N and False otherwise.";
SuperfieldSpecifierQ::usage="SuperFieldSpecifierQ[t, N, n, fieldspec] returns True if fieldspec is a valid specification for the superfields of theory t with N supersymmetries at n points, and False otherwise.";
MHVDegree::usage="MHVDegree[t, N, states] returns the MHV degree defined by the states for theory t with N supersymmetries, and -1 if the states do not define a well specified MHV degree.";
GrassmannDegree::usage="GrassmannDegree[t, N, states] returns the Grassmann degree defined by the states for theory t with N supersymmetries.";
NonZeroMHVQ::usage="NonZeroMHVQ[n, k] returns True if the n point \!\(N\^\(k-2\)\)MHV amplitude is non-zero, and False if the amplitude is zero";
GetLeftSet::usage="GetLeftSet[t, N, states] returns the positions of all of the states that are in the left set for theory t with N supersymmetries.";
GetNegativeSet::usage="GetNegativeSet[t, N, states] returns the positions of all of the states that are in the negative helicity superfield for theory t with N supersymmetries.";
StateToRSym::usage="StateToRSym[t, N, state] returns the set of R symmetry indices for the given state of theory t with N supersymmetries.";


(*Integrands*)HodgesMatrix::usage="HodgesMatrix[L] returns the Hodges matrix H as a function on the worldsheet for left set L in terms of the heads specified by the names 'Angle' and 'Circle' (see GetHeads)";
DualHodgesMatrix::usage="DualHodgesMatrix[R] returns the dual Hodges matrix  \!\(\*OverscriptBox[H, \"~\"]\) as a function on the worldsheet for right set R in terms of the heads specified by the names 'Square' and 'Circle' (see GetHeads)";
GravitationalISF::usage="GravitationalISF[n, i, x, y] returns the gravitational inverse soft factor at n points on leg i with the reference spinors set to be legs x and y, as a function of external momenta in terms of the heads specified by the names 'Angle' and 'Square' (see GetHeads).";
MHVHodgesMatrix::usage="MHVHodgesMatrix[L] returns the MHV Hodges matrix H for left set L as a function of external momenta in terms of the heads specified by the names 'Angle' and 'Square' (see GetHeads)";
Integrand::usage="Integrand returns the theory-dependent tree-level integrand which can be summed over solutions to the scattering equations to return an amplitude. The output of Integrand will be an analytical expression which is a function of the worldsheet and external momenta, in terms of the heads specified by the names 'Angle', 'Square', and 'Circle'. Integrands for superamplitudes will have Grassmann variables specified by the head with name 'Grassmann' (see GetHeads).
The input for Integrand is overloaded in a number of different ways;
	* Integrand[theory, N, states]
	* Integrand[theory, N, n, L, fieldspec]
	* Integrand[theory, Nmaximal, n, k, fieldspec]
The set of possible theories and numbers of supersymmetries is specified by ListTheories. Given a specific theory, the set of possible external states is specified by ListStates. Using the format Integrand[theory, N, states] will give the integrand for the specified component amplitude, and all of the other formats will give the integrand for the relevant superamplitude. The format Integrand[theory, N, n, L, fieldspec] will specify all left set particles to be negative helicity superfields. For maximal supersymmetry the choice of left set does not affect the superamplitude, and an integer k may be entered for the MHV degree. 
fieldspec is an optional theory-dependent argument.
	* Yang-Mills and Einstein Gravity amplitudes don't take a fieldspec argument, and a left set is enough to define the integrand for the superamplitude
	* N = 4 conformal supergravity takes a list of negative helicity supermultiplets as its fieldspec, and L (or k) defines the Grassmann degree.
The options for Integrand are:
	* If option HoldForm is True, any determinants used to calculate the integrand will be kept in the form Hold[Det][M], which can then be calculated later using ReleaseHold.
	* The option HodgesDelete is relevant only for Einstein gravity amplitudes, and specifies the row and column to be deleted from the two Hodges matrices in calculating the integrand. Note that the amplitude is not dependent on this choice.";


(*Swapping left-right set and ordering integrands*)SwapParticles::usage="SwapParticles[int, n, L, l0, r0] applies a worldsheet transformation to n point integrand int with left set L which swaps l0 and r0 in between the left set and the right set.
	* Details are given in appendix B4 of the accompanying paper.";
ChangeLeftSet::usage="ChangeLeftSet[int, n, Lold, Lnew] applies SwapParticles repeatedly to n point integrand int with left set Lold, returning a new integrand supported on scattering equations with left set Lnew.
	* Default value for Lnew is Range[Length[Lold]].";


(*Amplitude function for numerics and MHV analytics*)Amplitude::usage="Amplitude is the package's main function. It can be used to calculate tree-level analytical MHV amplitudes and numerical amplitudes in all MHV sectors by solving the scattering equations in four dimensions. Analytical output of Amplitude will be a function of the external momenta, in terms of the heads specified by the names 'Angle' and 'Square'. Analytical and numerical superamplitudes will have Grassmann variables specified by the head with name 'Grassmann' (see GetHeads).
The input for Amplitude is overloaded in a number of different ways. Analytical amplitudes are specified in the form;
	* Amplitude[theory, N, states]
	* Amplitude[theory, N, n, L, fieldspec]
	* Amplitude[theory, Nmaximal, n, k, fieldspec]
And numerical amplitudes can take any of the following forms, where ** represetings any of the same state or superfield specifications as for analytical amplitudes;
	* Amplitude[theory, N, mom, **]
	* Amplitude[theory, N, mom, L, sols, **]
The set of possible theories and numbers of supersymmetries is specified by ListTheories. Given a specific theory, the set of possible external states is specified by ListStates. Using the format Amplitude[theory, N, states] will give the specified component amplitude, and all of the other formats will give the relevant superamplitude. The format Amplitude[theory, N, n, L, fieldspec] will specify all left set particles to be negative helicity superfields. For maximal supersymmetry the choice of left set does not affect the superamplitude, and an integer k may be entered for the MHV degree.
fieldspec is an optional theory-dependent argument.
	* Yang-Mills and Einstein Gravity amplitudes don't take a fieldspec argument, and a left set is enough to define the superamplitude
	* N = 4 conformal supergravity takes a list of negative helicity supermultiplets as its fieldspec, and L (or k) defines the Grassmann degree.
If a set of numerical momenta mom matching the state specification are entered, Amplitude will attempt to solve the relevant scattering equations, and return either a number or a superamplitude Grassmann expansion with numerical coefficients.
On entering a full set of numerical momenta mom along with left set L and solutions sols which match the number of points and MHV degree of the specified states, Amplitude will sum the solutions over the relevant integrand and return either a number or a superamplitude Grassmann expansion with numerical coefficients. It is not necessary for the left set L of the solutions to be the same as the left set specified by the states.
	* Amplitude inherits all options from Integrand and NSolveMonteCarlo, apart from NumSolutions and Distribution.
	* The option Precision can be used to set the precision of numerical outputs. If Precision is Automatic, Amplitude will either match the precision of mom, or calculate to $MachinePrecision for rational mom. Otherwise Amplitude will calculate to the specified Precision, calculating to precision 400 and attempting to rationalise the result if Precision is \[Infinity].
	* Amplitude also has an option Simplify. If Simplify is true, it will return simplified expressions for analytical MHV amplitudes which are not calculated directly in the scattering equation formalism.";


(*File IO*)AppendSolution::usage="AppendSolution[file, momemta, L, solutions] attempts to open file.csv and append at the end of it a new row containing the data {Length[momenta], L, GetGaugeFix[solutions], momenta, solutions}, with the gauge fixed columns removed from solutions.";
SolveAppendSolution::usage="SolveAppendSolution[file, mom, L, inputsols] attempts to find numerical solutions to the scattering equations defined by momenta mom and left set L, and then open file.csv and append at the end of it a new row containing the data {Length[mom], L, GetGaugeFix[solutions], mom, solutions}, with the gauge fixed columns removed from solutions.
	* inputsols is an optional argument for providing a list of previously known solutions to the equations.
	* SolveAppendSolution inherits all options from NSolveMonteCarlo, apart from NumSolutions.";
ReadSolutionData::usage="Importing large CSV files directly into Mathematica can be very slow.
ReadSolutionData[file] attempts to open file.csv, checking each row for consistency with the specified format (see AppendSolution). If the data is properly formatted, it returns the data for each row of file.csv in the form {number of points, left set, gauge fixed rows} without actually loading the solutions or momenta.";
ReadSolution::usage="Importing large CSV files directly into Mathematica can be very slow.
ReadSolution[file, n, L, numsol] attempts to run ReadSolutionData[file], and saves this information. It then looks for a solution specified by n and L, and returns the relevant row of file.csv if such a solution exists.
	* file.csv may have many solutions matching n and L. numsol specifies which of the solutions matching n and L in file.csv to load; default value is 1.
	* If an integer k is entered instead of left set L, ReadSolution looks for N^(k-2)MHV solutions and not just for a specific left set.";


(*documentation for options of functions*)(*NSolveMonteCarlo*)NumSeeds::usage="NumSeeds is an option for NSolveMonteCarlo and derived functions, specifying the number of initial guesses at each iteration of the algorithm, default value is 100.";
NumSolutions::usage="NumSolutions is an option for NSolveMonteCarlo and derived functions, telling the algorithm to stop after finding this many distinct solutions.";
InitialIterations::usage="InitialIterations is an option for NSolveMonteCarlo and derived functions.  For each initial guess point, the algorithm searches for solutions of precision 1. Any such solutions found will then be put back into FindRoot up to the specified precision. Option InitialIterations decides how many steps to take on the initial precision 1 FindRoot calculation; default is 1000.";
MaxTime::usage="MaxTime is an option for NSolveMonteCarlo and derived functions, telling the algorithm to stop after this many seconds.";
Distribution::usage="Distribution is an option for NSolveMonteCarlo and derived functions. Initial guess points are sampled from the distrubution defined by this option. Enter either a probability distrubition, or a range defining a uniform distribution. Default value {-1, 1}.";
Domain::usage="Domain is an option for NSolveMonteCarlo and derived functions. Default value Complex; setting to Real will use only real numbers as initial guess points.";
PrintSummary::usage="PrintSummary is an option for NSolveMonteCarlo and derived functions. If True, the algorithm will print out some data for the run at the end";
(*Integrand and DetGIntegrate*)
HodgesDelete::usage="HodgesDelete is an option for Integrand and derived functions, and is relevant only for Einstein gravity amplitudes. It specifies the row and column to be deleted from the two Hodges matrices in calculating the integrand. Note that the amplitude is not dependent on this choice.";
CheckForm::usage="CheckForm is an option for DetGIntegrate specifying whether the function should check whether the expression passed to it is in the right form, or to proceed without verifying.";
(*RandomMomenta4D*)
MomentumTwistors::usage="MomentumTwistors is an option for ApplyMomenta. If True, ApplyMomenta will treat 'Angle' heads with 4 arguments as momentum twistor 4-brackets.";



Begin["`Private`"];
(*Italicise variables in documentation*)
GetWordsInSqBrackets[str_String]:=(*Hacked to get rid of things we didn't want to pick up*)DeleteDuplicates[DeleteCases[Flatten[Flatten[StringCases[str,Except["[",_]~~"["~~ stringpatt:Except["["|"]"]...~~"]":> stringpatt]//StringSplit[#," -> "]&]//StringSplit[#,", "]&],"Det"|"\[Lambda]"|"\"~\""|"\"_\""|"0,MAD"|"MHV"|"\"\[LeftAngleBracket]\",15"|"\"\[RightAngleBracket]\",15"|"{{n},{k}}"|"n-3"|"k-2"|"-w"|"(L,\!\(L\^c\))"]]
ItaliciseVariables[str_String]:= StringReplace[str,WordBoundary~~#~~WordBoundary-> "\!\(\*\nStyleBox["<>#<>",FontSlant->\"Italic\"]\)"&/@GetWordsInSqBrackets[str]]

(MessageName[Evaluate@Symbol[#],"usage"] = ItaliciseVariables[MessageName[Evaluate@Symbol[#],"usage"]])&/@Names["treeamps4dJAF`*"];

(*This is a hack which fixes a formatting bug with DetGIntegrate, not exactly sure why it works*)
DetGIntegrate::usage=DetGIntegrate::usage;

(*Print package name etc.*)
Print[Column[{Style["MHV Analytical and \!\(\*SuperscriptBox[\(N\), \(k - 2\)]\)MHV Numerical Tree-Level Amplitudes in the 4D Scattering Equation Formalism",Bold],Style["Joseph A. Farrow, 15th May 2018, Version 1.1",Bold],
"Written in \!\(\*\nStyleBox[Mathematica,FontSlant->\"Italic\"]\) 11.1.1.0; checked for backwards compatability up to 10.0.2.0"}]];
(*The package's default heads. Reassign here if you don't want these heads to be cleared on opening the session.*)
defaultheads = StringJoin["Global`",#]&/@{"ang","squ","cir","mu","lam","lamt","s","eta"}

(*Disable tooltips for this session as they hang in the front end with long ::usage strings*)
SetOptions[$FrontEndSession,CodeAssistOptions->{"FloatingElementEnable"->False}]
Print["Tooltips have been disabled for this session."]


Eulerian[n_Integer,m_Integer]:= Sum[(-1)^k Binomial[n+1,k](m+1-k)^n,{k,0,m+1}]/;n>= 0 && 0 <= m <= n

ApplyToSparseArray[expr_,f_]:=f[expr/.mat_SparseArray:>SparseArray[f[ArrayRules[mat]]]]

NumericSparseArrayQ[m_SparseArray]:= And@@(NumericQ[#[[2]]]&/@ArrayRules[m])

ReduceMatrix[A_?MatrixQ,labels_]:= Module[{l = Reverse[Sort[labels]], temp = A},
(*if we remove whole matrix we want the result to have determinant 1*)
If[Length[A] === Length[labels], Return[{{1}}]];
(*remove each row&column*)
Do[temp = Drop[temp, {l[[i]]},{l[[i]]}],{i, Length[l]}];
temp
]/;ChooseQ[Range[Length[A]],labels]
ReduceMatrix[A_?MatrixQ,label_Integer]:= ReduceMatrix[A,{label}]

Minor[mat_?MatrixQ, labels_List]:=Det[mat[[labels]]]/;Length[mat]>= Length[First@mat]&&ChooseQ[Range[Length[mat]],labels,Length[First[mat]]]
Minor[mat_?MatrixQ, labels_List] := Minor[Transpose[mat],labels]/;Length[mat]< Length[First@mat]

(*Parke-Taylor cyclic invariant product of minors*)
ParkeTaylor[n_Integer,k_Integer,head_Symbol]:= Product[head@@Mod[Range[i,i+k-1],n,1],{i, n}]

ReplaceWithin[expr_,{heads__}|head_,rules_]:=expr/.foo:(heads|head)[__]:>(foo/.rules)
ReplaceWithin[expr_,rules_]:=expr/.foo:(Alternatives@@heads)[__]:>(foo/.rules)

SignedComplement[set_List,subset_List]:=
{#,Signature[Join[subset,#]]}&@Complement[set,subset]/;SubsetQ[set,subset]

SignedComplement[n_Integer?(#>0&),{subset__Integer?(#>0&)}]:= SignedComplement[Range[n],{subset}]

ChoosePattern[set_List,k_Integer]:=_List?(CountDistinct[#]===k&&SubsetQ[set,#]&)
ChoosePattern[set_List,{k1_Integer,k2_Integer}]:=_List?(CountDistinct[#]===Length[#]&&k1 <= Length[#]<= k2 &&SubsetQ[set,#]&)
ChoosePattern[set_List]:=_List?(CountDistinct[#]===Length[#]&&SubsetQ[set,#]&)
ChooseQ[set_List,subset_List,k_Integer]:= MatchQ[subset,ChoosePattern[set,k]]
ChooseQ[set_List,subset_List,{k1_Integer,k2_Integer}]:= MatchQ[subset, ChoosePattern[set,{k1,k2}]]
ChooseQ[set_List,subset_List]:= MatchQ[subset,ChoosePattern[set]]



headnames = {"Angle","Square","Circle","TwistorMu","Lambda","LambdaTilde","Worldsheet","Grassmann"};
brackets = {{"\[LeftAngleBracket]","\[RightAngleBracket]"},{"[","]"},{"(",")"},{"[","\!\(\*SubscriptBox[\(]\), \(\[Mu]\)]\)"}};
SetHeads::unrecog = "Head specifier `1` is not recognised by SetHeads";
(*reset all heads*)
SetHeads[ang_Symbol,squ_Symbol,cir_Symbol,mu_Symbol,lam_Symbol,lamt_Symbol,s_Symbol,eta_Symbol,print_:True]:=(
Unprotect@@Evaluate@heads;Unprotect[ang,squ,lam,lamt,cir,s,eta,mu];
ClearAll[ang,squ,cir,mu,lam,lamt,s,eta];ClearAll@@heads;
heads = {ang,squ,cir,mu,lam,lamt,s,eta};
SetAttributes[#,NHoldAll]&/@heads;
Protect@@Evaluate@heads;
If[print,GetHeads[]])/;BooleanQ[print]
(*reset one head specified by a name*)
SetHeads[name_String-> head_Symbol]:= With[{pos = Flatten@Position[headnames,name]},
If[pos === {},Message[SetHeads::unrecog,name],
Unprotect@@Evaluate[heads];Unprotect[head];
ClearAll[head,Evaluate[heads[[pos[[1]]]]]];
heads[[pos]]=head;
SetAttributes[head,NHoldAll];
Protect@@Evaluate@heads;
]]
(*reset to default*)
SetHeads[]:= SetHeads@@Symbol/@defaultheads

GetHeads::unrecog = "Head specifier `1` is not recognised by GetHeads";
(*get all heads*)
GetHeads[]:= Print[Column[Table[headnames[[i]]<>" \[Rule] "<>ToString[heads[[i]]],{i,Length[heads]}]]]
(*get one head specified by a name*)
GetHeads[name_String]:=
If[# === {},Message[GetHeads::unrecog,name],
heads[[#[[1,1]]]]
]&[Position[headnames,name]]

(*Protect and ClearAll the default heads, and define the names for the heads and bracket display forms*)
Unprotect@@defaultheads;
ClearAll@@defaultheads;
SetHeads[Sequence@@(Symbol/@defaultheads),False];
Print[Row@Join[{"The following default heads have been 'ClearAll'ed: "},Riffle[SymbolName/@heads,", "],{". Reassign defaults inside the package .nb file."}]]

(*Parse brackets. If numbers or symbols are all 1 digit, no space. If not, add in spaces to avoid ambiguity*)
bracketdispfunc[list_]:=Row[If[(MatchQ[#,{_Integer..}] && Union[IntegerLength/@#] === {1})
||(MatchQ[#,{_Symbol..}] && Union[StringLength/@SymbolName/@#] === {1}),#,Riffle[#," "]]&@list]

AmplitudesDisplay[expr_]:=(expr
(*brackets*)
/.(heads[[#]][b__]:>Row[{brackets[[#,1]],bracketdispfunc[{b}],brackets[[#,2]]}]&/@Range[4])
(*Grassmann*)
//.NonCommutativeMultiply[x__/;FreeQ[{x},Plus]]:> Row[{x}]
//.NonCommutativeMultiply[x__]:>Row@(Row[{Style["(",20],#,Style[")",20]}]&/@{x}) 
/.heads[[8]][x_]:> Subscript["\[Eta]",x]
/.heads[[8]][x_,y_]:> Superscript[Subscript["\[Eta]",x],y]
/.heads[[8]][x___]:> Subscript["\[Eta]",x]/.heads[[8]]-> "\[Eta]"
(*Worldsheet*)
/.heads[[7]][i_, a_]:> Superscript[Subscript["\[Sigma]",i],a]
/.heads[[7]][i_]:>Subscript["\[Sigma]",i]/.heads[[7]]-> "\[Sigma]"
(*Lambdas*)
/.heads[[5]][i_, a_]:> Superscript["|"<>ToString[i]<>"\[RightAngleBracket]",a]
/.heads[[5]][i_]:>"|"<>ToString[i]<>"\[RightAngleBracket]"/.heads[[5]]-> "\[Lambda]"
/.heads[[6]][i_, a_]:> Superscript["["<>ToString[i]<>"|",a]
/.heads[[6]][i_]:>"["<>ToString[i]<>"|"/.heads[[6]]-> "\!\(\*OverscriptBox[\(\[Lambda]\), \(~\)]\)"
(*some other nice display forms*)
/.Hold[DeltaQ[N_,_]]:> Row[{Superscript["\[Delta]",2N],"(Q)"}]
/.Hold[Det][M_?MatrixQ]:> Row[{"det",MatrixForm[M]}]
/.DiracDelta[x_]:> Row[{"\[Delta]",Style["(",20],x,Style[")",20]}]
/.Hold[Integrate][x_,y_]:> Row[{Style["\[Integral]",32],y,x}]
)

Antisymmetrise[expr_,heads:{Symbol__}]:= expr/. (#[i__]:>Signature[{i}] #@@Sort[{i}]&/@heads)
Antisymmetrise[expr_,head_Symbol]:= Antisymmetrise[expr,{head}]
Antisymmetrise[expr_]:=  expr/. (#[i__]:>Signature[{i}] #@@Sort[{i}]&/@heads[[1;;4]])

ApplySchouten[expr_,heads:{Symbol__}]:=expr /.Flatten[{-x_.#[i_,l_] #[j_,k_]+x_. #[i_,k_] #[j_,l_]:> x #[i,j]#[k,l],x_. #[l_,i_] #[j_,k_]+x_. #[i_,k_] #[j_,l_]:> x #[i,j]#[k,l]}&/@heads]
ApplySchouten[expr_,head_Symbol]:= ApplySchouten[expr,{head}]
ApplySchouten[expr_]:=ApplySchouten[expr,heads[[1;;4]]]


SetAttributes[GProduct,HoldAll];
SyntaxInformation[GProduct] = SyntaxInformation[Product];
GProduct[expr_,iterator__]:= If[Length[#] === 1,First@#,NonCommutativeMultiply@@#]&@Flatten[Table[expr,iterator]]

Options[DeltaQ] = {Simplify-> True}
DeltaQ[N_Integer/;N >= 0,n_Integer/; n>1,OptionsPattern[]]:=If[N>0,
If[OptionValue[Simplify],
 GProduct[Sum[heads[[1]][i,j]heads[[8]][i,A]**heads[[8]][j,A],{i,n},{j,i-1}],{A,N}],
 GProduct[Sum[heads[[5]][i,a]heads[[8]][i,A],{i,n}],{A,N},{a,2}]
],
1]

MHVBarGrassmannFactor[N_Integer/;N >= 0,n_Integer/; n>1]:=If[N>0, GProduct[
Sum[Signature[Join[{i,j},Complement[Range[n],{i,j}]]]
heads[[2]][i,j]GProduct[heads[[8]][k,A],
{k,Complement[Range[n],{i,j}]}],
{i,n-1},{j,i+1,n}],{A,N}],1]

(*split up sums*)
DetGIntegrate[expr1_ + expr2_, measure_List,space_List,opt:OptionsPattern[]]:= DetGIntegrate[expr1,measure,space,opt] + DetGIntegrate[expr2,measure,space, opt]/;Length/@Dimensions/@{measure,space} === {2,2}
(*linearity outside of products*)
DetGIntegrate[factor_ NonCommutativeMultiply[expr_] , measure_List,space_List,opt:OptionsPattern[]]:= factor DetGIntegrate[NonCommutativeMultiply[expr],measure,space, opt]/;FreeQ[factor,heads[[8]]]&&Length/@Dimensions/@{measure,space} === {2,2}
(*special case for 1d Grassmann space*)
DetGIntegrate[factor_. expr_,measure_List, space_List,OptionsPattern[]]:= factor/;Length/@Dimensions/@{measure,space} === {2,2}&&Length[First@measure] === Length[First@space] === 1&& MatchQ[expr,heads[[8]][measure[[1,1]]]]
(*throw out non-fermionic variables*)
DetGIntegrate[expr_/;FreeQ[expr,NonCommutativeMultiply],measure_List, space_List,OptionsPattern[]]:= 0/;Length/@Dimensions/@{measure,space} === {2,2}

DetGIntegrate::outofrange = "Some Grassmann variables in the integrand are not in the space";
Options[DetGIntegrate]= {CheckForm-> True,HoldForm-> False};
DetGIntegrate[expr_,measure_List,space_List,OptionsPattern[]]:=
Module[{tempexpr,measureassoc ,mat},
(*Too few or too many etas integrate to zero*)
If[Length[expr] =!= Length[measure],Return[0]];
(*turn expression in terms of NCM and Plus into a nested List format, and set any etas in the space that aren't in the measure to zero*)
tempexpr =List@@(If[Head[#] === Plus,List@@#,List@#]&/@( expr/.(heads[[8]]@@#-> 0&/@Complement[space,measure])));
(*map spaces with more than one index back into a longer 1 index list, and take into account re-orderings of the measure by swapping column ordering of matrix*)
measureassoc =Association[Table[measure[[i]]-> i,{i, Length[measure]}]];
(*any zero row and we return zero*)
If[Or@@(Chop[#]=== {0}&/@tempexpr),Return[0]];
(*check there aren't any etas we don't want, if required*)
If[!OptionValue[CheckForm]||And@@( KeyExistsQ[measureassoc,#]&/@Cases[tempexpr,heads[[8]][x__]:> {x},\[Infinity]]),
(*turn into a sparsearray and take the det to get the answer. Hold as det of matrix if asked*)
If[OptionValue[HoldForm],Hold[Det],Det]@SparseArray@DeleteCases[#,0]&@Chop@Flatten@Table[
tempexpr[[i,j]]/. (x_. heads[[8]][y__]:> ({i,measureassoc[{y}]} ->x)),
{i,Length[expr]},{j,Length[tempexpr[[i]]]}],
Message[DetGIntegrate::outofrange];
]
]/;(*do form checking if required; don't if we turned it off*)(!OptionValue[CheckForm]||(Length/@Dimensions/@{measure,space} === {2,2}&&Length[measure]<= Length[space] &&
MatchQ[expr,NonCommutativeMultiply[(_?DetGIntegrateFormCheck)..]]))

(*Internal function to check if expressions are in the right form to be integrated*)
DetGIntegrateFormCheck[Optional[x_] heads[[8]][__]]:=True/;FreeQ[x,heads[[8]]]
DetGIntegrateFormCheck[x_Plus]:=DetGIntegrateFormCheck/@And@@x
DetGIntegrateFormCheck[_]:=False

Options[ExtractComponent]= Options[DetGIntegrate];
ExtractComponent[theory_,N_,expr_,states__,opt:OptionsPattern[]]:=  If[N===0,expr,
DetGIntegrate[
expr,
Flatten[Table[If[# ===  1,Nothing,Table[{i,#[[j]]},{j,Length[#]}]]&@StateToRSym[theory,N,{states}[[i]]],{i,Length[{states}]}],1],
Flatten[Table[{i,A},{i,Length[{states}]},{A,N}],1],
opt],CheckForm-> False
]/;TheoryQ[theory,N] && StateQ[theory,N,states]


(*Scattering Equations*)
(*no gauge fixing, left set*)
ScatteringEquations4D[n_Integer/;n>= 3,L_List]:=
Flatten[Table[heads[[6]][l]- Sum[heads[[6]][r]/heads[[3]][l,r],{r, Complement[Range[n],L]}],{l, L}]~Join~ Table[heads[[5]][r]- Sum[heads[[5]][l]/heads[[3]][r,l],{l,L}],{r,  Complement[Range[n],L]}]]/;ChooseQ[Range[n],L]
(*no gauge fixing, k*)
ScatteringEquations4D[n_Integer/;n>= 3, k_Integer]:=ScatteringEquations4D[n,Range[k]]

(*gauge fixed and deleted, left set*)
ScatteringEquations4D[n_Integer/;n>= 3,L_List,gfix_List, delete_List:{}]:= 
Module[{del = If[delete === {},L[[1;;2]],delete]},
Flatten@Join[
Table[heads[[6]][l,a]- Sum[heads[[6]][r,a]/(heads[[7]][l,1]heads[[7]][r,2]-heads[[7]][r,1]heads[[7]][l,2]),{r,Complement[Range[n],L]}],{l, Complement[L,del]},{a,2}],Table[heads[[5]][r,a]- Sum[heads[[5]][l,a]/(heads[[7]][r,1]heads[[7]][l,2]-heads[[7]][l,1]heads[[7]][r,2]),{l,L}],{r, Complement[Complement[Range[n],L],del]},{a,2}]
]/.{heads[[7]][gfix[[1]],1]-> 1, heads[[7]][gfix[[1]],2]-> 0,heads[[7]][gfix[[2]],1]-> 0,heads[[7]][gfix[[2]],2]-> 1}
]/;ChooseQ[Range[n],L]&& And@@((ChooseQ[L,#,2]||ChooseQ[Complement[Range[n],L],#,2])&/@If[delete === {},{gfix},{gfix,delete}])

(*gauge fixed and deleted, k*)
ScatteringEquations4D[n_Integer/;n>= 3,k_Integer,gfix_List , delete_List:{}]:= ScatteringEquations4D[n,Range[k],gfix,delete]

(*numerical momenta, left set*)
ScatteringEquations4D[momenta_?MomentaQ,L_List,gfix_List, delete_List:{}]:= 
ApplyMomenta[ScatteringEquations4D[Length[momenta],L,gfix,delete],momenta]

(*numerical momenta, k*)
ScatteringEquations4D[momenta_?MomentaQ,k_Integer,gfix_List, delete_List:{}]:= ScatteringEquations4D[momenta,Range[k],gfix,delete]

(*Jacobian*)
(*n, left set*)
Options[ScatteringJacobian4D]= {HoldForm-> False};
ScatteringJacobian4D[n_Integer/;n>= 3,L_List,gfix_List,delete_List:{},OptionsPattern[]]:=
 Module[{jac,del = If[delete === {},L[[1;;2]],delete]},
jac = D[ScatteringEquations4D[n,L,gfix,del],{Flatten@Table[heads[[7]][m,a],{m,Complement[Range[n],gfix]},{a,2}],1}];
(*Simplify minors back to cir head*)
jac = jac/.heads[[7]][i_,1]heads[[7]][j_,2]-heads[[7]][j_,1]heads[[7]][i_,2]:> heads[[3]][i,j];
(*add in Jacobian from \[Delta]^4(P)*)
If[SubsetQ[L,del],1,-1](If[SubsetQ[L,del],heads[[1]],heads[[2]]]@@del)^-2 If[OptionValue[HoldForm],Hold[Det],Det][jac]
]/;ChooseQ[Range[n],L]&& And@@((ChooseQ[L,#,2]||ChooseQ[Complement[Range[n],L],#,2])&/@If[delete === {},{gfix},{gfix,delete}])

(*numerical momenta, left set*)
ScatteringJacobian4D[momenta_?MomentaQ,L_List,gfix_List,delete_List:{},opt:OptionsPattern[]]:= 
ApplyMomenta[ScatteringJacobian4D[Length[momenta],L,gfix,delete,opt],momenta]

(*simplified analytical MHV Jacobian evaluated on solution*)
ScatteringJacobian4D[n_Integer/;n>= 3, L_List,OptionsPattern[]]:= With[{R = Complement[Range[n],L]},
(heads[[1]]@@L)^-2 Product[((heads[[1]][L[[1]],r])^2 (heads[[1]][L[[2]],r])^2)/(heads[[1]]@@L)^3,{r,R}]
]/;ChooseQ[Range[n],L,2]

(*simplified analytical MHVbar Jacobian evaluated on solution*)
ScatteringJacobian4D[n_Integer/;n>= 3, L_List,OptionsPattern[]]:= With[{R = Complement[Range[n],L]},
-(heads[[2]]@@R)^-2Product[((heads[[2]][R[[1]],l])^2 (heads[[2]][R[[2]],l])^2)/(heads[[2]]@@R)^3,{l,L}]
]/;ChooseQ[Range[n],L,n-2]


MomentaQ[n_Integer/;n>= 3, momenta_List]:= Dimensions[momenta]==={n,2,2}
MomentaQ[momenta_List]:= MatchQ[Dimensions[momenta],{_,2,2}]

(*rational numbers*)
Options[RandomMomenta4D]= {Conjugate-> False};
RandomMomenta4D[n_Integer/;n>= 3,range :_?NumericQ : 1,OptionsPattern[]]:=Module[{mom},
(*Generate all momenta as complex numbers with real and imaginary parts between -1 and 1, in the form \[Lambda] = (1, a+\[ImaginaryI]b) Overscript[\[Lambda], ~] = (c+\[ImaginaryI]d, e+\[ImaginaryI]f) using LG scaling*)
mom= {{1,#1},{#2,#3}}&@@@Partition[Flatten[{#1 + I #2}&@@@(range/10^6 RandomInteger[{- 10^6, 10^6}, {3 n,2}])],3];
(*Solve momentum conservation by solving for Subscript[Overscript[\[Lambda], ~], 1] and Subscript[Overscript[\[Lambda], ~], 2]*)
mom[[1,2]] = Sum[(Det[{mom[[2,1]],mom[[i,1]]}]/Det[{mom[[1,1]],mom[[2,1]]}])mom[[i,2]],{i, 3, n}];
mom[[2,2]] = Sum[(Det[{mom[[1,1]],mom[[i,1]]}]/Det[{mom[[2,1]],mom[[1,1]]}])mom[[i,2]],{i, 3, n}];
(*If Conjugate is True, then swap so that we gauge fix Overscript[\[Lambda], ~] instead of \[Lambda] and solve for Subscript[\[Lambda], 1] and Subscript[\[Lambda], 2]*)
If[OptionValue[Conjugate],Reverse/@mom,mom]
]

(*Floating point numbers*)
Options[RandomMomenta4DN]= Options[RandomMomenta4D];
RandomMomenta4DN[n_Integer/;n>= 3,range :_?NumericQ : 1,opt:OptionsPattern[]]:= N[RandomMomenta4D[n,range,opt]]

(*Apply given set of momenta to an expression*)
Options[ApplyMomenta]={MomentumTwistors-> False};
ApplyMomenta[expr_,momenta_?MomentaQ,OptionsPattern[]]:=Module[
(*Calculate all angle and square brackets first. Should be faster this way for complex expressions.*)
{mutable,reptable=
Flatten[Table[
{(*ang*) heads[[1]][i,j]-> Det[{momenta[[i,1]],momenta[[j,1]]}],
(*squ*) heads[[2]][i,j]-> Det[{momenta[[i,2]],momenta[[j,2]]}]},
{j,2, Length[momenta]},{i,j-1}]]},
(*Apply also to momentum twistor variables if requested*)
If[OptionValue[MomentumTwistors],
(*make up \[Mu] replacements*)
mutable =  Antisymmetrise[LambdaTildeToMu[Length[momenta]].Table[If[i===j,0,heads[[2]][i,j]],{i,Length[momenta]},{j,Length[momenta]}].Transpose[LambdaTildeToMu[Length[momenta]]],heads[[1;;2]]]/.reptable;
reptable = Join[reptable,Flatten@Table[heads[[4]][i,j]->mutable[[i,j]] ,{j,2, Length[momenta]},{i,j-1}]];
(*use to make up twistor four-bracket replacements*)
reptable = Join[reptable,Antisymmetrise[Flatten[Table[heads[[1]][i,j,k,l]-> heads[[1]][i,j]heads[[4]][k,l]+heads[[1]][i,k]heads[[4]][l,j]+heads[[1]][i,l]heads[[4]][j,k]+heads[[1]][k,l]heads[[4]][i,j]+heads[[1]][l,j]heads[[4]][i,k]+heads[[1]][j,k]heads[[4]][i,l],{i,4,Length[momenta]},{j,3,i-1},{k,2,j-1},{l,k-1}]],heads[[{1,4}]]]/.reptable];
];
(*put angle and square brackets in canonical ordering, then apply momenta*)
Antisymmetrise[expr,heads[[If[OptionValue[MomentumTwistors],{1,2,4},{1,2}]]]]
/.Dispatch@Join[reptable,
 {(*\[Lambda] spinor and cpts*)
heads[[5]][n_]:> momenta[[;;,1]][[n]],
 heads[[5]][n_,a_]:> momenta[[;;,1]][[n,a]],
(*Overscript[\[Lambda], ~] spinor and cpts*)
 heads[[6]][n_]:> momenta[[;;,2]][[n]],
 heads[[6]][n_,a_]:> momenta[[;;,2]][[n,a]]}
]
]

LambdaTildeToMu[n_]:=SparseArray[{i_,j_}:>If[j>1&&i>j,heads[[1]][j,i],0],{n,n}]

(*Apply given set of numerical momenta and scattering solutions to an expression*)
ApplyScatteringSolutions[expr_,momenta_?MomentaQ,L_List,solutions_List,delete_List:{}]:=Module[
{reptablesol,
(*apply momenta to expression, and Jacobian, and antisymmetrise cir head*)
tempexpr = ApplyToSparseArray[ApplyMomenta[expr,momenta],Antisymmetrise[#,{heads[[3]]}]&],
jacobian = Antisymmetrise[ScatteringJacobian4D[momenta,L,If[# === -1,Return[Null],#]&@GetGaugeFix[solutions[[1]]],delete,HoldForm-> True],{heads[[3]]}]},

(*do the sum over solutions*)
Sum[
reptablesol =Dispatch@Flatten@Join[Table[heads[[3]][n,m]-> Det[{solutions[[i,n]],solutions[[i,m]]}],{m,2, Length[momenta]},{n,m-1}],SolutionMatrixToRule[solutions[[i]]]];
(*If we kept Grassmann state extraction, Hodges and Jacobian as Det[matrix], then releasehold it after entering numerical coefficients so that we calculate determinant of numerical matrix for efficiency*)
ReleaseHold[ApplyToSparseArray[tempexpr/jacobian,#/.reptablesol&]],
{i, Length[solutions]}
]
]/;With[{n = Length[momenta]},SolutionQ[n,solutions]&&ChooseQ[Range[n],L,{2,n-2}]&&(delete === {}||ChooseQ[L,delete,2]||ChooseQ[Complement[Range[n],L],delete,2])]


(*Delete duplicates from a list of numerical vectors up to specified delta*)
(*(*Check by norm of vectors*)
VectorUnion[vectors_, delta_] := DeleteDuplicates[vectors,Chop[(#1-#2).Conjugate[#1 -#2], delta] === 0 & ]*)
VectorUnion[vectors_,delta_]:= DeleteDuplicates[vectors,And@@Thread[Flatten[Chop[#1-#2,delta]]== 0]&]

NSolveMCCurrentProgress;
Options[NSolveMonteCarlo] = {
NumSolutions-> \[Infinity],
Distribution-> {-1,1},
NumSeeds-> 100,
MaxIterations-> \[Infinity],
MaxTime-> \[Infinity],
InitialIterations-> 1000,
Domain-> Complex,
PrintSummary-> False,
PrecisionGoal-> 5,
ProgressIndicator-> True,
CompilationTarget-> "C"
};

NSolveMonteCarlo::aborted = "NSolveMonteCarlo aborted during evaluation with `1` solutions found. Returning current solution set.";
NSolveMonteCarlo::nodist = "Option Distribution must be either a pair of real numbers defining a uniform distribution or a univariate probability distrbution.";
NSolveMonteCarlo::nocomp = "Could not find a C compiler. Solving the scattering equations is faster with a C compiler installed.";
NSolveMonteCarlo[eqns_List,vars_List,inputsols___List,opt:OptionsPattern[]]:= Quiet[Module[
{
(*parameters*)
dist = OptionValue[Distribution],
numseeds = OptionValue[NumSeeds],
maxits = OptionValue[MaxIterations],
maxtime = OptionValue[MaxTime],
initialits = OptionValue[InitialIterations],
domain = OptionValue[Domain],
p = OptionValue[PrecisionGoal],
progress = OptionValue[ProgressIndicator],
numsols = OptionValue[NumSolutions],
numvars = Length[vars],

(*variables*)
sols,
tempsols,
itercount = 0,
storetime= AbsoluteTime[],
findrootcount=0,
compeqns,
compjac,
randdomain,
progressmeter,
aborted = False
},

(*throw away any duplicates from initial set of solutions*)
sols =If[inputsols === Sequence[],{},VectorUnion[inputsols,10^-p]];
(*compile eqns and jacobian for faster evaluation with findroot. Calculating jac and inputting means mathematica doesn't need to compute on each FindRoot*)
compeqns = Check[Compile[Evaluate[{#,_domain}&/@vars],Evaluate[eqns],RuntimeOptions-> "Speed",
Evaluate[Sequence@@FilterRules[{opt},Options[Compile]]]],Message[NSolveMonteCarlo::nodist ],{Compile::nogen}];
compjac =Quiet[Compile[Evaluate[{#,_domain}&/@vars],Evaluate[D[eqns,{vars,1}]],RuntimeOptions-> "Speed", Evaluate[Sequence@@FilterRules[{opt},Options[Compile]]]],{Compile::nogen}];

Which[MatchQ[dist,{_?NumericQ,_?NumericQ}],
(*uniform distribution*)
If[domain === Complex,
(*multiplying by 1+I duplicates real uniform distribution to be the same in the imaginary axis*)
randdomain:=RandomComplex[(1+I)dist,{numseeds,numvars,1}],
randdomain:=RandomReal[dist,{numseeds,numvars,1}]
],
Statistics`Library`UnivariateDistributionQ[dist] =!= False,
(*another distribution*)
If[domain === Complex,
randdomain:=Apply[{#1+I #2}&,RandomVariate[dist,{numseeds,numvars,2}],{2}],
randdomain:= RandomVariate[dist,{numseeds,numvars,1}]
],
True,Message[NSolveMonteCarlo::nodist];Return[]
];

(*print out the progress meter*)
progressmeter = If[progress,
NSolveMCCurrentProgress = 0;
Which[numsols < \[Infinity],PrintTemporary[Row[{ProgressIndicator[#,{1,numsols}],#, "/ "<>ToString[numsols]<> " solutions found"}," "]]&,
maxtime < \[Infinity],PrintTemporary[Row[{ProgressIndicator[#,{1,maxtime}],#, "/ "<>ToString[maxtime]<> " s"}," "]]&,
maxits < \[Infinity],PrintTemporary[Row[{ProgressIndicator[#,{1,maxits}],#, "/ "<>ToString[maxits]<> " iterations"}," "]]&,
True,PrintTemporary[Row[{#, " solutions found"}," "]]&
]@Dynamic[NSolveMCCurrentProgress]
];


(*catch aborts*)
CheckAbort[
(*run until we get all sols, or max out iterations or time*)
While[Length[sols]< numsols && ++itercount< maxits &&AbsoluteTime[]-storetime < maxtime,
(*throw down a bunch of points and see if they are any good, chucking out crap. Do a lot of interations because we might be a long way from soln, and stop when we agree to 1sf/dp.*)
findrootcount+=numseeds;
tempsols =
Check[
FindRoot[compeqns,#, AccuracyGoal->1,PrecisionGoal->1,MaxIterations->initialits, Jacobian-> compjac],
Nothing,
{FindRoot::lstol,FindRoot::cvmit,FindRoot::jsing,FindRoot::jsing1}
]&/@randdomain;

(*home in on the good ones*)
findrootcount+=Length[tempsols];
tempsols = 
Check[
FindRoot[compeqns,List/@#,AccuracyGoal-> p,PrecisionGoal->p,MaxIterations->100,Jacobian-> compjac],
Nothing,
{FindRoot::lstol,FindRoot::cvmit,FindRoot::jsing,FindRoot::jsing1}
]&/@tempsols;

(*gather all vectors up which are the same to within numerical precision, and chuck out repeats *) 
sols = sols~Join~tempsols;
sols = If[sols =!= {},VectorUnion[sols,10^-p],{}];
NSolveMCCurrentProgress = Length[sols]
],
AbortProtect[
(*If user aborts, return current progress*)
sols = sols~Join~tempsols;
sols = If[sols =!= {},VectorUnion[sols,10^-p],{}];
Print["$Aborted"];
Message[NSolveMonteCarlo::aborted,Length[sols]];
aborted = True;
NotebookDelete[progressmeter];
sols
]
];

(*Clean up the progress meter*)
NotebookDelete[progressmeter];

(*print summary data*)
If[OptionValue[PrintSummary],
Print[Column[{Row[{"Time Elapsed: ",AbsoluteTime[]-storetime}],
Row[{"Percentage Hit Rate: ",((findrootcount-itercount*numseeds)/(itercount*numseeds))*100//N}],
Row[{"Total Iterations: ",itercount}],
Row[{"Total FindRoot Evaluations: ",findrootcount}]}]]
];
(*return solutions*)
sols
],{FindRoot::lstol,FindRoot::cvmit,FindRoot::jsing,FindRoot::jsing1}]

(*median absolute deviation as calculated for different runs. This is gauge dependent; here it's done for L = Range[k] and gaugefix = {1,2}.*)
scatteringMADdata = {{6,3,0.4624534889704648`},{7,3,0.44818185331769494`},{8,3,0.4608835197751706`},{9,3,0.4268676341011871`},{10,3,0.4267210613986484`},{11,3,0.5079755822597222`},{7,4,0.4845778470124541`},{8,4,0.44731105351625056`},{9,4,0.40306682491291174`},{8,5,0.5325030310171845`},{9,6,0.64249899015188`},{10,7,0.70247974072944`},{11,8,0.6100637140047396`},{12,9,1.7556653045740342`}};

ScatteringSolutionDistribution[n_Integer,k_Integer,approximate_:True]:=(Cases[scatteringMADdata,{n,k,_}]//If[# === {},Switch[k, 2,0.55,n-2, 0.55, _, .45],#[[1,3]]]&//If[approximate, 2#{-1,1},CauchyDistribution[0,#]]&)/; n>= 3 && 2 <= k <= n-2&&BooleanQ[approximate]

(*Discard number of solutions option and sampling distribution option*)
Options[NSolveScatteringEquations4D] =Options[NSolveMonteCarlo][[3;;]];

NSolveScatteringEquations4D[momenta_?MomentaQ,L_List,gfix_List : {},delete_List :{},solset___List,opt:OptionsPattern[]]:=
Module[
{n = Length[momenta],k = Length[L],eqns,vars, del = If[delete === {},L[[1;;2]],delete], g = If[gfix === {},L[[1;;2]],gfix]},
(*get vars and eqns and apply numerical momenta*)
vars=Flatten@Table[heads[[7]][m,a],{m,Complement[Range[n],g]},{a,2}];
eqns = ScatteringEquations4D[N[momenta],L,g,del];
(*solve equations and make back up into table with gauge fixed rows added*)InsertGaugeFix[#,g]&/@(Partition[#,2]&/@NSolveMonteCarlo[eqns,vars,solset,NumSolutions->Eulerian[n-3,k-2],
Distribution-> ScatteringSolutionDistribution[n,k,True],opt])
]/;With[{n = Length[momenta]},({solset} === {}||SolutionQ[n,solset])&&ChooseQ[Range[n],L,{2,n-2}]&&And@@(# === {}||ChooseQ[L,#,2]||ChooseQ[Complement[Range[n],L],#,2]&/@{delete,gfix})]

(*analytical MHV solutions*)
(*internal function to give mhv and mhvbar*)
MHVSolution[n_,L_,head_]:=Flatten[Join[{heads[[7]][L[[1]],1]-> 1,heads[[7]][L[[1]],2]-> 0,heads[[7]][L[[2]],1]-> 0,heads[[7]][L[[2]],2]-> 1},Table[{heads[[7]][r,1]-> head[L[[1]],L[[2]]]/head[L[[1]],r], heads[[7]][r,2]-> head[L[[1]],L[[2]]]/head[L[[2]],r]},{r,Complement[Range[n],L]}]]]
(*solution for gfixing the left set*)
SolveScatteringEquations4D[n_Integer/;n>= 3, L_List,gfix_List]:= MHVSolution[n,L,heads[[1]]]/;ChooseQ[Range[n],L,2]&&Sort[L] === Sort[gfix]
(*default gfix is left set*)
SolveScatteringEquations4D[n_Integer/;n>= 3, L_List]:= SolveScatteringEquations4D[n,L,L]/;ChooseQ[Range[n],L,2]
(*gfix in the right set instead*)
SolveScatteringEquations4D[n_Integer/;n>= 3, L_List,gfix_List]:= SolutionMatrixToRule@ChangeGaugeFix[SolutionRuleToMatrix@SolveScatteringEquations4D[n,L,L],L,gfix]/;ChooseQ[Range[n],L,2]&&ChooseQ[Complement[Range[n],L],gfix,2]

(*analytical MHVbar solutions*)
(*solution for gfixing the left set*)
SolveScatteringEquations4D[n_Integer/;n>= 3, L_List,gfix_List]:= MHVSolution[n,Complement[Range[n],L],heads[[2]]]/;ChooseQ[Range[n],L,n-2]&&Sort[Complement[Range[n],L]] === Sort[gfix]
(*default gfix is right set*)
SolveScatteringEquations4D[n_Integer/;n>= 3, L_List]:= SolveScatteringEquations4D[n,L,Complement[Range[n],L]]/;ChooseQ[Range[n],L,n-2]
(*gfix in the left set instead*)
SolveScatteringEquations4D[n_Integer/;n>= 3, L_List,gfix_List]:= SolutionMatrixToRule@ChangeGaugeFix[SolutionRuleToMatrix@SolveScatteringEquations4D[n,L,Complement[Range[n],L]],L,gfix]/;ChooseQ[Range[n],L,n-2]&&ChooseQ[L,gfix,2]

(*internal function to give mhv and mhvbar*)
MHVReplacements[n_,L_,head_]:= With[{RQ = MemberQ[Complement[Range[n],L],#]&},{
heads[[3]]@@L-> 1,
heads[[3]][L[[1]],r_?RQ]:> head@@L/head[L[[2]],r],
heads[[3]][L[[2]],r_?RQ]:> head@@L/head[r,L[[1]]],
heads[[3]][r1_?RQ,r2_?RQ]:>((head@@L)^3 head[r2,r1])/(head[L[[1]],r1]head[L[[1]],r2]head[L[[2]],r1]head[L[[2]],r2]),
(*repeat for antisym*)
heads[[3]]@@Reverse[L]-> -1,
heads[[3]][r_?RQ,L[[1]]]:>- (head@@L/head[L[[2]],r]),
heads[[3]][r_?RQ,L[[2]]]:> -(head@@L/head[r,L[[1]]])
}
]

(*MHV minors with L[[1]] and L[[2]] gauge fixed*)
ReplaceMinors[expr_,n_Integer/;n>= 3, L_List]:= (expr/.MHVReplacements[n,L,heads[[1]]])/;ChooseQ[Range[n],L,2]
(*MHVbar minors with R[[1]] and R[[2]] gauge fixed*)
ReplaceMinors[expr_,n_Integer/;n>= 3, L_List]:=(expr/.MHVReplacements[n,Complement[Range[n],L],heads[[2]]])/;ChooseQ[Range[n],L,n-2]



(*Swap between rule and matrix forms of solution*)
SolutionRuleToMatrix[solution_?VectorQ]:= Table[heads[[7]][i,a],{i,Length[solution]/2},{a,2}]/.solution 
SolutionMatrixToRule[solution_?SolutionQ]:= Flatten@Table[heads[[7]][i,a]-> solution[[i,a]],{i,Length[solution]},{a,2}]

(*General gauge transformation by a matrix without doing a little group transformation*)
ChangeGaugeFix[solution_?SolutionQ,L_List,G_?MatrixQ/;Dimensions[G] === {2,2}]:=Module[{det=ApplySchouten@Together[Det[G]]},
ApplySchouten@Simplify[solution.G]*ReplacePart[Table[1,{Length[solution]}],#-> 1/det&/@Complement[Range[Length[solution]],L]]
]/;ChooseQ[Range[Length[solution]],L,{2,Length[solution]-2}]
(*gauge fix specified rows and columns to the identity in the grassmannian*)
(*left set*)
ChangeGaugeFix[solution_?SolutionQ,L_List,newgfix_List]:=Module[{G =solution[[newgfix]],det},
det =ApplySchouten@Together[Det[G]];
ApplySchouten@Together[solution.{{G[[2,2]],-G[[1,2]]},{-G[[2,1]],G[[1,1]]}}]*ReplacePart[Table[1,{Length[solution]}],#-> 1/det&/@L]
]/;ChooseQ[Range[Length[solution]],L,{2,Length[solution]-2}]&& ChooseQ[L,newgfix,2]&&Length[Dimensions[solution]]=== 2
(*right set*)
ChangeGaugeFix[solution_?SolutionQ,L_List,newgfix_List]:=Module[{G =solution[[newgfix]],det},
det =ApplySchouten@Together[Det[G]];
ApplySchouten@Together[solution.{{G[[2,2]],-G[[1,2]]},{-G[[2,1]],G[[1,1]]}}]*ReplacePart[Table[1,{Length[solution]}],#-> 1/det&/@Complement[Range[Length[solution]],L]]
]/;ChooseQ[Range[Length[solution]],L,{2,Length[solution]-2}]&& ChooseQ[Complement[Range[Length[solution]],L],newgfix,2]&&Length[Dimensions[solution]]=== 2

ChangeGaugeFix[solutions_List,L_List,x_]:= ChangeGaugeFix[#,L,x]&/@solutions/;Length[Dimensions[solutions]]=== 3

(*Rationalize turns eg. 1.000 into 1*)
GetGaugeFix[solution_?SolutionQ]:=If[#[[1]] === #[[2]] ||!MatchQ[#,{_Integer,_Integer}],-1,#]&@ {Position[Rationalize@Chop[solution],{1,0}][[1,1]],Position[Rationalize@Chop[solution],{0,1}][[1,1]]}


InsertGaugeFix[solution_?MatrixQ,gfix_List]:= If[gfix[[1]] < gfix[[2]],Insert[#,{0,1},gfix[[2]]]&@Insert[#,{1,0},gfix[[1]]]&@solution,
Insert[#,{1,0},gfix[[1]]]&@Insert[#,{0,1},gfix[[2]]]&@solution
]/;ChooseQ[Range@(Length@solution+2),gfix,2]/;Length[Dimensions[solution]]=== 2

InsertGaugeFix[solutions_List,gfix_List]:= InsertGaugeFix[#,gfix]&/@solutions/;Length[Dimensions[solutions]]=== 3


SolutionQ[n_Integer/;n>= 3, solution_?MatrixQ]:= Dimensions[solution]==={n,2}
SolutionQ[n_Integer/;n>= 3, solutions_List]:= And@@(SolutionQ[n,#]&/@solutions)/;Length[Dimensions[solutions]]=== 3
SolutionQ[solution_?MatrixQ]:= MatchQ[Dimensions[solution],{_,2}]
SolutionQ[ solutions_List]:= And@@(SolutionQ[#]&/@solutions)/;Length[Dimensions[solutions]]=== 3

IncreasePrecision::rational = "Rational momenta entered with infinite precision";
IncreasePrecision[momenta_?MomentaQ,L_List,solution_List,precision:Alternatives[False,_?NumericQ]:False]:=Block[{vars},Module[
{n = Length[momenta],eqns,varinits,p = If[precision===False,Precision[momenta],precision],gfix = GetGaugeFix[solution]},
(*can't match precision of rational numbers*)
If[p === \[Infinity],Message[IncreasePrecision::rational];Return[solution]];

(*enter a lower precision and we'll chop them down*)
If[p <=  Precision[solution],Return[N[solution,p]]];
(*we only deal with gauge fixing two rows to the 2*2 identity in this package*)
If[ gfix === -1,Return[Null]];

(*get vars and eqns and apply numerical momenta*)
varinits=Flatten[Table[{vars[m,a],solution[[m,a]]},{m,Complement[Range[n],gfix]},{a,2}],1];
(*can't put heads[[7]] directly into FindRoot because it's protected*)
eqns = ScatteringEquations4D[N[momenta,p],L,gfix,L[[1;;2]]]/.heads[[7]]-> vars;
(*FindRoot up to specified precision, with many iterations*)
 Table[vars[m,a],{m,Range[n]},{a,2}]/.FindRoot[eqns,varinits,PrecisionGoal-> p,WorkingPrecision->p,MaxIterations->1000]/.{vars[gfix[[1]],1]-> 1,vars[gfix[[1]],2]-> 0,vars[gfix[[2]],1]-> 0,vars[gfix[[2]],2]-> 1}
]]/;ChooseQ[Range@Length@momenta,L,{2,Length[momenta]-2}]&&SolutionQ[Length@momenta,solution]&&Length[Dimensions[solution]] ===  2

IncreasePrecision[momenta_?MomentaQ,L_List,solutions_List,precision_:False]:= IncreasePrecision[momenta,L,#,precision]&/@solutions/;Length[Dimensions[solutions]] ===  3


CheckSolution[momenta_?MomentaQ,L_List,solution_List,p:_?NumericQ:7.5]:= Module[{gfix = GetGaugeFix[solution],eqns},
(*we only deal with gauge fixing two rows to the 2*2 identity in this package*)
If[gfix === -1, Return[Null]];
eqns  = ScatteringEquations4D[momenta,L,gfix];
And@@Thread[Chop[eqns/.SolutionMatrixToRule[solution],N[10^-p]]==0]
]/;ChooseQ[Range@Length@momenta,L,{2,Length[momenta]-2}]&&SolutionQ[Length@momenta,solution]&&Length[Dimensions[solution]] ===  2

CheckSolution[momenta_?MomentaQ,L_List,solutions_List,p:_?NumericQ:7.5]:= And@@(CheckSolution[momenta,L,#,p]&/@solutions)/;Length[Dimensions[solutions]] ===  3

CheckSolutionBCFW::nobcfw = "Could not load Jacob Bourjaily's bcfw.m from the current directory. Download at https://arxiv.org/abs/1011.2447.";
CheckSolutionBCFW[momenta_?MomentaQ,L_List,solutions_List]:=Module[{bcfwgluonamp,scatteqnsgluonamp,gfix = GetGaugeFix[solutions[[1]]]},
(*we only deal with gauge fixing two rows to the 2*2 identity in this package*)
If[gfix === -1, Return[Null]];
(*wrong number of solutions*)
If[Length[solutions] =!= Eulerian[Length[momenta]-3,Length[L]-2],Return[False]];
(*Jacob Bourjaily's bcfw.m package.
Blocking Print stops the image displaying from bcfw.m*)
Block[{Global`Amp,Global`m,Global`p,Global`ab,Print},
Check[Get["bcfw`"],Message[CheckSolutionBCFW::nobcfw];Return[Null]];

bcfwgluonamp =ApplyMomenta[Global`Amp@@ReplacePart[Table[Global`p,{Length[momenta]}],#-> Global`m&/@L]/.Global`ab-> heads[[1]],momenta,MomentumTwistors-> True];

scatteqnsgluonamp = ApplyScatteringSolutions[Integrand["YM",0,Length[momenta],L],momenta,L,solutions];
Chop[N[bcfwgluonamp,Precision[scatteqnsgluonamp]]-scatteqnsgluonamp,10^Precision[scatteqnsgluonamp]]=== 0
]
] /;ChooseQ[Range@Length@momenta,L,{2,Length[momenta]-2}]&&SolutionQ[Length@momenta,solutions]


(*pattern for valid R symmetry indeces*)
RSymIndex[N_] := _Integer?(1<=#<=N&)|_Symbol
(*take a state and return pattern with required number of R sym indeces*)
RSymState[state_,N_,0]:= state
RSymState[state_,N_,N_]:= state
RSymState[state_,N_,numindeces_]:= Prepend[Table[RSymIndex[N],{i,numindeces}],state]

(*for half maximal SUSY, need to differentiate between +ve and -ve superfield scalars*)
StateNames["YM",N_]:={"g-","\[Psi]-","\[Phi]","\[Psi]+","g+"}
StateNames["YM",2]:={"g-","\[Psi]-","\[Phi]-","\[Phi]+","\[Psi]+","g+"}
StateNames["EG",N_]:={"h-","\[Gamma]-","A-","\[Psi]-","\[Phi]","\[Psi]+","A+","\[Gamma]+","h+"}
StateNames["EG",4]:={"h-","\[Gamma]-","A-","\[Psi]-","\[Phi]-","\[Phi]+","\[Psi]+","A+","\[Gamma]+","h+"}
StateNames["CG",4]:=StateNames["EG",4]

ListStates[theory_,N_]:= Join[
(*-ve multiplet*)
Table[ If[i == 0 || i == N,#,Prepend[ToUpperCase[Alphabet[]][[;;N-i]],#]]&[ StateNames[theory,N][[1+i]]],{i,0,N}],
(*+ve multiplet, don't add for max susy*)
If[MaximalTheoryQ[theory,N], {},#]&@Table[If[i == 0 || i == N,#,Prepend[ToUpperCase[Alphabet[]][[;;i]],#]]&[StateNames[theory,N][[-1-i]]],{i,Reverse[Range[0,N]]}]
]/;TheoryQ[theory,N]


ListTheories[]:=Join[{"YM",#}&/@Range[0,4],{"EG",#}&/@Range[0,8],{{"CG",4}}]

(*match only up to N = 3 for YM and N = 7 for EG, as for N = 4/8 we have no left or right states so define that case separately*)
NegativeStateQ[theory_,N_Integer,state_]:=NonMaximalTheoryQ[theory,N]&& MatchQ[state,Alternatives@@Table[RSymState[StateNames[theory,N][[1+i]],N,N-i],{i,0,N}]]

PositiveStateQ[theory_,N_Integer,state_]:=  NonMaximalTheoryQ[theory,N]&&MatchQ[state,Alternatives@@Table[RSymState[StateNames[theory,N][[-1-i]],N,i],{i,0,N}]]

(*just define these for consistency*)
NegativeStateQ["YM",4,state_]:= StateQ["YM",4,state]
PositiveStateQ["YM",4,state_]:= StateQ["YM",4,state]
NegativeStateQ["EG",8,state_]:= StateQ["EG",8,state]
PositiveStateQ["EG",8,state_]:= StateQ["EG",8,state]

StateQ[theory_,N_,state_]:= IntegerQ[N] &&(NegativeStateQ[theory,N,state]||PositiveStateQ[theory,N,state])/;NonMaximalTheoryQ[theory,N]
StateQ["YM",4,state_]:= MatchQ[state,Alternatives@@Table[RSymState[StateNames["YM",4][[i+1]],4,4-i],{i,0,4}]]
StateQ["EG",8,state_]:= MatchQ[state,Alternatives@@Table[RSymState[StateNames["EG",8][[i+1]],8,8-i],{i,0,8}]]

StateQ[theory_,N_,states__]:= And@@(StateQ[theory,N,#]&/@{states})

TheoryQ[theory_,N_Integer]:=(theory === "YM" && 0<=N<=4)||(theory === "EG" && 0<=N<=8)|| (theory === "CG" && N === 4)
MaximalTheoryQ[theory_,N_Integer]:=(theory === "YM" && N ===4)||(theory === "EG" &&N ===8)
NonMaximalTheoryQ[theory_,N_Integer]:=(theory === "YM" && 0<=N<=3)||(theory === "EG" && 0<=N<=7)|| (theory === "CG" && N === 4)
SuperfieldSpecifierQ[theory_,N_Integer,n_Integer,fieldspec___]:= (MatchQ[theory,"YM"|"EG"]&&Hold[fieldspec] ===Hold[Sequence[]])||(theory === "CG"&& N === 4 &&MatchQ[{fieldspec},{{___}}] && ChooseQ[Range[n],fieldspec])

MHVDegree[theory_,N_Integer,states__]:=   Length@Select[{states},NegativeStateQ[theory,N,#]&]/;NonMaximalTheoryQ[theory,N]&& StateQ[theory,N,states]
(*return -1 if states don't define valid MHV sector*)
MHVDegree["YM",4,states__?(StateQ["YM",4,#]&)]:= GrassmannDegree["YM",4,states]
MHVDegree["EG",8,states__?(StateQ["EG",8,#]&)]:= GrassmannDegree["EG",8,states]

GrassmannDegree[theory_,N_Integer?(#>0&),states__]:= If[Mod[#,N]===0,#/N,-1]&[Plus@@(Length/@(StateToRSym[theory,N,#]&/@{states}))]/;TheoryQ[theory,N]&& StateQ[theory,N,states]
GrassmannDegree[theory_,0,states__]:= 0/;TheoryQ[theory,0]&& StateQ[theory,0,states]

NonZeroMHVQ[n_Integer,k_Integer]:= n >=  3 && ((n > 3 &&2 <= k <= n-2)||(n === 3 &&(1 <= k <= 2)))

GetLeftSet[theory_,N_, states__]:= Which[
(*Here left set is by Grassmann degree*)
MaximalTheoryQ[theory,N] || theory === "CG",
If[#>0, Range[#],#]&[GrassmannDegree[theory,N,states]],
(*Here left set is the same as negative helicity superfields*)
NonMaximalTheoryQ[theory,N],
Select[Range[Length[{states}]],NegativeStateQ[theory,N,{states}[[#]]]&],
True,Null
]/;TheoryQ[theory,N]&&StateQ[theory,N,states]

GetNegativeSet[theory_,N_, states__]:= Which[
(*Negative helicity superfields for these theories*)
NonMaximalTheoryQ[theory,N],Select[Range[Length[{states}]],NegativeStateQ[theory,N,{states}[[#]]]&],
(*Maximal susy has everything in the left (and right) sets*)
MaximalTheoryQ[theory,N],Range[Length[{states}]],
True,Null
]/;TheoryQ[theory,N]&&StateQ[theory,N,states]

StateToRSym[theory_,N_,state_]:=Which[
(*pick up R sym indeces from specified states*)
Head[state] === List,state[[2;;]],
(*otherwise deal with states at the ends of the multiplet*)
N != 0 && (
(theory == "YM" && (state =="g-" ||(PositiveStateQ["YM",N,state] && state =!= "g+"))) ||(theory == "EG" && (state == "h-" ||(PositiveStateQ["EG",N,state] && state =!= "h+")))||
(theory == "CG" && (state == "h-" ||(PositiveStateQ["CG",N,state] && state =!= "h+")))
),
Table[A,{A,N}],
True,1
]/;TheoryQ[theory,N]&&StateQ[theory,N,state]


HodgesMatrix[L:{__Integer}/;CountDistinct[L]===Length[L]]:= Table[
If[i ===  j,
-Sum[heads[[1]][i,k]/heads[[3]][i,k],{k, DeleteCases[L,i]}],
heads[[1]][i,j]/heads[[3]][i,j]
],
{i, L},{j,L}]
DualHodgesMatrix[R:{__Integer}/;CountDistinct[R]===Length[R]]:= Table[
If[i === j,
-Sum[heads[[2]][i,k]/heads[[3]][i,k],{k, DeleteCases[R,i]}],
heads[[2]][i,j]/heads[[3]][i,j]
],
{i, R},{j,R}]

GravitationalISF[n_Integer/;n>=3 ,i_,x_,y_]:=Sum[(heads[[2]][i,j]heads[[1]][j,x]heads[[1]][j,y])/(heads[[1]][i,j]heads[[1]][i,x]heads[[1]][i,y]),{j, Complement[Range[n],{i,x,y}]}]/;SubsetQ[Range[n],{i,x,y}]&&i=!= x && i=!= y

MHVHodgesMatrix[n_Integer/;n>=3 ,L_]:=With[{R = Complement[Range[n],L]}, 
Table[If[i=== j,-GravitationalISF[n,i,Sequence@@L],heads[[2]][i,j]/heads[[1]][i,j]],{i,R},{j,R}]
]/;ChooseQ[Range[n],L,2]


Options[Integrand]= {HoldForm-> False, HodgesDelete-> Automatic};
(*YM, cpt states*)
Integrand["YM",N_Integer?(0<=#<=4&),states__,opt:OptionsPattern[]]:=Module[
(*get n and left and right sets*)
{stateslist = {states},n =Length[{states}], L= GetLeftSet["YM",N,states],R,integrand},
(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];
R =  Complement[Range[n],L];


(*Parke Taylor*)
integrand = 1/ParkeTaylor[n,2,heads[[3]]];

(*get grassmann parts from specified states*)
integrand*=ExtractGrassmann["YM",N,n,L,R,stateslist,opt];

(*return integrand*)
(-1)^n integrand
]/;StateQ["YM",N,states]&&Length[{states}]>2

(*YM, superfields*)
Integrand["YM",N_Integer?(0<=#<=4&),n_Integer/;n>=3, L_List,OptionsPattern[]]:=Module[{R,integrand},
(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];
R= Complement[Range[n],L];

(*fermionic deltas and Parke Taylor*)
integrand = If[N > 0,GProduct[heads[[8]][l,A] - Sum[heads[[8]][r,A]/heads[[3]][l,r],{r,R}],{l, L},{A,N}],1]/ParkeTaylor[n,2,heads[[3]]];

(*return integrand*)
(-1)^n integrand
]/;ChooseQ[Range[n],L]

(*N = 4 YM with n and k*)
Integrand["YM",4,n_Integer,k_Integer]:=
Integrand["YM",4,n,Range[k]]

(*EG, cpt states*)
Integrand::hodgedel = "Inconsistent choice of row/columns to delete from Hodges matrix inputted, using default choice.";
(*helper function to map choice of particles to delete into matrix row/columns*)
MapHodgesDelete[n_,L_,R_,delete_]:=If[delete=== Automatic,Return[{{1},{1}}],
If[ChooseQ[Range[n],delete,2] && Length[#1] === 1 && Length[#2] === 1,
{First@Position[L,First@#1],First@ Position[R,First@#2]},
Message[Integrand::hodgedel];Return[{{1},{1}}]
]&@@{Select[delete,MemberQ[L,#]&],Select[delete,MemberQ[R,#]&]}
]

Integrand["EG",N_Integer?(0<=#<=8&),states__,opt:OptionsPattern[]]:=Module[
(*get n and left set*)
{stateslist = {states},n =Length[{states}], L=GetLeftSet["EG",N,states],R,integrand},
(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];
R = Complement[Range[n],L];

(*Hodges matrix*)
integrand = If[OptionValue[HoldForm],Hold[Det],Det]@ReduceMatrix[HodgesMatrix[L],#1]If[OptionValue[HoldForm],Hold[Det],Det]@ReduceMatrix[DualHodgesMatrix[R],#2]&@@MapHodgesDelete[n,L,R,OptionValue[HodgesDelete]];

(*get grassmann parts from specified states*)
integrand *= ExtractGrassmann["EG",N,n,L,R,stateslist,opt];

(*return integrand*)
integrand //Antisymmetrise
]/;StateQ["EG",N,states]&&Length[{states}]>2

(*EG, superfields*)
Integrand["EG",N_Integer?(0<=#<=8&),n_Integer/;n>=3, L_List,OptionsPattern[]]:=Module[
 {R = Complement[Range[n],L], integrand},
(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];


(*fermionic deltas and Hodges matrix*)
integrand = If[N > 0,GProduct[heads[[8]][l,A] - Sum[heads[[8]][r,A]/heads[[3]][l,r],{r,R}],{l, L},{A,N}],1]
If[OptionValue[HoldForm],Hold[Det],Det]@ReduceMatrix[HodgesMatrix[L],#1]If[OptionValue[HoldForm],Hold[Det],Det]@ReduceMatrix[DualHodgesMatrix[R],#2]&@@MapHodgesDelete[n,L,R,OptionValue[HodgesDelete]];

(*return integrand*)
integrand//Antisymmetrise
]/;ChooseQ[Range[n],L]

(*N=8 EG, n and k*)
Integrand["EG",8,n_Integer,k_Integer,opt:OptionsPattern[]]:=
Integrand["EG",8,n,Range[k],opt]

(*N=4 CG, cpt states, specified left set*)
Integrand["CG",4,states__, L_List,opt: OptionsPattern[]]:=Module[
(*get n and left and right sets*)
{stateslist = {states},n =Length[{states}],R, Phiminus =GetNegativeSet["CG",4,states],Phiplus,integrand},

(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];
R = Complement[Range[n],L];Phiplus = Complement[Range[n],Phiminus];


(*H and F GISF factors for each leg, depending on whether they're L or R, Phiminus or Phiplus*)
integrand = (*\[LeftAngleBracket]l \[Lambda](\[Sigma])\[RightAngleBracket] type vertex ops*)
Product[
-Sum[heads[[1]][lminus,l]/heads[[3]][lminus,l],{l,Complement[L,{lminus}]}],{lminus,Intersection[L,Phiminus]}]
(*[\[Lambda](\[Sigma]) \[PartialD]\[Lambda](\[Sigma])] type vertex ops*)
Product[
Sum[((heads[[2]]@@r)(heads[[3]]@@r))/(heads[[3]][lplus,r[[2]]]^2 heads[[3]][lplus,r[[1]]]^2),{r, Subsets[R,{2}]}],{lplus,Intersection[L,Phiplus]}]
(*\[LeftAngleBracket]\[Lambda](\[Sigma]) \[PartialD]\[Lambda](\[Sigma])\[RightAngleBracket] type vertex ops*)
Product[
Sum[((heads[[1]]@@l)(heads[[3]]@@l))/(heads[[3]][rminus,l[[2]]]^2 heads[[3]][rminus,l[[1]]]^2),{l, Subsets[L,{2}]}],{rminus,Intersection[R,Phiminus]}]
(*[l \[Lambda](\[Sigma])] type vertex ops*)
Product[
-Sum[heads[[2]][rplus,r]/heads[[3]][rplus,r],{r,Complement[R,{rplus}]}],{rplus,Intersection[R,Phiplus]}];

(*get grassmann parts from specified states*)
integrand *= ExtractGrassmann["CG",4,n,L,R,stateslist,opt];

(*return integrand*)
integrand //Antisymmetrise
]/;StateQ["CG",4,states]&&Length[{states}]>2&& ChooseQ[Range[Length[{states}]],L]&& Length[L] === GrassmannDegree["CG",4,states]

(*N=4 CG, cpt states, left set is Range[grassmann deg]*)
Integrand["CG",4, states__,opt: OptionsPattern[]]:=If[# === -1, 0,Integrand["CG",4, states,Range[#],opt]]&@GrassmannDegree["CG",4,states]/;StateQ["CG",4,states]&&Length[{states}]>2

(*N=4 CG, superfields, left set*)
Integrand["CG",4,n_Integer/;n>=3, L_List,Phiminus_List, OptionsPattern[]]:=Module[
(*get right set*)
 {R = Complement[Range[n],L],Phiplus = Complement[Range[n],Phiminus], integrand},
	
(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];

(*H and F GISF factors for each leg, depending on whether they're L or R, Phiminus or Phiplus*)
integrand = GProduct[heads[[8]][l,A] - Sum[heads[[8]][r,A]/heads[[3]][l,r],{r,R}],{l, L},{A,4}]
(*\[LeftAngleBracket]l \[Lambda](\[Sigma])\[RightAngleBracket] type vertex ops*)
Product[
-Sum[heads[[1]][lminus,l]/heads[[3]][lminus,l],{l,Complement[L,{lminus}]}],{lminus,Intersection[L,Phiminus]}]
(*[\[Lambda](\[Sigma]) \[PartialD]\[Lambda](\[Sigma])] type vertex ops*)
Product[
Sum[((heads[[2]]@@r)(heads[[3]]@@r))/(heads[[3]][lplus,r[[2]]]^2 heads[[3]][lplus,r[[1]]]^2),{r, Subsets[R,{2}]}],{lplus,Intersection[L,Phiplus]}]
(*\[LeftAngleBracket]\[Lambda](\[Sigma]) \[PartialD]\[Lambda](\[Sigma])\[RightAngleBracket] type vertex ops*)
Product[
Sum[((heads[[1]]@@l)(heads[[3]]@@l))/(heads[[3]][rminus,l[[2]]]^2 heads[[3]][rminus,l[[1]]]^2),{l, Subsets[L,{2}]}],{rminus,Intersection[R,Phiminus]}]
(*[l \[Lambda](\[Sigma])] type vertex ops*)
Product[
-Sum[heads[[2]][rplus,r]/heads[[3]][rplus,r],{r,Complement[R,{rplus}]}],{rplus,Intersection[R,Phiplus]}];

(*return integrand*)
integrand//Antisymmetrise
]/;ChooseQ[Range[n],L]&&ChooseQ[Range[n],Phiminus]

(*N=4 CG, superfields and fermionic degree*)
Integrand["CG",4,n_Integer,k_Integer,Phiminus_List,opt:OptionsPattern[]]:=
Integrand["CG",4,n,Range[k],Phiminus,opt]

(*Extracting component states by Grassmann integration for different theories*)
Options[ExtractGrassmann]= Options[Integrand];
ExtractGrassmann[theory_,N_,n_,L_,R_,stateslist_,opt:OptionsPattern[]]:= If[N>0,
(*if sparsearray is purely numeric there's no need to HoldForm it*)
 If[Length[#] > 0 && (NumericSparseArrayQ[First[#]]=== True),ReleaseHold[#],#]&@DetGIntegrate[
GProduct[heads[[8]][l,A] - Sum[heads[[8]][r,A]/heads[[3]][l,r],{r,R}],{A,N},{l,L}],
Flatten[Table[If[# ===  1,Nothing,Table[{i,#[[j]]},{j,Length[#]}]]&@StateToRSym[theory,N,stateslist[[i]]],{i,n}],1],
Flatten[Table[{i,A},{i,n},{A,N}],1],
Sequence@@FilterRules[{opt},Options[DetGIntegrate]],CheckForm-> False
],1]



SwapParticles[integrand_,n_Integer/;n>= 3,L_List,l0_Integer,r0_Integer]:=Module[
{R = Complement[Range[n],L],Rred = Complement[Range[n],Append[L,r0]],Lred = Complement[L,{l0}]},

(*transformation of the measure*)
1/heads[[3]][l0,r0]^8 Product[heads[[3]][l,l0]^2/heads[[3]][l,r0]^2,{l,Lred}]Product[heads[[3]][r,r0]^2/heads[[3]][r,l0]^2,{r,Rred}]
(*Apply to sparsearray in case we kept the integrand with a holddet*)
ApplyToSparseArray[integrand,
(*swap particles in the integrand*)
Antisymmetrise[(#
/.{(*reps involving swapped particles*)
heads[[3]][l0,r0]:> 1/heads[[3]][r0,l0],
heads[[3]][l0,r_/;MemberQ[Rred,r]]:> heads[[3]][r,r0]/heads[[3]][r0,l0],
heads[[3]][l_/;MemberQ[Lred,l],r0]:> heads[[3]][l,l0]/heads[[3]][r0,l0],
heads[[3]][l0, l_/;MemberQ[Lred,l]]:>heads[[3]][l,l0]^2/(heads[[3]][r0 ,l0]heads[[3]][l ,r0]),
heads[[3]][r0,r_/;MemberQ[Rred,r]]:> heads[[3]][r,r0]^2/(heads[[3]][r0 ,l0]heads[[3]][l0, r]),
(*repeat for antisym of brackets*)
heads[[3]][r0,l0]:>-1/heads[[3]][r0,l0],
heads[[3]][r_/;MemberQ[Rred,r],l0]:> - heads[[3]][r,r0]/heads[[3]][r0,l0],
heads[[3]][r0,l_/;MemberQ[Lred,l]]:> -heads[[3]][l,l0]/heads[[3]][r0,l0],
heads[[3]][l_/;MemberQ[Lred,l],l0]:>-heads[[3]][l,l0]^2/(heads[[3]][r0 ,l0]heads[[3]][l ,r0]),
heads[[3]][r_/;MemberQ[Rred,r],r0]:> -heads[[3]][r,r0]^2/(heads[[3]][r0 ,l0]heads[[3]][l0,r]),
(*not involving swapped particles*)
heads[[3]][l_/;MemberQ[Lred,l], lpr_/;MemberQ[Lred,lpr]]:> heads[[3]][l,lpr]heads[[3]][l,l0]heads[[3]][lpr,l0]/(heads[[3]][l,r0]heads[[3]][lpr,r0]),
heads[[3]][r_/;MemberQ[Rred,r], rpr_/;MemberQ[Rred,rpr]]:> heads[[3]][r,rpr]heads[[3]][r,r0]heads[[3]][rpr,r0]/(heads[[3]][r,l0]heads[[3]][rpr,l0]),
heads[[3]][l_/;MemberQ[Lred,l], r_/;MemberQ[Rred,r]]:> heads[[3]][l,r]heads[[3]][l,l0]heads[[3]][r,r0]/(heads[[3]][l,r0]heads[[3]][r,l0]),
(*repeat for antisym of brackets*)
heads[[3]][ r_/;MemberQ[Rred,r],l_/;MemberQ[Lred,l]]:>-heads[[3]][l,r]heads[[3]][l,l0]heads[[3]][r,r0]/(heads[[3]][l,r0]heads[[3]][r,l0])
}
),heads[[3]]]&]
]/;ChooseQ[Range[n],L]&&MemberQ[L,l0]&&SubsetQ[Range[n],L] && MemberQ[Complement[Range[n],L],r0]

SwapParticles[integrand_,n_Integer/;n>= 3,L_List,r0_Integer,l0_Integer]:=SwapParticles[integrand,n,L,l0,r0]/;ChooseQ[Range[n],L]&&MemberQ[L,l0]&&SubsetQ[Range[n],L] && MemberQ[Complement[Range[n],L],r0]

ChangeLeftSet[integrand_, n_Integer/;n>= 3, Lold_List,Lnew_List]:= Module[
(*calculate which parts of left sets we need to swap*)
{int= integrand,swapold = Select[Lold,!MemberQ[Lnew,#]&],swapnew = Select[Lnew,!MemberQ[Lold,#]&],currentL = Lold},
(*index through each one*)
Do[
int = SwapParticles[int,n,currentL,swapold[[i]],swapnew[[i]]];
currentL = currentL/.swapold[[i]]-> swapnew[[i]] ,
{i,Length[swapold]}];
int
]/;ChooseQ[Range[n],Lold]&&ChooseQ[Range[n],Lnew]&&Length[Lold] === Length[Lnew]

ChangeLeftSet[integrand_,  n_Integer/;n>= 3, L_List]:= ChangeLeftSet[integrand,n,L,Range[Length[L]]]/;ChooseQ[Range[n],L]


Amplitude::incompatstates = "`1`-point momenta entered with `2` states";Amplitude::incompatmhv = "MHV degree `1` solutions entered with MHV degree `2` states";
Amplitude::incompatsols = "Left set `1` entered with `2` solutions";
(*keep options from NSolveMC but not distribution or numsols*)
Options[Amplitude] =Join[Options[NSolveMonteCarlo][[3;;]],Options[Integrand],
{Simplify-> True,Precision-> Automatic}];
SetAttributes[Amplitude,NHoldAll];

(*analytical amplitudes*)
(*component states*)
Amplitude[theory_,N_,states__,opt:OptionsPattern[]]:= Module[{L = GetLeftSet[theory,N,states],n = Length[{states}],statespec,integrandops = Sequence@@FilterRules[{opt},Options[Integrand]]},
(*Throw out zero MHV degree states*)
If[L === -1 ||!NonZeroMHVQ[n,Length[L]],Return[0]];
(*Simplified CSG expression needs to know which states were from negative helicity multiplet*)
If[theory === "CG",statespec = GetNegativeSet["CG",4,states],statespec = Sequence[]];

(*MHV&&MHVbar analytical solutions*)
If[Length[L] == 2 || Length[L] == n-2,
If[!OptionValue[Simplify],
(*directly from scattering equations*)
Return[Antisymmetrise[1/ScatteringJacobian4D[n,L]ApplyToSparseArray[If[# === 0,Return[0],#]&@Integrand[theory,N,states,integrandops],ReplaceMinors[#,n,L]&]]],
(*simplified analytical expressions*)
Return[Antisymmetrise[
SimplifiedAmplitude[theory,N,n,L,statespec,integrandops]
(*Grassmann integration for state extraction*)
ApplyToSparseArray[ExtractGrassmann[theory,N,n,L,Complement[Range[n],L],{states},integrandops],ReplaceMinors[#,n,L]&]
 ]]
]
];

(*For non-MHV we don't have an analytical solution to scattering eqns, so return unevaluated integral formula*)
Hold[Integrate]@@{Row[{Times@@DiracDelta/@ScatteringEquations4D[n,L],If[# === 0,Return[0],#]&@Integrand[theory,N,states,integrandops]}],Row[{Superscript["\[DifferentialD]","2\[Times]"<>ToString[n]] ,heads[[7]]}]/"Vol(GL(2))"}
]/;TheoryQ[theory,N]&&StateQ[theory,N,states]&& Length[{states}]>= 3

(*superamplitude*)
Amplitude[theory_,N_,n_/;n>= 3,L_List,fieldspec___,opt:OptionsPattern[]]:= With[{integrandops = Sequence@@FilterRules[{opt},Options[Integrand]]},
(*Throw out zero MHV degree states*)
If[L === -1 ||!NonZeroMHVQ[n,Length[L]],Return[0]];
(*MHV&&MHVbar analytical solutions*)
If[Length[L] == 2 || Length[L] == n-2,
If[!OptionValue[Simplify],
(*directly from scattering equations*)
Return[Antisymmetrise[1/ScatteringJacobian4D[n,L]ApplyToSparseArray[Integrand[theory,N,n,L,fieldspec,integrandops],ReplaceMinors[#,n,L]&]]],
(*simplified analytical expressions*)
Return[Antisymmetrise[SimplifiedAmplitude[theory,N,n,L,fieldspec,integrandops]
If[Length[L] == 2,
(heads[[1]]@@L)^-N If[OptionValue[HoldForm],Hold,#&]@DeltaQ[N,n],
(heads[[2]]@@Complement[Range[n],L])^-N If[OptionValue[HoldForm],Hold,#&]@MHVBarGrassmannFactor[N,n]
]
]]
]
];

(*For non-MHV we don't have an analytical solution to scattering eqns, so return unevaluated integral formula*)
Hold[Integrate]@@{Row[{Times@@DiracDelta/@ScatteringEquations4D[n,L],If[# === 0,Return[0],#]&@Integrand[theory,N,n,L,fieldspec,integrandops]}],Row[{Superscript["\[DifferentialD]","2\[Times]"<>ToString[n]] ,heads[[7]]}]/"Vol(GL(2))"}
]/;TheoryQ[theory,N]&& ChooseQ[Range[n],L]&& SuperfieldSpecifierQ[theory,N,n,fieldspec]

(*superamplitude, maximal SUSY, n and k*)
Amplitude[theory_,N_,n_Integer/;n>= 3,k_Integer,opt:OptionsPattern[]]:=
Amplitude[theory,N,n,Range[k],opt]/;MaximalTheoryQ[theory,N]

(*superamplitude, CG, n and k and phiset*)
Amplitude["CG",4,n_Integer/;n>= 3,k_Integer,Phiset_,opt:OptionsPattern[]]:=
Amplitude["CG",4,n,Range[k],Phiset,opt]/;ChooseQ[Range[n],Phiset]

(*Helper function for working out what precision to calculate to*)
AmplitudePrecisionOption[momenta_,L_,solutions_,p_]:=Module[{usep = p},
Switch[usep,
(*If we got rational momenta, leave at calculated precision, otherwise calculate to precision of momenta, or to specified p*)
Automatic,If[Precision[momenta] === \[Infinity],Return[solutions],usep = Precision[momenta]],
(*If specified p is infinity, calculate to 400 and then we'll rationalize. If momenta are not rational then don't do this*)
Infinity,If[Precision[momenta] === \[Infinity], usep = 400,usep = Precision[momenta]]
];
IncreasePrecision[momenta,L,solutions,usep]
]

(*numerical amplitudes, solving scattering equations*)
(*specified states*)
Amplitude[theory_,N_,momenta_?MomentaQ,states__,opt:OptionsPattern[]]:= Module[{L = GetLeftSet[theory,N,states],n = Length[{states}],solutions,
(*If integrand is zero don't attempt to solve eqns. Internal expressions eg. with Hodges matrices can be so large that we need to use HoldForm*)
int = If[# === 0,Return[0],#]&@Integrand[theory,N,states,HoldForm-> True]},
(*check states match momenta*)
If[Length[momenta] =!= n,Message[Amplitude::incompatstates,Length[momenta],n];Return[]];
(*Throw out zero MHV degree states*)
If[L === -1 ||!NonZeroMHVQ[n,Length[L]],Return[0]];
(*solve eqns, pass down relevant options*)
solutions = NSolveScatteringEquations4D[momenta,L,Sequence@@FilterRules[{opt},Options[NSolveMonteCarlo]]];
(*work out to specified precision*)
solutions = AmplitudePrecisionOption[momenta,L,solutions,OptionValue[Precision]];
(*apply solution to integrand*)
If[OptionValue[Precision] === Infinity && Precision[momenta] === Infinity,Rationalize,#&]@ApplyScatteringSolutions[int,momenta,L,solutions]
]/;TheoryQ[theory,N]&&StateQ[theory,N,states]&& Length[{states}]>= 3

(*superamplitude*)
Amplitude[theory_,N_,momenta_?MomentaQ,L_List,fieldspec___,opt:OptionsPattern[]]:= 
Module[{solutions, n = Length[momenta], 
(*If integrand is zero don't attempt to solve eqns. Internal expressions eg. with Hodges matrices can be so large that we need to use HoldForm*)
int =If[# === 0,Return[0],#]&@Integrand[theory,N,Length[momenta],L,fieldspec,HoldForm-> True]},
(*Throw out zero MHV degree fields*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];
(*solve eqns, pass down only relevant options. not Precision; we'll handle this separately*)
solutions = NSolveScatteringEquations4D[momenta,L,Sequence@@FilterRules[{opt},Options[NSolveMonteCarlo]]];
(*work out to specified precision*)
solutions = AmplitudePrecisionOption[momenta,L,solutions,OptionValue[Precision]];
(*apply solution to integrand*)
If[OptionValue[Precision] === Infinity && Precision[momenta] === Infinity,Rationalize,#&]@ApplyScatteringSolutions[int,momenta,L,solutions]
]/;TheoryQ[theory,N]&&SuperfieldSpecifierQ[theory,N,Length[momenta],fieldspec]&& Length[momenta]>= 3

(*superamplitude, maximal SUSY, n and k*)
Amplitude[theory_,N_,momenta_?MomentaQ,k_Integer,opt:OptionsPattern[]]:=
Amplitude[theory,N,momenta,Range[k],opt]/;MaximalTheoryQ[theory,N]

(*superamplitude, CG, n and k and phiset*)
Amplitude["CG",4,momenta_?MomentaQ,k_Integer,Phiset_,opt:OptionsPattern[]]:=
Amplitude["CG",4,momenta,Range[k],Phiset,opt]/;ChooseQ[Range[Length@momenta],Phiset]

(*numerical amplitudes with supplied solutions*)
(*specified states*)
Amplitude[theory_,N_,momenta_?MomentaQ,L_List,solutions_,states__,OptionsPattern[]]:= Module[{statesL = GetLeftSet[theory,N,states],n = Length[{states}],sols,
(*If integrand is zero don't attempt to sum over solutions. Internal expressions eg. with Hodges matrices can be so large that we need to use HoldForm*)
int = If[# === 0,Return[0],#]&@Integrand[theory,N,states,HoldForm-> True]
},
(*check states match momenta*)
If[Length[momenta] =!= n,Message[ Amplitude::incompatstates,Length[momenta],n];Return[]];
(*check solutions match left set (up to MHV/MHVb discrepancy)*)
If[Length[solutions] =!= Eulerian[n-3,Length[L]-2],Message[ Amplitude::incompatsols,L,Length[solutions]];Return[]];
(*check solution left set matches state left set*)
If[Length[L]=!= Length[statesL],Message[ Amplitude::incompatmhv,Length[L],Length[statesL]];Return[]];
(*Throw out zero MHV degree states*)
If[statesL === -1 ||!NonZeroMHVQ[n,Length[L]],Return[0]];
(*work out to specified precision*)
sols = AmplitudePrecisionOption[momenta,L,solutions,OptionValue[Precision]];
(*apply solution to integrand, transforming integrand so that L set for states matches L set entered with solutions*)
If[OptionValue[Precision] === Infinity && Precision[momenta] === Infinity,Rationalize,#&]@
ApplyScatteringSolutions[ChangeLeftSet[int,n,statesL,L],momenta,L,sols]
]/;TheoryQ[theory,N]&&ChooseQ[Range@Length[momenta],L]&&SolutionQ[Length[momenta],solutions]&&StateQ[theory,N,states]&&Length[{states}]>= 3

(*superamplitudes*)
Amplitude[theory_,N_,momenta_?MomentaQ,L_List,solutions_,fieldsL_List : {},fieldspec___,OptionsPattern[]]:= Module[{n = Length[momenta],sols,usefieldsL = If[fieldsL === {},L,fieldsL],int },
(*If integrand is zero don't attempt to sum over solutions. Internal expressions eg. with Hodges matrices can be so large that we need to use HoldForm*)
int= If[# === 0,Return[0],#]&@Integrand[theory,N,Length[momenta],usefieldsL,fieldspec,HoldForm-> True];
(*check solutions match left set*)
If[Length[solutions] =!= Eulerian[n-3,Length[L]-2],Message[ Amplitude::incompatsols,L,Length[solutions]];Return[]];
(*check solution MHV degree matches state mhv degree (up to MHV/MHVbar discrepancy which we don't know from solutions)*)
If[Length[L]=!= Length[usefieldsL],Message[ Amplitude::incompatmhv,Length[L],Length[usefieldsL]];Return[]];
(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];
(*work out to specified precision*)
sols = AmplitudePrecisionOption[momenta,L,solutions,OptionValue[Precision]];
(*apply solution to integrand, transforming integrand so that L set for states matches L set entered with solutions*)
If[OptionValue[Precision] === Infinity && Precision[momenta] === Infinity,Rationalize,#&]@
ApplyScatteringSolutions[ChangeLeftSet[int,n,usefieldsL,L],momenta,L,sols]
]/;TheoryQ[theory,N]&& ChooseQ[Range@Length[momenta],L]&&SolutionQ[Length[momenta],solutions]&&SuperfieldSpecifierQ[theory,N,Length[momenta],fieldspec]&& Length[momenta]>= 3

(*no superamplitude k_Integer here as we have to specify the L that came with the solutions anyway*)
(*superamplitude, CG, k and phiset; we already know the Grassmann degree from scattering equation left set*)
Amplitude["CG",4,momenta_?MomentaQ,L_List,solutions_,Phiset_,opt:OptionsPattern[]]:=
Amplitude["CG",4,momenta,L,solutions,L,Phiset,opt]/;ChooseQ[Range[Length@momenta],Phiset]


(*some simplified analyical expressions entered directly, mostly of GISF using momentum conservation, moved into their own function for readability. Correspond to MHV and MHVbar all gluon amplitudes in YM, all gravitons in EG and the non-fermionic parts of the vertex operators in CG*)
Options[SimplifiedAmplitude] =Options[Integrand];

SimplifiedAmplitude["YM",N_,n_Integer,L_List,OptionsPattern[]]:= ((-1)^n (heads[[1]]@@L)^4)/ParkeTaylor[n,2,heads[[1]]]/;ChooseQ[Range[n],L,2]
SimplifiedAmplitude["YM",N_,n_Integer,L_List,OptionsPattern[]]:= ((-1)^n (heads[[2]]@@Complement[Range[n],L])^4)/ParkeTaylor[n,2,heads[[2]]]/;ChooseQ[Range[n],L,n-2]

SimplifiedAmplitude["EG",N_,n_Integer,L_List,opt:OptionsPattern[]]:=Module[{R =Complement[Range[n],L], del},
del = MapHodgesDelete[n,L,R,OptionValue[HodgesDelete]];
(heads[[1]]@@L)^6/((heads[[1]][L[[1]],R[[del[[2,1]]]]])^2 (heads[[1]][L[[2]],R[[del[[2,1]]]]])^2)If[OptionValue[HoldForm],Hold[Det],Det]@ReduceMatrix[MHVHodgesMatrix[n,L],del[[2,1]]]
]/;ChooseQ[Range@n,L,2]
SimplifiedAmplitude["EG",N_,n_Integer,L_List,opt:OptionsPattern[]]:=Block[{temp},SimplifiedAmplitude["EG",N,n,Complement[Range[n],L],opt]/.heads[[1]]-> temp/.heads[[2]]-> heads[[1]]/.temp-> heads[[2]]]/;ChooseQ[Range@n,L,n-2]

SimplifiedAmplitude["CG",4,n_Integer,L_List,phiminus_List,opt:OptionsPattern[]]:=With[{R =Complement[Range[n],L]},
(*A more enlightened choice of x and y, rather than just Complement[Range[n],{i}][[1;;2]], can lead to simpler expressions*)
(heads[[1]]@@L)^4 Product[GravitationalISF[n,i,Sequence@@(Complement[Range[n],{i}][[1;;2]])],{i,Complement[Range[n],phiminus]}]
]/;ChooseQ[Range@n,L,2]
SimplifiedAmplitude["CG",4,n_Integer,L_List,phiminus_List,opt:OptionsPattern[]]:=Module[{R =Complement[Range[n],L]},
(*A more enlightened choice of x and y, rather than just Complement[Range[n],{i}][[1;;2]], can lead to simpler expressions*)
((heads[[1]]@@R)^4 Product[GravitationalISF[n,i,Sequence@@(Complement[Range[n],{i}][[1;;2]])],{i,phiminus}])/.heads[[1]]-> temp/.heads[[2]]-> heads[[1]]/.temp-> heads[[2]]
]/;ChooseQ[Range@n,L,n-2]



AppendSolution::gfixinconsistent = "Solutions with different gauge fixings entered, aborting file writing";

AppendSolution[filename_String,momenta_?MomentaQ,L_List,solutions_List]:= 
Module[{f,empty, gfix},
empty = !FileExistsQ[filename<>".csv"];(*if no file don't put a newline*)
Check[f = OpenAppend[filename<>".csv"],Message[AppendSolution::noopen,filename];Return[]];
(*check gfixes are all the same, and the identity on two specified rows*)
gfix = GetGaugeFix/@solutions;
If[Length[DeleteDuplicates[gfix]] =!= 1 || Union[gfix] === {-1},Message[AppendSolution::gfixinconsistent];Close[f];Return[]];
gfix = First@DeleteDuplicates@gfix;
(*Output format is: {n, L, gfix, momenta, solutions}, with gauge fixed rows removed to save space*)
WriteString[f,If[empty,"","\n"]<>ExportString[{{Length[momenta],L,gfix, momenta,Delete[#,List/@gfix]&/@solutions}},"CSV"]];
Close[f];
]/;ChooseQ[Range@Length@momenta,L,{2,Length@momenta-2}]&&SolutionQ[Length@momenta,solutions]

Options[SolveAppendSolution] = Options[NSolveScatteringEquations4D];
SolveAppendSolution[filename_String,momenta_?MomentaQ,L_List,solset___List,opt:OptionsPattern[]]:= 
AppendSolution[filename,momenta,L,NSolveScatteringEquations4D[momenta,L,solset,opt]]/;ChooseQ[Range@Length@momenta,L,{2,Length@momenta-2}]

ReadSolution::wrongformat = "Data file `1`.csv not properly formatted, check data at lines `2`";
ReadSolution::noopen = "Could not open `1`.csv, writing solution aborted";
ReadSolutionData[filename_String]:= Module[{f,solutiondata,wrongformats},
Check[f = OpenRead[filename<>".csv"],Message[ReadSolution::noopen,filename];Return[]];
(*Go through file and load only the number of points, left set and gaugefix*)
solutiondata=Reap[While[True,
Sow[{ToExpression@Read[f,Record,RecordSeparators->","],
ToExpression@Read[f,Record,RecordSeparators->{{",\""},{"\""}}],
ToExpression@Read[f,Record,RecordSeparators->{{",\""},{"\""}}]}];
If[Skip[f,String]===EndOfFile,Break[]]
]
][[2,1,;;-2]];
Close[f];
(*check we got something in the right format*)
wrongformats = Flatten@Position[Function[{soln},MatchQ[soln,_List?(Length[#] === 3 && #[[1]]>= 3 && ChooseQ[Range[#[[1]]],#[[3]],2]&&ChooseQ[Range[#[[1]]],#[[2]],{2,#[[1]]-2}]&)]]/@solutiondata,False];
If[wrongformats =!= {},Message[ReadSolution::wrongformat,filename,wrongformats ];Return[]];
(*return solution information*)
solutiondata
]

filedata =Association[{}];
ReadSolution::noopen = "Could not open `1`.csv, reading solution aborted";
ReadSolution::nodata= "`1`-point solution not found in `2`.csv";
ReadSolution::nodata2= "Solution with left set `1` not found in `2`.csv";
ReadSolution::nodata3= "Less than `1` solutions of required format found in `2`.csv";
Options[ReadSolution] = {Refresh-> False};
ReadSolution[filename_String, n_Integer/;n>= 3,L:_List|_Integer,(datapoint:_Integer:1),OptionsPattern[]]:= Module[{data,positions,f,output},
(*If we didn't meet this file before, or if we want to refresh the list, load in its solution data (without all of the solutions themselves)*)
If[OptionValue[Refresh]||!KeyMemberQ[filedata,filename],AssociateTo[filedata,filename->Check[ReadSolutionData[filename],Message[ReadSolution::noopen,filename];Return[]]]
];
(*get info from the file*)
data = filedata[filename];
(*check for data at required number of points*)
If[Flatten@Position[data,{n,_,_}] === {},Message[ReadSolution::nodata,n,filename];Return[]];
(*check for data with left set that we're looking for*)
If[Head[L] === List,
positions = Flatten@Position[data,{n,L,_}],
positions = Flatten@Position[data,{n,ChoosePattern[Range[n],L],_}]
];
If[positions === {},Message[ReadSolution::nodata2,L,filename];Return[]];
(*index through to the one that we wanted*)
If[Length[positions]< datapoint, Message[ReadSolution::nodata3,datapoint,filename];Return[]];
(*read the data*)
Check[f = OpenRead[filename<>".csv"],Message[ReadSolution::noopen,filename];Return[]];
Skip[f,String,positions[[datapoint]]-1];
output =First@ToExpression@ImportString[Read[f,String],"CSV"];
Close[f];
(*insert gauge fixed rows and return the data*)
Append[#[[1;;4]],InsertGaugeFix[#[[5]],#[[3]]]]&@output
]/;((Head[L] === Integer && 2<= L<= n-2) ||ChooseQ[Range[n],L,{2,n-2}])&&datapoint>= 1


End[];

Protect@@Evaluate@Names["treeamps4dJAF`*"]

EndPackage[];

Print["Loading package completed."]


==> Package/treeamps4dJAF.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    514862,      12005]
NotebookOptionsPosition[    511262,      11883]
NotebookOutlinePosition[    511718,      11902]
CellTagsIndexPosition[    511675,      11899]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["treeamps4dJAF",
  FontSize->48],
 "\n",
 StyleBox["Joseph A. Farrow",
  FontSize->24]
}], "Title",
 CellChangeTimes->{{3.7353749641670113`*^9, 3.735374977239894*^9}, {
   3.735377446040423*^9, 3.735377448896742*^9}, {3.7353912461942873`*^9, 
   3.735391253259326*^9}, 3.735392882844632*^9, {3.7353954691806803`*^9, 
   3.7353954701257677`*^9}, {3.735397351264742*^9, 3.7353973548200817`*^9}},
 ExpressionUUID -> "9e998927-3f59-40b7-82e6-4350b198ad86"],

Cell[CellGroupData[{

Cell["Backwards Compatability", "Section",
 CellChangeTimes->{{3.738424596352457*^9, 3.738424599093663*^9}}],

Cell["\<\
If symbols aren\[CloseCurlyQuote]t defined for newer core language functions, \
define them here. Some definitions might not behave exactly as in newer \
versions.\
\>", "Text",
 CellChangeTimes->{{3.738424632047763*^9, 3.738424637492684*^9}, {
  3.738424709814533*^9, 3.738424728938856*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Quiet", " ", "stops", " ", "error", " ", "message", " ", "if", " ", 
    "functions", " ", "are", " ", "already", " ", "defined"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Quiet", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"System`Echo", "[", "x_", "]"}], ":=", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Print", "[", "x", "]"}], ";", "x"}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"System`RepeatedTiming", "[", "x_", "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", "101"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], " ", "&"}], "@", 
       RowBox[{"AbsoluteTiming", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", "100", "}"}]}], "]"}], ";", "x"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"System`SubsetQ", "[", 
       RowBox[{"A_List", ",", " ", "B_List"}], "]"}], ":=", " ", 
      RowBox[{"And", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"A", ",", "#"}], "]"}], "&"}], "/@", "B"}], ")"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"System`CountDistinct", "[", "x_List", "]"}], ":=", " ", 
      RowBox[{"Length", "[", 
       RowBox[{"Union", "[", "x", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"System`BooleanQ", "[", "x_", "]"}], ":=", " ", 
      RowBox[{
       RowBox[{"x", " ", "===", " ", "True"}], " ", "||", 
       RowBox[{"x", " ", "===", "  ", "False"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"System`Nothing", " ", "=", " ", 
      RowBox[{"Sequence", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"System`Alphabet", "[", "]"}], " ", ":=", " ", 
      RowBox[{"{", 
       RowBox[{
       "\"\<a\>\"", ",", "\"\<b\>\"", ",", "\"\<c\>\"", ",", "\"\<d\>\"", 
        ",", "\"\<e\>\"", ",", "\"\<f\>\"", ",", "\"\<g\>\"", ",", 
        "\"\<h\>\"", ",", "\"\<i\>\"", ",", "\"\<j\>\"", ",", "\"\<k\>\"", 
        ",", "\"\<l\>\"", ",", "\"\<m\>\"", ",", "\"\<n\>\"", ",", 
        "\"\<o\>\"", ",", "\"\<p\>\"", ",", "\"\<q\>\"", ",", "\"\<r\>\"", 
        ",", "\"\<s\>\"", ",", "\"\<t\>\"", ",", "\"\<u\>\"", ",", 
        "\"\<v\>\"", ",", "\"\<w\>\"", ",", "\"\<x\>\"", ",", "\"\<y\>\"", 
        ",", "\"\<z\>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Unprotect", "[", "Table", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"x_", ",", "y_Integer"}], "]"}], ":=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{"x", ",", 
         RowBox[{"{", "y", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Protect", "[", "Table", "]"}], ";"}], "*)"}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.738424618211153*^9, 3.738424626623005*^9}, {
   3.7386783356885347`*^9, 3.7386784052189007`*^9}, {3.73868212789038*^9, 
   3.738682140757411*^9}, {3.7386821955965567`*^9, 3.738682215138206*^9}, {
   3.739815227982437*^9, 3.739815314855899*^9}, {3.740764673522489*^9, 
   3.7407646738414593`*^9}, {3.7407647204841127`*^9, 3.740764743156196*^9}, {
   3.740764787485449*^9, 3.740764903702057*^9}, {3.740765156850162*^9, 
   3.740765204523809*^9}, {3.740768323408671*^9, 3.740768326695034*^9}, 
   3.740773613500045*^9, {3.7407736669619827`*^9, 3.74077367111895*^9}, {
   3.740773707910831*^9, 3.7407737255271463`*^9}, {3.740773758707254*^9, 
   3.740773769107512*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Start package, function documentation", "Section",
 CellChangeTimes->{{3.725347618894204*^9, 3.7253476216225557`*^9}, {
  3.725349263042262*^9, 3.725349265291098*^9}, {3.725349943836371*^9, 
  3.7253499610285063`*^9}},ExpressionUUID->"2f7b9b7c-b6b3-4eb7-916a-\
03cf87e7be2f"],

Cell["\<\
Setting this option generates the .m package file with cell formatting \
stripped each time we save the .nb file\
\>", "Text",
 CellChangeTimes->{{3.737107654720552*^9, 3.7371076747445*^9}, {
  3.737359318641738*^9, 3.737359318972393*^9}, {3.737359522819339*^9, 
  3.737359524235405*^9}, {3.7408384397592363`*^9, 3.740838444636005*^9}},
 ExpressionUUID -> "38ab8ac2-94c3-4ba0-afac-bb2d151102ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
    RowBox[{"AutoGeneratedPackage", "\[Rule]", "Automatic"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7253473763046217`*^9, 3.7253474267166157`*^9}, 
   3.725347615790598*^9, {3.725348927654503*^9, 3.7253489303405857`*^9}, 
   3.734248480390469*^9},
 ExpressionUUID -> "4ef26431-6915-436a-83b1-3d1302be86fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"BeginPackage", "[", "\"\<treeamps4dJAF`\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Unprotect", " ", "and", " ", "clear", " ", "the", " ", 
    RowBox[{"package", "'"}], "s", " ", "context", " ", "in", " ", "case", 
    " ", "we", " ", "loaded", " ", "it", " ", "already"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Unprotect", "@@", 
   RowBox[{"Names", "[", "\"\<treeamps4dJAF`*\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<treeamps4dJAF`*\>\"", "]"}], ";"}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.735647123787428*^9, 3.735647124485869*^9}, {
  3.737107680729961*^9, 3.7371077034101686`*^9}, {3.737357372822915*^9, 
  3.737357380550384*^9}, {3.7407650493880672`*^9, 3.740765068108617*^9}},
 ExpressionUUID -> "2e4b675a-0980-44cf-9ef0-5888d29223f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Generic", " ", "functions"}], ",", 
    RowBox[{
    "&", " ", "working", " ", "with", " ", "heads", " ", "for", " ", 
     "different", " ", "brackets"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Eulerian", "::", "usage"}], "=", 
     "\"\<Eulerian[n, k] returns the Eulerian number \\!\\(\\*StyleBox[\\\"\
\[LeftAngleBracket]\\\",15]\\*GridBox[{{n},{k}}]\\*StyleBox[\\\"\
\[RightAngleBracket]\\\",15]\\)\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReduceMatrix", "::", "usage"}], "=", 
     "\"\<ReduceMatrix[mat, labels] removes rows and columns from mat given \
by the list of labels. 1x1 matrices are reduced to the matrix {{1}}.\>\""}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Minor", "::", "usage"}], "=", 
     "\"\<Minor[mat, labels] calculates the minor of the matrix mat specified \
by the columns labels\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ParkeTaylor", "::", "usage"}], "=", 
     "\"\<ParkeTaylor[n, k, head] gives the Parke-Taylor factor of cyclic \
minors of the abstract k * n matrix defined by symbol head.\>\""}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ReplaceWithin", "::", "usage"}], "=", 
     "\"\<ReplaceWithin[expr, heads, rules] replaces all parts of expr with a \
head from the list heads using rules\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SignedComplement", "::", "usage"}], "=", 
     "\"\<SignedComplement[n, L, head] calculates the complement of the List \
of Integers L in Range[n], and returns \
{\\!\\(L\\^c\\),Signature[(L,\\!\\(L\\^c\\))]}.\nSignedComplement[set, L, \
head] works the same, but with the complement in set instead of in \
Range[n].\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SetHeads", "::", "usage"}], "=", 
     "\"\<treeamps4dJAF reserves 8 heads for analytical computations, which \
are explained in Figure 6 of the accompanying paper.\nSetHeads[] reassigns \
the package's heads to the default heads.\nSetHeads[ang, squ, cir, mu, lam, \
lamt, s, eta] assigns all of the package's heads to the specified symbols.\n\
SetHeads[name -> symbol] assigns head specified by name to be symbol.\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GetHeads", "::", "usage"}], "=", 
     "\"\<treeamps4dJAF reserves 8 heads for analytical computations, which \
are explained in Figure 6 of the accompanying paper.\nGetHeads[] lists all of \
the package's current heads along with their names.\nGetHeads[name] returns \
the head specified by name.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"AmplitudesDisplay", "::", "usage"}], "=", 
     "\"\<AmplitudesDisplay[expr] displays all of the package's heads in expr \
in a simplified format for readability.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Antisymmetrise", "::", "usage"}], "=", 
     "\"\<Antisymmetrise[expr, heads] sorts the arguments of the given heads \
in expr, and multiplies each occurence by the signature of the permutation of \
its arguments.\nAntisymmetrise[expr] sorts the arguments of the package's \
antisymmetric heads in expr, and multiplies each occurence by the signature \
of the permutation of its arguments (see GetHeads).\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ApplySchouten", "::", "usage"}], "=", 
     "\"\<ApplySchouten[expr, heads] attempts to apply the Schouten identity \
on two-brackets to the given heads in expr.\nApplySchouten[expr] attempts to \
apply the Schouten identity on two-brackets in expr defined by the package's \
heads (see GetHeads).\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ChoosePattern", "::", "usage"}], "=", 
     "\"\<ChoosePattern[set] gives a pattern for any number of distinct \
elements chosen from the list set.\nChoosePattern[set, k] gives a pattern for \
k distinct elements chosen from the list set.\nChoosePattern[set, {k1, k2}] \
gives a pattern for between k1 and k2 distinct elements chosen from the list \
set.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ChooseQ", "::", "usage"}], "=", 
     "\"\<ChooseQ[set, subset] returns True if subset is a list of any number \
of distinct elements chosen from the list set, and False otherwise.\n\
ChooseQ[set, subset, k] returns True if subset is a list of k distinct \
elements chosen from the list set, and False otherwise.\nChooseQ[set, subset, \
{k1, k2}] returns True if subset is a list of between k1 and k2 distinct \
elements chosen from the list set, and False otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ApplyToSparseArray", "::", "usage"}], "=", 
     "\"\<ApplyToSparseArray[expr, f] applies the function f to expr, and to \
the array rules of any sparse arrays in expr.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NumericSparseArrayQ", "::", "usage"}], "=", 
     "\"\<NumericSparseArrayQ[M] returns True if all elements of sparse array \
M are numeric, and False otherwise.\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735287239328376*^9, 3.735287247893588*^9}, {
   3.7352903129838743`*^9, 3.735290321461522*^9}, {3.735368415012442*^9, 
   3.73536844675389*^9}, {3.735368846963346*^9, 3.735368870486082*^9}, {
   3.73536890479228*^9, 3.735368916740571*^9}, {3.736582049879558*^9, 
   3.73658208457292*^9}, {3.736595877978332*^9, 3.736595880996275*^9}, {
   3.737109218264843*^9, 3.73710925551094*^9}, {3.737109294655017*^9, 
   3.737109319426073*^9}, {3.7371122707875423`*^9, 3.737112309105961*^9}, {
   3.737357761939044*^9, 3.737357766971004*^9}, {3.7373578113940287`*^9, 
   3.737357829308064*^9}, 3.737357918027763*^9, {3.737357974708872*^9, 
   3.7373579923475027`*^9}, {3.7373580950530167`*^9, 
   3.7373580987470083`*^9}, {3.737358185554254*^9, 3.7373582752198267`*^9}, 
   3.737358530170949*^9, {3.7373595293171663`*^9, 3.737359544364108*^9}, {
   3.7373620614624023`*^9, 3.737362122356606*^9}, {3.737362198954459*^9, 
   3.737362263639998*^9}, {3.737364111278343*^9, 3.7373641134144278`*^9}, {
   3.737364184028207*^9, 3.737364185022229*^9}},
 ExpressionUUID -> "415683fd-77b0-4527-afe3-614df3a69f4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Fermionic", " ", "integration", " ", "and", " ", "Wick", " ", 
    "contractions"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DetGIntegrate", "::", "usage"}], "=", 
     "\"\<DetGIntegrate[expr, measure, space] integrates the Grassmann \
function given by expr, so long as it matches the form \
GProduct[Sum[\\!\\(C\\_\\(A,B\\)\\) \\!\\(\[Eta]\\_B\\)], {B, space}], {A, \
space}], giving Det[C] as the result. More generic Grassmann functions are \
not supported. The package's head specified by name 'Grassmann' (see \
GetHeads) is used for the Grassmann variable, Grassmann numbers should be \
multiplied together using NonCommutativeMultiply (**), and the Grassmann \
space consists of all of the possible sets of indices given in space, given \
as lists of integers. measure must be a subset of space, and all Grassmann \
variables not in the measure are set to zero. measure and space must both be \
lists of lists of indeces, and hence must have dimensions 2.\n\t* If option \
CheckForm is False, DetGIntegrate will assume expr is of the required form.\n\
\t* If option HoldForm is True, DetGIntegrate will return Hold[Det][C], which \
can be evaluated later using ReleaseHold.\n\t* Details are given in Section \
4.3 of the accompanying paper.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GProduct", "::", "usage"}], "=", 
     "\"\<GProduct[expr, iterator] works like Product, but for Grassmann \
variables. GProduct uses the head specified by name 'Grassmann' (see \
GetHeads), and multiplies each factor together using \
NonCommutativeMultiply.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ExtractComponent", "::", "usage"}], "=", 
     "\"\<ExtractComponent[t, N, expr, states] selects the relevant Grassmann \
variables associated with the states for theory t with N supersymmetries, and \
uses these as the measure to integrate expr using DetGIntegrate. Grassmann \
functions should be constructed with Grassmann variables specified by head \
with name 'Grassmann' (see GetHeads), and using NonCommutativeMultiply (**). \
Not all Grassmann functions can be integrated this way.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FermionWickContract", "::", "usage"}], "=", 
     "\"\<FermionWickContract[expr, heads, prophead, barhead] calculates the \
fermionic Wick contraction of expr, with fermions specified by the given \
heads and any set of arguments, multiplied together with \
NonCommutativeMultiply. Anti-fermions are written as barhead[heads], and the \
result is given in terms of the propagator between a fermion and an anti \
fermion, specified as eg. prophead[heads[i], barhead[heads][j]].\n\t* The \
default value for barhead is B.\n\t* The default value for prophead is \
Prop.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"DeltaQ", "::", "usage"}], "=", 
     "\"\<DeltaQ[n, N] returns the super momentum conserving Grassmann delta \
function at n points with N supersymmetries, using the head specified by name \
'Grassmann' (see GetHeads) for the Grassmann varibles.\n\t* Option Simplify \
has default value True, and in this cases produces an output in terms of \
angle brackets, with head specified by name 'Angle'. If Simplify is False the \
output will be in terms of \[Lambda] spinors with head specified by name \
'Lambda', which can then be integrated with ExtractComponent.\>\""}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MHVBarGrassmannFactor", "::", "usage"}], "=", 
     "\"\<MHVBarGrassmannFactor[n, N] returns the Grassmann function \
multiplying the \\!\\(\\*OverscriptBox[MHV, \\\"_\\\"]\\) super amplitude at\n\
 n points with N supersymmetries, using the head specified by name \
'Grassmann'  for the Grassmann varibles, and 'Square' for square brackets \
(see GetHeads).\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735285368241671*^9, 3.7352853841721153`*^9}, {
   3.7352857310552387`*^9, 3.735286021659898*^9}, {3.7352860712181253`*^9, 
   3.7352862197106867`*^9}, {3.735286299840866*^9, 3.735286363551057*^9}, {
   3.73528641561679*^9, 3.735286457189649*^9}, {3.7352865957218647`*^9, 
   3.735286648420315*^9}, {3.73528667935988*^9, 3.735286997289206*^9}, {
   3.735287033249036*^9, 3.735287092057125*^9}, {3.735287126493916*^9, 
   3.735287150055731*^9}, {3.735289493721336*^9, 3.735289512028048*^9}, {
   3.735290337528659*^9, 3.735290339957465*^9}, {3.73537287447766*^9, 
   3.735372905460615*^9}, {3.736512737982757*^9, 3.7365127442386227`*^9}, 
   3.7365949170968237`*^9, {3.7370995535204897`*^9, 3.737099556625239*^9}, {
   3.737100081961981*^9, 3.737100085134356*^9}, 3.7371093277847548`*^9, {
   3.737112341775605*^9, 3.737112342090829*^9}, {3.737112378585547*^9, 
   3.7371126861208973`*^9}, {3.737112763093626*^9, 3.737112812570115*^9}, {
   3.7371149056840353`*^9, 3.737114909260551*^9}, {3.737114949774447*^9, 
   3.7371149605612583`*^9}, {3.737357187171673*^9, 3.737357201528632*^9}, {
   3.737358546259211*^9, 3.737358620720869*^9}, {3.737358716397167*^9, 
   3.737358759171801*^9}, 3.737358943910007*^9, {3.737364073544416*^9, 
   3.7373640749839487`*^9}, {3.740779210980968*^9, 3.740779280526404*^9}, 
   3.740838949470945*^9},
 ExpressionUUID -> "a0cfbaff-cb6d-4b8c-a676-6997c0941050"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Generate", " ", "and", " ", "apply", " ", "numerical", " ", "momenta", 
    " ", "and", " ", "solutions"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MomentaQ", "::", "usage"}], "=", 
     "\"\<MomentaQ[n, mom] returns True if mom has the correct dimensions for \
a set of n point momenta, with each element of the form \
{\[Lambda],\\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\)}, and False \
otherwise.\nMomentaQ[mom] returns True if mom has the correct dimensions for \
a set of momenta, with each element the form \
{\[Lambda],\\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\)}, and False \
otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RandomMomenta4D", "::", "usage"}], "=", 
     "\"\<RandomMomenta4D[n, w] samples a set of complex numbers with \
rational real and imaginary parts in the interval [-w, w], and returns n \
point complexified momenta satisfying momentum conservation. Each element is \
in the form {\[Lambda],\\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\)} with \
the little group gauge fixed so that \[Lambda] = (1,a), and momentum \
conservation is solved for in \\!\\(\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\
\\_1\\)\\) and \\!\\(\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\_2\\)\\).\n\t\
* The default value for w is 1.\n\t* If the option Conjugate is True, \
\[Lambda] and \\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\) are swapped. At \
three points, Conjugate \[Rule] False gives MHV kinematics, and Conjugate \
\[Rule] True gives \\!\\(\\*OverscriptBox[MHV, \\\"_\\\"]\\) \
kinematics.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RandomMomenta4DN", "::", "usage"}], "=", 
     "\"\<RandomMomenta4DN[n, w] gives random floating point momenta, \
calculated as N[RandomMomenta4D[n, w]]\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ApplyMomenta", "::", "usage"}], "=", 
     "\"\<ApplyMomenta[expr, momenta]  replaces the package's heads specified \
by names 'Angle', 'Square', 'Lambda' and 'LambdaTilde' (see GetHeads) in expr \
with the corresponding functions of momenta, which is a list of n point \
analytical or numerical momenta in the form \
{\[Lambda],\\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\)}. \n\t* If the \
option MomentumTwistors is True, ApplyMomenta will treat 'Angle' heads with 4 \
arguments as momentum twistor 4-brackets\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ApplyScatteringSolutions", "::", "usage"}], "=", 
     "\"\<ApplyScatteringSolutions[expr, momenta, L, solutions, delete] \
applies numerical momenta to expr, and then sums expr and the relevant \
Jacobian (defined by removing the two particle's equations in delete) over \
the given solutions to the scattering equations, for the number of points \
specified by the length of momenta and the left set L.\n\t* Default value for \
delete is L[[1;;2]]\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735289012591187*^9, 3.7352890403854103`*^9}, {
   3.7352890852799463`*^9, 3.7352891380057497`*^9}, {3.735289169956913*^9, 
   3.735289210820816*^9}, {3.735289369598933*^9, 3.735289478367517*^9}, {
   3.7352895145024652`*^9, 3.735289573271607*^9}, {3.73528960947314*^9, 
   3.7352896382106667`*^9}, {3.735289669302369*^9, 3.735289856357575*^9}, {
   3.735289890529269*^9, 3.735289905297802*^9}, {3.735290009389862*^9, 
   3.735290215656088*^9}, {3.735290257887453*^9, 3.735290294412944*^9}, {
   3.7352903650865803`*^9, 3.735290384387476*^9}, {3.735290608914564*^9, 
   3.735290741590288*^9}, 3.737109344185935*^9, {3.7371127105107813`*^9, 
   3.7371127244377193`*^9}, {3.737112821436598*^9, 3.7371128219078617`*^9}, {
   3.737358778091934*^9, 3.737358968189761*^9}, {3.737364746730904*^9, 
   3.7373647489068403`*^9}},
 ExpressionUUID -> "54dc3b85-8618-428c-98da-4ee0d353a879"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Scattering", " ", "equations", " ", "and", " ", "Jacobian"}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ScatteringEquations4D", "::", "usage"}], "=", 
     "\"\<ScatteringEquations4D uses the head specified by the name \
'WorldSheet' for the variables of the scattering equations, 'Circle' for \
minors of the worldsheet variables, 'Lambda' for \[Lambda] spinors and \
'LambdaTilde' for \\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\) spinors \
(see GetHeads). \nScatteringEquations4D[n, L] returns the scattering \
equations at n points with left set L  in terms of worldsheet minors.\n\
ScatteringEquations4D[n, L, gfix, delete] returns the scattering equations at \
n points with left set L, with particles given by gfix fixed to the identity, \
and with equations at particles given by delete removed.\n\
ScatteringEquations4D[mom, L, gfix, delete] returns the scattering equations \
for numerical momenta mom with left set L, with particles given by gfix fixed \
to the identity, and with equations at particles given by delete removed.\n\t\
* Passing an integer k instead of a list L will return the scattering \
equations with left set Range[k].\n\t* Default value for delete is L[[1;;2]].\
\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ScatteringJacobian4D", "::", "usage"}], "=", 
     "\"\<ScatteringJacobian4D uses the head specified by the name \
'WorldSheet' for the variables of the scattering equations, 'Circle' for \
minors of the worldsheet variables, 'Lambda' for \[Lambda] spinors and \
'LambdaTilde' for \\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\) spinors \
(see GetHeads). \nScatteringJacobian4D[n, L] for MHV or \
\\!\\(\\*OverscriptBox[MHV, \\\"_\\\"]\\) left set L returns the simplified \
Jacobian at n points in terms of 'Angle' and 'Square' heads.\n\
ScatteringJacobian4D[n, L, gfix, delete] returns the Jacobian for the \
scattering equations at n points with left set L, with particles given by \
gfix fixed to the identity, and with equations at particles given by delete \
removed.\nScatteringJacobian4D[mom, L, gfix, delete] returns the Jacobian for \
the scattering equations for numerical momenta mom with left set L, with \
particles given by gfix fixed to the identity, and with equations at \
particles given by delete removed.\n\t* Default value for delete is \
L[[1;;2]].\n\t* If option HoldForm is True, ScatteringJacobian4D will return \
Hold[Det][J], which can be evaluated later using ReleaseHold.\>\""}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735290763900279*^9, 3.735290772500465*^9}, {
   3.7352908517141*^9, 3.735290948453141*^9}, {3.735290984204756*^9, 
   3.7352910106811457`*^9}, {3.735291082208591*^9, 3.735291145058284*^9}, {
   3.735292280984371*^9, 3.735292374466749*^9}, {3.7352924488370028`*^9, 
   3.7352926023152313`*^9}, {3.7352926573222322`*^9, 3.735292748653577*^9}, {
   3.735292826253131*^9, 3.735292880705168*^9}, 3.736594922687113*^9, {
   3.737109347831099*^9, 3.73710935206115*^9}, {3.737358980326281*^9, 
   3.7373590109012213`*^9}},ExpressionUUID->"87e90842-dc93-4b5a-9dc9-\
7f7c6c0ed9ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Monte", " ", "Carlo", " ", "equation", " ", "solver"}], ",", 
    RowBox[{
    "wrapper", " ", "functions", " ", "for", " ", "scattering", " ", 
     "equations"}], ",", 
    RowBox[{"analytic", " ", "MHV", " ", "solutions"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NSolveMonteCarlo", "::", "usage"}], "=", 
     "\"\<NSolveMonteCarlo[eqns, vars, inputsols] attempts to find numerical \
approximations to the solutions of the system eqns of equations for the \
variables vars by Monte Carlo algorithm. The algorithm randomly samples \
initial guess points from a specified distribution, and then uses FindRoot to \
try to find a solution near to these points. Any solutions found are checked \
against the set of previously found solutions and duplicates removed.\n\t* \
inputsols is an optional argument for providing a list of previously known \
solutions to the equations.\n\t* If option NumSolutions is set, the algorithm \
will stop after finding this many distinct solutions.\n\t* If option \
MaxIterations is set the algorithm will stop after this many iterations.\n\t* \
If option MaxTime is set the algorithm will stop after this many seconds.\n\t\
* Initial guess points are sampled from the distrubution defined by option \
Distribution. Enter either a probability distrubition, or a range defining a \
uniform distribution. Default value {-1, 1}. \n\t* Option Domain has default \
value Complex; setting to Real will use only real numbers as initial guess \
points.\n\t* Option PrecisionGoal has default value 5; the algorithm will \
stop once solutions get to this precision.\n\t* Option NumSeeds specifies the \
number of initial guesses at each iteration of the algorithm, default value \
is 100.\n\t* For each initial guess point, the algorithm searches for \
solutions of precision 1. Any such solutions found will then be put back into \
FindRoot up to the specified precision. Option InitialIterations decides how \
many steps to take on the initial precision 1 FindRoot calculation; default \
is 1000.\n\t* Option CompilationTarget is inherited from Compile.\n\t* If \
option PrintSummary is True the algorithm will print out some data for the \
run at the end.\n\t* If option ProgressIndicator is set to False the \
algorithm will not display a progress meter with current number of solutions \
found.\n\t* Calling Abort (Alt + .) during the calculation will return any \
solutions currently found.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ScatteringSolutionDistribution", "::", "usage"}], "=", 
     "\"\<ScatteringSolutionDistribution[n, k, approx] returns the \
distribution describing the spread of solution points at n points with MHV \
degree k. By default this will be of the form {-2 MAD, MAD} where MAD is the \
median absolute deviation for previously calculated runs of the algorithm, \
giving an approximated uniform distribution. 0.4 is taken an extrapolated \
estimate for the MAD in cases that haven't been calculated.\n\tapprox has \
default value False. If set to True, CauchyDistribution[0,MAD] will be \
returned instead.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NSolveScatteringEquations4D", "::", "usage"}], "=", 
     "\"\<NSolveScatteringEquations4D[mom, L, gfix, delete, inputsols] \
attempts to find numerical approximations for all of the solutions to the \
scattering equations defined by numerical momenta mom and left set L by Monte \
Carlo algorithm, with particles gfix gauge fixed to the identity and delete \
removed.\n\t* inputsols is an optional argument for providing a list of \
previously known solutions to the equations.\n\t* Default values for gfix and \
delete are L[[1;;2]].\n\t* NSolveScatteringEquations4D inherits all options \
from NSolveMonteCarlo, apart from NumSolutions and Distribution. The \
scattering equations are known to have Eulerian[n-3, k-2] solutions, and \
ScatteringSolutionDistribution is used as the sampling distribution.\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SolveScatteringEquations4D", "::", "usage"}], "=", 
     "\"\<SolveScatteringEquations4D[n, L, gfix] returns analytical MHV and \
\\!\\(\\*OverscriptBox[MHV, \\\"_\\\"]\\) Solutions to the scattering \
equations at n points with left set L and particles specified by gfix gauge \
fixed to the identity.\n\t* Default value for gfix is L for MHV and \
Complement[Range[n], L] for \\!\\(\\*OverscriptBox[MHV, \\\"_\\\"]\\).\>\""}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ReplaceMinors", "::", "usage"}], "=", 
     "\"\<ReplaceMinors[expr, n, L] takes expression expr in terms of \
worldsheet minors specified by the head with the name 'Circle' (see \
GetHeads), and replaces them with the analytical MHV or \
\\!\\(\\*OverscriptBox[MHV, \\\"_\\\"]\\) n point solutions as specified by \
left set L\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7352930180004587`*^9, 3.735293032850212*^9}, {
   3.735293183124217*^9, 3.735293222075758*^9}, {3.7352932542986517`*^9, 
   3.735293258536538*^9}, {3.7352933713401814`*^9, 3.735293395714019*^9}, {
   3.735293427050581*^9, 3.7352934458983173`*^9}, {3.735293546844329*^9, 
   3.735293582349997*^9}, {3.73529375852703*^9, 3.7352938135295343`*^9}, {
   3.735293849081008*^9, 3.735293878188167*^9}, {3.735294011161653*^9, 
   3.735294093999132*^9}, {3.735294176516884*^9, 3.735294233527638*^9}, {
   3.735294265844132*^9, 3.735294337470982*^9}, {3.735295773428121*^9, 
   3.735296004831224*^9}, {3.735296053130907*^9, 3.735296071994691*^9}, {
   3.7352961299209023`*^9, 3.735296169568606*^9}, {3.7352962060612783`*^9, 
   3.735296283103326*^9}, {3.735296317809999*^9, 3.735296318416505*^9}, {
   3.735296354540222*^9, 3.73529646804417*^9}, {3.735296521063966*^9, 
   3.735296575371766*^9}, {3.735303065037431*^9, 3.735303073910862*^9}, {
   3.735303141265176*^9, 3.7353031437667837`*^9}, {3.735368006133203*^9, 
   3.735368046810261*^9}, 3.735387449313393*^9, 3.735647579672312*^9, {
   3.735992751987715*^9, 3.735992758151782*^9}, {3.736586768576517*^9, 
   3.736586843930113*^9}, {3.7365915071598186`*^9, 3.736591517328521*^9}, 
   3.736593588411075*^9, 3.737109358250113*^9, {3.737112840136937*^9, 
   3.7371128466379843`*^9}, {3.737112930453334*^9, 3.737112946720627*^9}, 
   3.7371129795246964`*^9, {3.737114459636355*^9, 3.737114702436019*^9}, 
   3.737359045835499*^9, {3.7373590760369987`*^9, 3.737359079955496*^9}},
 ExpressionUUID -> "e415feba-9746-4638-a98e-27c67bc346c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Working", " ", "with", " ", "sets", " ", "of", " ", "solutions"}],
    "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ChangeGaugeFix", "::", "usage"}], "=", 
     "\"\<ChangeGaugeFix[sol, L, G] acts on the solution sol with the GL(2) \
matrix G. Note that gauge transformations act differently on the left set and \
the right set, hence we specify left set L.\nChangeGaugeFix[sol, L, G] \
changes the gauge fixing of the solution sol such that the two rows specified \
by gfix are the identity matrix. Note that it is not possible to gauge fix \
one left set and one right set row in this way.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SolutionRuleToMatrix", "::", "usage"}], "=", 
     "\"\<SolutionRuleToMatrix[sol] takes solution sol in the form of \
replacement rules for the head specified by the name 'WorldSheet' (see \
GetHeads), and returns a matrix.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SolutionMatrixToRule", "::", "usage"}], "=", 
     "\"\<\nSolutionMatrixToRule[sol] takes solution sol in the form of a \
matrix and returns a set of replacement rules for the head specified by the \
name 'WorldSheet' (see GetHeads).\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GetGaugeFix", "::", "usage"}], "=", 
     "\"\<GetGaugeFix[sol] returns the column labels for the two columns \
gauge fixed to the identity in the solution sol, or -1 if no such columns can \
be found.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"InsertGaugeFix", "::", "usage"}], "=", 
     "\"\<InsertGaugeFix[sol, gfix] inserts the 2 by 2 identity matrix as the \
columns specified by gfix into the solution sol.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CheckSolution", "::", "usage"}], "=", 
     "\"\<CheckSolution[mom, L, sol, p] checks the solution sol against the \
scattering equations defined by numerical momenta mom and left set L to a \
precision defined by p, returning True if sol solves the equations and False \
otherwise.\n\t* Default value for p is 9.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CheckSolutionBCFW", "::", "usage"}], "=", 
     "\"\<CheckSolutionBCFW[mom, L, solset] calculates the analytical \
amplitude for gluons in Yang-Mills theory with the left set L defining the \
negative helicity gluons and the remaining gluons to be positive helicity for \
numerical momenta mom, using Jacob Bourjaily's package bcfw.m, which can be \
downloaded at https://arxiv.org/abs/1011.2447. CheckSolutionBCFW then repeats \
the calculation using solset as the full set of solutions to the scattering \
equations for this specific momenta and left set, and compares the two \
results returning True if they are the same and False otherwise.\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"IncreasePrecision", "::", "usage"}], "=", 
     "\"\<IncreasePrecision[mom, L, sol, p] increases the precision of \
solution sol to the scattering equations defined by the numerical momenta mom \
and left set L up precision p.\n\t* If no p is specified, IncreasePrecision \
will match the precision of sol to the precision of mom\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SolutionQ", "::", "usage"}], "=", 
     "\"\<SolutionQ[n, sol] returns True if sol has the right dimensions to \
be a solution to the scattering equations at n points, and False otherwise.\n\
SolutionQ[sol] returns True if sol has the right dimensions to be a solution \
to the scattering equations, and False otherwise.\>\""}], ";"}]}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.735296615838955*^9, 3.735296644466835*^9}, {
   3.735296709706053*^9, 3.735296771426796*^9}, {3.735296813768283*^9, 
   3.735296867907958*^9}, {3.735296939748559*^9, 3.735297082944096*^9}, {
   3.7352971268381643`*^9, 3.735297254646783*^9}, {3.735297351570983*^9, 
   3.735297461285625*^9}, {3.7352975290097733`*^9, 3.735297572751336*^9}, {
   3.735297612192711*^9, 3.735297692643972*^9}, {3.735297841854195*^9, 
   3.735297851754488*^9}, {3.735297889105782*^9, 3.735297931294191*^9}, {
   3.735297965550145*^9, 3.735297970184186*^9}, 3.735387453539547*^9, {
   3.735387497821426*^9, 3.7353875002747383`*^9}, 3.736591536478065*^9, 
   3.737109365492322*^9, {3.737114829811859*^9, 3.737114861312286*^9}, {
   3.737363315600963*^9, 3.7373633171744413`*^9}, {3.737364621606514*^9, 
   3.7373646225824413`*^9}, {3.73736481610633*^9, 3.737364820375785*^9}, {
   3.737364866556054*^9, 3.7373648752300797`*^9}},
 ExpressionUUID -> "555c681b-5c23-4cac-8ffa-8f543c0f667a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Pattern", " ", "matching", " ", "for", " ", "states", " ", "of", " ", 
    "different", " ", "theories"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ListStates", "::", "usage"}], "=", 
     "\"\<ListStates[t, N] returns a list of the specifications for all \
possible external states for theory t with N supersymmetries. Labels for \
different particles are tabulated in appendix A.1 of the accompanying paper\>\
\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ListTheories", "::", "usage"}], "=", 
     "\"\<ListTheories[] returns a list of all theories supported by \
treeamps4dJAF.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NegativeStateQ", "::", "usage"}], "=", 
     "\"\<NegativeStateQ[t, N, s] returns True if s in the negative helicity \
supermultiplet in theory t with N supersymmetries, and False \
otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PositiveStateQ", "::", "usage"}], "=", 
     "\"\<PositiveStateQ[t, N, s] returns True if s is a right set state in \
theory t with N supersymmetries, and False otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"StateQ", "::", "usage"}], "=", 
     "\"\<StateQ[t, N, s] returns True if s is a valid state in theory t with \
N supersymmetries, and False otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"TheoryQ", "::", "usage"}], "=", 
     "\"\<TheoryQ[t, N] returns True if theory t with N supersymmetries is a \
member of ListTheories[] and False otherwise\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MaximalTheoryQ", "::", "usage"}], "=", 
     "\"\<MaximalTheoryQ[t, N] returns True for N=4 sYM and N=8 SUGRA and \
false otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NonMaximalTheoryQ", "::", "usage"}], "=", 
     "\"\<NonMaximalTheoryQ[t, N] returns True for theories t  with \
non-maximal SUSY N and False otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SuperfieldSpecifierQ", "::", "usage"}], "=", 
     "\"\<SuperFieldSpecifierQ[t, N, n, fieldspec] returns True if fieldspec \
is a valid specification for the superfields of theory t with N \
supersymmetries at n points, and False otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MHVDegree", "::", "usage"}], "=", 
     "\"\<MHVDegree[t, N, states] returns the MHV degree defined by the \
states for theory t with N supersymmetries, and -1 if the states do not \
define a well specified MHV degree.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GrassmannDegree", "::", "usage"}], "=", 
     "\"\<GrassmannDegree[t, N, states] returns the Grassmann degree defined \
by the states for theory t with N supersymmetries.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NonZeroMHVQ", "::", "usage"}], "=", 
     "\"\<NonZeroMHVQ[n, k] returns True if the n point \
\\!\\(N\\^\\(k-2\\)\\)MHV amplitude is non-zero, and False if the amplitude \
is zero\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GetLeftSet", "::", "usage"}], "=", 
     "\"\<GetLeftSet[t, N, states] returns the positions of all of the states \
that are in the left set for theory t with N supersymmetries.\>\""}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GetNegativeSet", "::", "usage"}], "=", 
     "\"\<GetNegativeSet[t, N, states] returns the positions of all of the \
states that are in the negative helicity superfield for theory t with N \
supersymmetries.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"StateToRSym", "::", "usage"}], "=", 
     "\"\<StateToRSym[t, N, state] returns the set of R symmetry indices for \
the given state of theory t with N supersymmetries.\>\""}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735300279580558*^9, 3.735300287475952*^9}, {
   3.735300343724904*^9, 3.735300460727606*^9}, {3.7353004921564302`*^9, 
   3.7353005582763243`*^9}, {3.735300590557877*^9, 3.735300665930606*^9}, {
   3.735300699202135*^9, 3.735300742420636*^9}, {3.735300821744678*^9, 
   3.735300854872849*^9}, {3.735300898830533*^9, 3.7353010601405773`*^9}, {
   3.73530112180437*^9, 3.735301147436133*^9}, {3.735301192456072*^9, 
   3.735301221521991*^9}, {3.73530125311975*^9, 3.7353013943311043`*^9}, {
   3.735301435655067*^9, 3.735301453949399*^9}, {3.735364142700815*^9, 
   3.735364144542184*^9}, {3.736493879779234*^9, 3.736493958191617*^9}, 
   3.73649418268182*^9, 3.736494245567299*^9, {3.736500250041009*^9, 
   3.7365002598213387`*^9}, {3.736500433056004*^9, 3.7365004582364397`*^9}, {
   3.7365016375680733`*^9, 3.736501665106318*^9}, {3.7365058914936934`*^9, 
   3.73650589839812*^9}, 3.7365069821835747`*^9, {3.7365764435457773`*^9, 
   3.736576513108942*^9}, 3.7365766159279623`*^9, 3.737109372672574*^9, {
   3.737359100969556*^9, 3.73735910270546*^9}, 3.737364809161016*^9, {
   3.737369020622727*^9, 3.737369032973111*^9}, {3.737369079381092*^9, 
   3.737369103139564*^9}},
 ExpressionUUID -> "b569b48d-6b26-4710-8092-1fded94168d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Integrands", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"HodgesMatrix", "::", "usage"}], "=", 
     "\"\<HodgesMatrix[L] returns the Hodges matrix H as a function on the \
worldsheet for left set L in terms of the heads specified by the names \
'Angle' and 'Circle' (see GetHeads)\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"DualHodgesMatrix", "::", "usage"}], "=", 
     "\"\<DualHodgesMatrix[R] returns the dual Hodges matrix  \
\\!\\(\\*OverscriptBox[H, \\\"~\\\"]\\) as a function on the worldsheet for \
right set R in terms of the heads specified by the names 'Square' and \
'Circle' (see GetHeads)\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GravitationalISF", "::", "usage"}], "=", 
     "\"\<GravitationalISF[n, i, x, y] returns the gravitational inverse soft \
factor at n points on leg i with the reference spinors set to be legs x and \
y, as a function of external momenta in terms of the heads specified by the \
names 'Angle' and 'Square' (see GetHeads).\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MHVHodgesMatrix", "::", "usage"}], "=", 
     "\"\<MHVHodgesMatrix[L] returns the MHV Hodges matrix H for left set L \
as a function of external momenta in terms of the heads specified by the \
names 'Angle' and 'Square' (see GetHeads)\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Integrand", "::", "usage"}], "=", 
     "\"\<Integrand returns the theory-dependent tree-level integrand which \
can be summed over solutions to the scattering equations to return an \
amplitude. The output of Integrand will be an analytical expression which is \
a function of the worldsheet and external momenta, in terms of the heads \
specified by the names 'Angle', 'Square', and 'Circle'. Integrands for \
superamplitudes will have Grassmann variables specified by the head with name \
'Grassmann' (see GetHeads).\nThe input for Integrand is overloaded in a \
number of different ways;\n\t* Integrand[theory, N, states]\n\t* \
Integrand[theory, N, n, L, fieldspec]\n\t* Integrand[theory, Nmaximal, n, k, \
fieldspec]\nThe set of possible theories and numbers of supersymmetries is \
specified by ListTheories. Given a specific theory, the set of possible \
external states is specified by ListStates. Using the format \
Integrand[theory, N, states] will give the integrand for the specified \
component amplitude, and all of the other formats will give the integrand for \
the relevant superamplitude. The format Integrand[theory, N, n, L, fieldspec] \
will specify all left set particles to be negative helicity superfields. For \
maximal supersymmetry the choice of left set does not affect the \
superamplitude, and an integer k may be entered for the MHV degree. \n\
fieldspec is an optional theory-dependent argument.\n\t* Yang-Mills and \
Einstein Gravity amplitudes don't take a fieldspec argument, and a left set \
is enough to define the integrand for the superamplitude\n\t* N = 4 conformal \
supergravity takes a list of negative helicity supermultiplets as its \
fieldspec, and L (or k) defines the Grassmann degree.\nThe options for \
Integrand are:\n\t* If option HoldForm is True, any determinants used to \
calculate the integrand will be kept in the form Hold[Det][M], which can then \
be calculated later using ReleaseHold.\n\t* The option HodgesDelete is \
relevant only for Einstein gravity amplitudes, and specifies the row and \
column to be deleted from the two Hodges matrices in calculating the \
integrand. Note that the amplitude is not dependent on this choice.\>\""}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735301772628112*^9, 3.735302029874015*^9}, {
   3.735302066392462*^9, 3.735302109862814*^9}, 3.735303149167794*^9, {
   3.735363637355248*^9, 3.7353638063830013`*^9}, {3.73536383765666*^9, 
   3.7353638723563423`*^9}, {3.735363903489408*^9, 3.7353639331244497`*^9}, {
   3.735364096859663*^9, 3.7353643267754*^9}, {3.73536440434903*^9, 
   3.735364489647388*^9}, {3.735364636374041*^9, 3.735364664839188*^9}, {
   3.735364937497604*^9, 3.7353649596129208`*^9}, {3.735367885372889*^9, 
   3.735367890053876*^9}, {3.7365880216859007`*^9, 3.736588029403514*^9}, 
   3.736594926543571*^9, 3.737109379579056*^9, {3.737124248677497*^9, 
   3.73712425916733*^9}, {3.737124296603633*^9, 3.737124424135159*^9}, {
   3.737124531416951*^9, 3.7371245316419783`*^9}, {3.737359127673237*^9, 
   3.737359140408184*^9}, {3.73736445760536*^9, 
   3.737364467476981*^9}},ExpressionUUID->"b74cd408-dedc-464d-95a8-\
613e389d0d4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Swapping", " ", "left"}], "-", 
    RowBox[{
    "right", " ", "set", " ", "and", " ", "ordering", " ", "integrands"}]}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SwapParticles", "::", "usage"}], "=", 
     "\"\<SwapParticles[int, n, L, l0, r0] applies a worldsheet \
transformation to n point integrand int with left set L which swaps l0 and r0 \
in between the left set and the right set.\n\t* Details are given in appendix \
B4 of the accompanying paper.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ChangeLeftSet", "::", "usage"}], "=", 
     "\"\<ChangeLeftSet[int, n, Lold, Lnew] applies SwapParticles repeatedly \
to n point integrand int with left set Lold, returning a new integrand \
supported on scattering equations with left set Lnew.\n\t* Default value for \
Lnew is Range[Length[Lold]].\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735302162492528*^9, 3.735302178115426*^9}, {
  3.73530222454548*^9, 3.735302536499332*^9}, {3.7371094014059668`*^9, 
  3.737109407720523*^9}, {3.7371148827089853`*^9, 3.737114883608724*^9}, {
  3.737114978942127*^9, 3.737114980765129*^9}, {3.737115102144367*^9, 
  3.737115106789358*^9}},ExpressionUUID->"94d74db1-4c28-4691-8c65-\
15b64b4ede5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Amplitude", " ", "function", " ", "for", " ", "numerics", " ", "and", " ",
     "MHV", " ", "analytics"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Amplitude", "::", "usage"}], "=", 
    "\"\<Amplitude is the package's main function. It can be used to \
calculate tree-level analytical MHV amplitudes and numerical amplitudes in \
all MHV sectors by solving the scattering equations in four dimensions. \
Analytical output of Amplitude will be a function of the external momenta, in \
terms of the heads specified by the names 'Angle' and 'Square'. Analytical \
and numerical superamplitudes will have Grassmann variables specified by the \
head with name 'Grassmann' (see GetHeads).\nThe input for Amplitude is \
overloaded in a number of different ways. Analytical amplitudes are specified \
in the form;\n\t* Amplitude[theory, N, states]\n\t* Amplitude[theory, N, n, \
L, fieldspec]\n\t* Amplitude[theory, Nmaximal, n, k, fieldspec]\nAnd \
numerical amplitudes can take any of the following forms, where ** \
represetings any of the same state or superfield specifications as for \
analytical amplitudes;\n\t* Amplitude[theory, N, mom, **]\n\t* \
Amplitude[theory, N, mom, L, sols, **]\nThe set of possible theories and \
numbers of supersymmetries is specified by ListTheories. Given a specific \
theory, the set of possible external states is specified by ListStates. Using \
the format Amplitude[theory, N, states] will give the specified component \
amplitude, and all of the other formats will give the relevant \
superamplitude. The format Amplitude[theory, N, n, L, fieldspec] will specify \
all left set particles to be negative helicity superfields. For maximal \
supersymmetry the choice of left set does not affect the superamplitude, and \
an integer k may be entered for the MHV degree.\nfieldspec is an optional \
theory-dependent argument.\n\t* Yang-Mills and Einstein Gravity amplitudes \
don't take a fieldspec argument, and a left set is enough to define the \
superamplitude\n\t* N = 4 conformal supergravity takes a list of negative \
helicity supermultiplets as its fieldspec, and L (or k) defines the Grassmann \
degree.\nIf a set of numerical momenta mom matching the state specification \
are entered, Amplitude will attempt to solve the relevant scattering \
equations, and return either a number or a superamplitude Grassmann expansion \
with numerical coefficients.\nOn entering a full set of numerical momenta mom \
along with left set L and solutions sols which match the number of points and \
MHV degree of the specified states, Amplitude will sum the solutions over the \
relevant integrand and return either a number or a superamplitude Grassmann \
expansion with numerical coefficients. It is not necessary for the left set L \
of the solutions to be the same as the left set specified by the states.\n\t* \
Amplitude inherits all options from Integrand and NSolveMonteCarlo, apart \
from NumSolutions and Distribution.\n\t* The option Precision can be used to \
set the precision of numerical outputs. If Precision is Automatic, Amplitude \
will either match the precision of mom, or calculate to $MachinePrecision for \
rational mom. Otherwise Amplitude will calculate to the specified Precision, \
calculating to precision 400 and attempting to rationalise the result if \
Precision is \[Infinity].\n\t* Amplitude also has an option Simplify. If \
Simplify is true, it will return simplified expressions for analytical MHV \
amplitudes which are not calculated directly in the scattering equation \
formalism.\>\""}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.7352872246767406`*^9, 3.735364733372439*^9, {3.735364882562954*^9, 
   3.735365025833672*^9}, {3.7353651154509983`*^9, 3.7353651444542713`*^9}, {
   3.7353652120456*^9, 3.735365360006353*^9}, {3.735366090854081*^9, 
   3.735366462384224*^9}, {3.7353665006292677`*^9, 3.735366523337268*^9}, {
   3.7353665724152203`*^9, 3.735366623291573*^9}, {3.7353666575560493`*^9, 
   3.735366709014567*^9}, 3.735366755070833*^9, 3.73536680111975*^9, 
   3.735366846282124*^9, {3.735368061306003*^9, 3.735368062069571*^9}, 
   3.735371691707075*^9, 3.735371724580306*^9, {3.736587997837376*^9, 
   3.736588005824477*^9}, {3.7365915549739323`*^9, 3.736591563886435*^9}, {
   3.7365920981334667`*^9, 3.73659219590344*^9}, 3.737109417561022*^9, {
   3.737124433878929*^9, 3.737124594169537*^9}, {3.7373644472576923`*^9, 
   3.7373644516383257`*^9}},ExpressionUUID->"ccfa82c2-5868-41e1-a420-\
e3e5734718a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"File", " ", "IO"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"AppendSolution", "::", "usage"}], "=", 
     "\"\<AppendSolution[file, momemta, L, solutions] attempts to open \
file.csv and append at the end of it a new row containing the data \
{Length[momenta], L, GetGaugeFix[solutions], momenta, solutions}, with the \
gauge fixed columns removed from solutions.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SolveAppendSolution", "::", "usage"}], "=", 
     "\"\<SolveAppendSolution[file, mom, L, inputsols] attempts to find \
numerical solutions to the scattering equations defined by momenta mom and \
left set L, and then open file.csv and append at the end of it a new row \
containing the data {Length[mom], L, GetGaugeFix[solutions], mom, solutions}, \
with the gauge fixed columns removed from solutions.\n\t* inputsols is an \
optional argument for providing a list of previously known solutions to the \
equations.\n\t* SolveAppendSolution inherits all options from \
NSolveMonteCarlo, apart from NumSolutions.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ReadSolutionData", "::", "usage"}], "=", 
     "\"\<Importing large CSV files directly into Mathematica can be very \
slow.\nReadSolutionData[file] attempts to open file.csv, checking each row \
for consistency with the specified format (see AppendSolution). If the data \
is properly formatted, it returns the data for each row of file.csv in the \
form {number of points, left set, gauge fixed rows} without actually loading \
the solutions or momenta.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ReadSolution", "::", "usage"}], "=", 
     "\"\<Importing large CSV files directly into Mathematica can be very \
slow.\nReadSolution[file, n, L, numsol] attempts to run \
ReadSolutionData[file], and saves this information. It then looks for a \
solution specified by n and L, and returns the relevant row of file.csv if \
such a solution exists.\n\t* file.csv may have many solutions matching n and \
L. numsol specifies which of the solutions matching n and L in file.csv to \
load; default value is 1.\n\t* If an integer k is entered instead of left set \
L, ReadSolution looks for N^(k-2)MHV solutions and not just for a specific \
left set.\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.72534644861967*^9, 3.725346463822236*^9}, {
   3.7253471842872953`*^9, 3.725347200877018*^9}, {3.7253476109472923`*^9, 
   3.725347612934579*^9}, {3.725347796244577*^9, 3.72534779700879*^9}, {
   3.725348858902244*^9, 3.72534886147495*^9}, {3.725349242540791*^9, 
   3.725349244557267*^9}, {3.72534993267734*^9, 3.725349933497272*^9}, 
   3.725349973843128*^9, {3.725350354425256*^9, 3.725350357854405*^9}, {
   3.725350497766962*^9, 3.7253505026412487`*^9}, {3.725352829504291*^9, 
   3.725353307636332*^9}, {3.725360534634704*^9, 3.725360897895706*^9}, {
   3.725360964522089*^9, 3.725360965522023*^9}, {3.7253611245343637`*^9, 
   3.725361172612316*^9}, {3.7253612721410427`*^9, 3.725361274875836*^9}, {
   3.7253617123263483`*^9, 3.725361950990222*^9}, {3.725362144784396*^9, 
   3.725362647568301*^9}, {3.725362721382226*^9, 3.7253627485156097`*^9}, {
   3.725879695412698*^9, 3.725879959428555*^9}, {3.725880073966716*^9, 
   3.725880089918745*^9}, {3.726217973739032*^9, 3.726218012592627*^9}, {
   3.726230192645668*^9, 3.726230228163952*^9}, {3.726829434196314*^9, 
   3.7268294555931177`*^9}, {3.731654432723494*^9, 3.731654564189581*^9}, {
   3.73409376754218*^9, 3.7340938123550997`*^9}, {3.734248393323874*^9, 
   3.734248396415125*^9}, {3.7342485382486486`*^9, 3.734248541701923*^9}, {
   3.734252426570129*^9, 3.7342524292523737`*^9}, {3.7342526868100767`*^9, 
   3.734252686923142*^9}, {3.7342527775773287`*^9, 3.734252853677924*^9}, {
   3.734252919554624*^9, 3.734253005456708*^9}, {3.734253037319725*^9, 
   3.7342533320791607`*^9}, {3.734253425277227*^9, 3.7342534412751427`*^9}, {
   3.7342534774525557`*^9, 3.73425359893692*^9}, {3.734253672259942*^9, 
   3.7342536797729692`*^9}, {3.734254453094068*^9, 3.734254497668379*^9}, {
   3.7342545449182777`*^9, 3.734254579370904*^9}, {3.7342546461059647`*^9, 
   3.734254767812119*^9}, {3.734254803198394*^9, 3.7342548459170218`*^9}, {
   3.7342548870756598`*^9, 3.734254913349736*^9}, {3.7342670264241133`*^9, 
   3.734267028957075*^9}, {3.734334614555442*^9, 3.7343346223091707`*^9}, {
   3.734343810184177*^9, 3.7343438151916943`*^9}, {3.7343442538092337`*^9, 
   3.7343442630508137`*^9}, {3.734350496460547*^9, 3.734350500787211*^9}, 
   3.734350545048251*^9, {3.734351136265239*^9, 3.734351139294067*^9}, {
   3.7344257827157993`*^9, 3.734425783306426*^9}, {3.734674576944789*^9, 
   3.7346745796367292`*^9}, {3.7346755686414623`*^9, 
   3.7346755701132383`*^9}, {3.734676377323072*^9, 3.734676400949747*^9}, {
   3.734676539558267*^9, 3.7346765432614517`*^9}, {3.734676980842828*^9, 
   3.734676983471548*^9}, {3.734679133431842*^9, 3.734679136554974*^9}, {
   3.734679669013454*^9, 3.734679669557541*^9}, {3.7346799376873713`*^9, 
   3.7346799938111362`*^9}, {3.7346800281112137`*^9, 
   3.7346800622968273`*^9}, {3.734680276793172*^9, 3.7346803326168337`*^9}, {
   3.73468965021056*^9, 3.7346896559423103`*^9}, 3.7346899122417917`*^9, 
   3.7346961539732647`*^9, {3.734760825330824*^9, 3.7347608322007027`*^9}, {
   3.734760914828849*^9, 3.7347609178526487`*^9}, {3.734762799219277*^9, 
   3.7347628011978807`*^9}, 3.734763388192615*^9, {3.734763829670702*^9, 
   3.7347638300631104`*^9}, {3.734770715778016*^9, 3.734770720073264*^9}, {
   3.734771623254093*^9, 3.734771708809435*^9}, {3.734784363986519*^9, 
   3.734784374482657*^9}, {3.7347865815077467`*^9, 3.734786583804998*^9}, {
   3.7348446526517477`*^9, 3.7348446596078873`*^9}, {3.7348447774868937`*^9, 
   3.7348447791080647`*^9}, {3.734853016707542*^9, 3.734853022422289*^9}, {
   3.734853489820633*^9, 3.7348534935366297`*^9}, {3.734859373917502*^9, 
   3.734859383163539*^9}, {3.73485951389098*^9, 3.734859515154704*^9}, {
   3.734864336391121*^9, 3.734864339994726*^9}, {3.7348650254425*^9, 
   3.734865049650614*^9}, {3.73486643190781*^9, 3.734866464739771*^9}, {
   3.7348665008523893`*^9, 3.734866514034857*^9}, {3.73502478508628*^9, 
   3.735024785616284*^9}, {3.735034319120417*^9, 3.735034327378273*^9}, {
   3.7350344753174686`*^9, 3.735034672567925*^9}, {3.7350347348586683`*^9, 
   3.735034742328539*^9}, {3.73503482872935*^9, 3.735034861963571*^9}, {
   3.735035602244228*^9, 3.735035703564451*^9}, {3.735042052040799*^9, 
   3.735042054176709*^9}, {3.73504262313841*^9, 3.7350426399024353`*^9}, {
   3.7352814926431932`*^9, 3.735281518130947*^9}, {3.735281597392498*^9, 
   3.7352816595063553`*^9}, {3.7352817962976227`*^9, 
   3.7352820081891193`*^9}, {3.735282287472622*^9, 3.735282487401099*^9}, {
   3.735282520752108*^9, 3.735282558861734*^9}, {3.7352826465545483`*^9, 
   3.7352826908904667`*^9}, {3.735283331819232*^9, 3.735283335534938*^9}, {
   3.735283411377084*^9, 3.735283451559803*^9}, {3.735283520972835*^9, 
   3.735283709445457*^9}, {3.735283753444694*^9, 3.7352838103272257`*^9}, {
   3.735283841750154*^9, 3.735283843347208*^9}, {3.7352838888761473`*^9, 
   3.735284150410684*^9}, {3.735285105669003*^9, 3.735285134338031*^9}, {
   3.735287170211052*^9, 3.735287233029183*^9}, {3.735302654755475*^9, 
   3.7353026700583897`*^9}, {3.735302708392812*^9, 3.735302821481579*^9}, {
   3.735302857643899*^9, 3.735302872561433*^9}, {3.7353029060663357`*^9, 
   3.7353030347272387`*^9}, {3.735303094950014*^9, 3.7353031609774446`*^9}, {
   3.73530323610178*^9, 3.735303381230754*^9}, {3.7353037091775312`*^9, 
   3.735303759954232*^9}, {3.7353038140949173`*^9, 3.735303897639162*^9}, {
   3.735303931139285*^9, 3.735304082795257*^9}, 3.737109425051021*^9, {
   3.7373592002228327`*^9, 3.73735923069344*^9}, {3.7373720518345346`*^9, 
   3.737372078026228*^9}, {3.7373721163291492`*^9, 
   3.737372119816236*^9}},ExpressionUUID->"e3392938-fdac-437e-9fbc-\
f5573df2e452"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "documentation", " ", "for", " ", "options", " ", "of", " ", "functions"}],
    "*)"}], 
  RowBox[{"(*", "NSolveMonteCarlo", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NumSeeds", "::", "usage"}], "=", 
     "\"\<NumSeeds is an option for NSolveMonteCarlo and derived functions, \
specifying the number of initial guesses at each iteration of the algorithm, \
default value is 100.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NumSolutions", "::", "usage"}], "=", 
     "\"\<NumSolutions is an option for NSolveMonteCarlo and derived \
functions, telling the algorithm to stop after finding this many distinct \
solutions.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"InitialIterations", "::", "usage"}], "=", 
     "\"\<InitialIterations is an option for NSolveMonteCarlo and derived \
functions.  For each initial guess point, the algorithm searches for \
solutions of precision 1. Any such solutions found will then be put back into \
FindRoot up to the specified precision. Option InitialIterations decides how \
many steps to take on the initial precision 1 FindRoot calculation; default \
is 1000.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MaxTime", "::", "usage"}], "=", 
     "\"\<MaxTime is an option for NSolveMonteCarlo and derived functions, \
telling the algorithm to stop after this many seconds.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Distribution", "::", "usage"}], "=", 
     "\"\<Distribution is an option for NSolveMonteCarlo and derived \
functions. Initial guess points are sampled from the distrubution defined by \
this option. Enter either a probability distrubition, or a range defining a \
uniform distribution. Default value {-1, 1}.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Domain", "::", "usage"}], "=", 
     "\"\<Domain is an option for NSolveMonteCarlo and derived functions. \
Default value Complex; setting to Real will use only real numbers as initial \
guess points.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PrintSummary", "::", "usage"}], "=", 
     "\"\<PrintSummary is an option for NSolveMonteCarlo and derived \
functions. If True, the algorithm will print out some data for the run at the \
end\>\""}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"Integrand", " ", "and", " ", "DetGIntegrate"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HodgesDelete", "::", "usage"}], "=", 
     "\"\<HodgesDelete is an option for Integrand and derived functions, and \
is relevant only for Einstein gravity amplitudes. It specifies the row and \
column to be deleted from the two Hodges matrices in calculating the \
integrand. Note that the amplitude is not dependent on this choice.\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CheckForm", "::", "usage"}], "=", 
     "\"\<CheckForm is an option for DetGIntegrate specifying whether the \
function should check whether the expression passed to it is in the right \
form, or to proceed without verifying.\>\""}], ";"}], "\n", 
   RowBox[{"(*", "RandomMomenta4D", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MomentumTwistors", "::", "usage"}], "=", 
     "\"\<MomentumTwistors is an option for ApplyMomenta. If True, \
ApplyMomenta will treat 'Angle' heads with 4 arguments as momentum twistor \
4-brackets.\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735298123617839*^9, 3.735298162777535*^9}, {
   3.735366944255883*^9, 3.7353670105361958`*^9}, {3.7353670476662493`*^9, 
   3.73536709732023*^9}, {3.7353675093469152`*^9, 3.735367874953023*^9}, {
   3.735369054936974*^9, 3.7353690585823507`*^9}, {3.7353941138322773`*^9, 
   3.735394167045001*^9}, {3.735396754019446*^9, 3.7353967866231823`*^9}, {
   3.735397153983343*^9, 3.735397216401222*^9}, {3.736586857899225*^9, 
   3.736586907901165*^9}, {3.736593594310379*^9, 3.73659359678498*^9}, 
   3.7365949341128683`*^9, {3.737109429182242*^9, 3.7371094439508867`*^9}, {
   3.737359246924309*^9, 
   3.737359254204108*^9}},ExpressionUUID->"7efd5287-3ce1-40a6-965a-\
9f7f3f75a977"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Print introduction and unprotect and clear default heads", "Section",
 CellChangeTimes->{{3.73537001574369*^9, 
  3.735370025958683*^9}},ExpressionUUID->"0cefef11-260d-41fb-8f4d-\
99834b1ca3f2"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Begin", "[", "\"\<`Private`\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Italicise", " ", "variables", " ", "in", " ", "documentation"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GetWordsInSqBrackets", "[", "str_String", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
     "Hacked", " ", "to", " ", "get", " ", "rid", " ", "of", " ", "things", 
      " ", "we", " ", 
      RowBox[{"didn", "'"}], "t", " ", "want", " ", "to", " ", "pick", " ", 
      "up"}], "*)"}], 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"StringCases", "[", 
            RowBox[{"str", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Except", "[", 
                RowBox[{"\"\<[\>\"", ",", "_"}], "]"}], "~~", "\"\<[\>\"", "~~",
                " ", 
               RowBox[{"stringpatt", ":", 
                RowBox[{
                 RowBox[{"Except", "[", 
                  RowBox[{"\"\<[\>\"", "|", "\"\<]\>\""}], "]"}], "..."}]}], 
               "~~", "\"\<]\>\""}], "\[RuleDelayed]", " ", "stringpatt"}]}], 
            "]"}], "//", 
           RowBox[{
            RowBox[{"StringSplit", "[", 
             RowBox[{"#", ",", "\"\< -> \>\""}], "]"}], "&"}]}], "]"}], "//", 
         
         RowBox[{
          RowBox[{"StringSplit", "[", 
           RowBox[{"#", ",", "\"\<, \>\""}], "]"}], "&"}]}], "]"}], ",", 
       RowBox[{
       "\"\<Det\>\"", "|", "\"\<\[Lambda]\>\"", "|", "\"\<\\\"~\\\"\>\"", 
        "|", "\"\<\\\"_\\\"\>\"", "|", "\"\<0,MAD\>\"", "|", "\"\<MHV\>\"", 
        "|", "\"\<\\\"\[LeftAngleBracket]\\\",15\>\"", "|", 
        "\"\<\\\"\[RightAngleBracket]\\\",15\>\"", "|", "\"\<{{n},{k}}\>\"", 
        "|", "\"\<n-3\>\"", "|", "\"\<k-2\>\"", "|", "\"\<-w\>\"", "|", 
        "\"\<(L,\\!\\(L\\^c\\))\>\""}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ItaliciseVariables", "[", "str_String", "]"}], ":=", " ", 
    RowBox[{"StringReplace", "[", 
     RowBox[{"str", ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"WordBoundary", "~~", "#", "~~", "WordBoundary"}], "\[Rule]",
          " ", 
         RowBox[{
         "\"\<\\!\\(\\*\\nStyleBox[\>\"", "<>", "#", "<>", 
          "\"\<,FontSlant->\\\"Italic\\\"]\\)\>\""}]}], "&"}], "/@", 
       RowBox[{"GetWordsInSqBrackets", "[", "str", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MessageName", "[", 
         RowBox[{
          RowBox[{"Evaluate", "@", 
           RowBox[{"Symbol", "[", "#", "]"}]}], ",", "\"\<usage\>\""}], "]"}],
         " ", "=", " ", 
        RowBox[{"ItaliciseVariables", "[", 
         RowBox[{"MessageName", "[", 
          RowBox[{
           RowBox[{"Evaluate", "@", 
            RowBox[{"Symbol", "[", "#", "]"}]}], ",", "\"\<usage\>\""}], 
          "]"}], "]"}]}], ")"}], "&"}], "/@", 
     RowBox[{"Names", "[", "\"\<treeamps4dJAF`*\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "is", " ", "a", " ", "hack", " ", "which", " ", "fixes", 
      " ", "a", " ", "formatting", " ", "bug", " ", "with", " ", 
      "DetGIntegrate"}], ",", " ", 
     RowBox[{
     "not", " ", "exactly", " ", "sure", " ", "why", " ", "it", " ", 
      "works"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DetGIntegrate", "::", "usage"}], "=", 
     RowBox[{"DetGIntegrate", "::", "usage"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Print", " ", "package", " ", "name", " ", 
     RowBox[{"etc", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Column", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<MHV Analytical and \!\(\*SuperscriptBox[\(N\), \(k - 2\)]\)MHV \
Numerical Tree-Level Amplitudes in the 4D Scattering Equation Formalism\>\"", 
          ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Joseph A. Farrow, 15th May 2018, Version 1.1\>\"", ",", 
          "Bold"}], "]"}], ",", "\[IndentingNewLine]", 
        "\"\<Written in \
\\!\\(\\*\\nStyleBox[Mathematica,FontSlant->\\\"Italic\\\"]\\) 11.1.1.0; \
checked for backwards compatability up to 10.0.2.0\>\""}], "}"}], "]"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", 
     RowBox[{"package", "'"}], "s", " ", "default", " ", 
     RowBox[{"heads", ".", " ", "Reassign"}], " ", "here", " ", "if", " ", 
     "you", " ", 
     RowBox[{"don", "'"}], "t", " ", "want", " ", "these", " ", "heads", " ", 
     "to", " ", "be", " ", "cleared", " ", "on", " ", "opening", " ", "the", 
     " ", 
     RowBox[{"session", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"defaultheads", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<Global`\>\"", ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{
      "\"\<ang\>\"", ",", "\"\<squ\>\"", ",", "\"\<cir\>\"", ",", 
       "\"\<mu\>\"", ",", "\"\<lam\>\"", ",", "\"\<lamt\>\"", ",", 
       "\"\<s\>\"", ",", "\"\<eta\>\""}], "}"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Disable", " ", "tooltips", " ", "for", " ", "this", " ", "session", " ", 
     "as", " ", "they", " ", "hang", " ", "in", " ", "the", " ", "front", " ",
      "end", " ", "with", " ", 
     RowBox[{"long", " ", "::", "usage"}], " ", "strings"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"SetOptions", "[", 
    RowBox[{"$FrontEndSession", ",", 
     RowBox[{"CodeAssistOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<FloatingElementEnable\>\"", "\[Rule]", "False"}], 
       "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Tooltips have been disabled for this session.\>\"", 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735367955683536*^9, 3.7353679655388002`*^9}, {
   3.735392895670514*^9, 3.735392895827568*^9}, {3.735397389314398*^9, 
   3.7353973976386633`*^9}, {3.735629139889618*^9, 3.735629219630063*^9}, {
   3.735647116859735*^9, 3.7356471180988207`*^9}, {3.735648187600728*^9, 
   3.735648193855888*^9}, {3.7356482633821917`*^9, 3.7356482710098677`*^9}, {
   3.736233095885314*^9, 3.73623310886838*^9}, {3.736233140843114*^9, 
   3.736233142171596*^9}, {3.736515177074623*^9, 3.7365151779692698`*^9}, {
   3.7365158256685867`*^9, 3.736515827332684*^9}, {3.736585598827401*^9, 
   3.736585604474393*^9}, 3.736585645088414*^9, {3.737124896142905*^9, 
   3.737124956195736*^9}, {3.737357390621859*^9, 3.737357442940989*^9}, 
   3.7373574856110353`*^9, {3.737357622711198*^9, 3.737357687355826*^9}, {
   3.737362644451586*^9, 3.737362666739518*^9}, {3.737363472554246*^9, 
   3.73736347305825*^9}, {3.737363510024631*^9, 3.737363554639534*^9}, {
   3.737363597510418*^9, 3.7373636273575773`*^9}, {3.737363706979245*^9, 
   3.7373637084278316`*^9}, {3.7373637530900583`*^9, 
   3.7373637556977863`*^9}, {3.737363794616762*^9, 3.737363988682536*^9}, {
   3.7373641759984426`*^9, 3.737364247194632*^9}, {3.737364408771895*^9, 
   3.737364419773806*^9}, {3.7373644990429*^9, 3.737364502658773*^9}, {
   3.737364570369587*^9, 3.737364592633569*^9}, {3.737364652079474*^9, 
   3.737364652910602*^9}, {3.737364925686586*^9, 3.737364926510262*^9}, {
   3.737364969055504*^9, 3.737364969277049*^9}, {3.7373650181464043`*^9, 
   3.737365031527038*^9}, {3.7407647637478933`*^9, 3.740764770295827*^9}, {
   3.740765075874855*^9, 3.74076515041896*^9}, {3.740839046408983*^9, 
   3.740839066203622*^9}, {3.740839100840076*^9, 3.740839106078085*^9}, {
   3.740839143073873*^9, 3.740839232062099*^9}, {3.740839262695529*^9, 
   3.7408393045145893`*^9}},
 ExpressionUUID -> "55c1f7df-7455-490e-89b4-bc48f3ebbb2a"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Generic functions & working with heads for different brackets\
\>", "Section",
 CellChangeTimes->{{3.7342493479549522`*^9, 
  3.734249370618314*^9}},ExpressionUUID->"7cf54208-aa0b-4e26-b8c4-\
44783ce5db28"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Eulerian", "[", 
    RowBox[{"n_Integer", ",", "m_Integer"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", "k"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "+", "1", "-", "k"}], ")"}], "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"m", "+", "1"}]}], "}"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"n", "\[GreaterEqual]", " ", "0"}], " ", "&&", " ", 
     RowBox[{
     "0", " ", "\[LessEqual]", " ", "m", " ", "\[LessEqual]", " ", 
      "n"}]}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ApplyToSparseArray", "[", 
    RowBox[{"expr_", ",", "f_"}], "]"}], ":=", 
   RowBox[{"f", "[", 
    RowBox[{"expr", "/.", 
     RowBox[{"mat_SparseArray", "\[RuleDelayed]", 
      RowBox[{"SparseArray", "[", 
       RowBox[{"f", "[", 
        RowBox[{"ArrayRules", "[", "mat", "]"}], "]"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumericSparseArrayQ", "[", "m_SparseArray", "]"}], ":=", " ", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"NumericQ", "[", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "&"}], "/@", 
      RowBox[{"ArrayRules", "[", "m", "]"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ReduceMatrix", "[", 
   RowBox[{
    RowBox[{"A_", "?", "MatrixQ"}], ",", "labels_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", " ", "=", " ", 
        RowBox[{"Reverse", "[", 
         RowBox[{"Sort", "[", "labels", "]"}], "]"}]}], ",", " ", 
       RowBox[{"temp", " ", "=", " ", "A"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "if", " ", "we", " ", "remove", " ", "whole", " ", "matrix", " ", "we", 
       " ", "want", " ", "the", " ", "result", " ", "to", " ", "have", " ", 
       "determinant", " ", "1"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "A", "]"}], " ", "===", " ", 
         RowBox[{"Length", "[", "labels", "]"}]}], ",", " ", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"remove", " ", "each", " ", "row"}], "&"}], "column"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Drop", "[", 
          RowBox[{"temp", ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "temp"}]}], "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{"ChooseQ", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", "A", "]"}], "]"}], ",", "labels"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReduceMatrix", "[", 
    RowBox[{
     RowBox[{"A_", "?", "MatrixQ"}], ",", "label_Integer"}], "]"}], ":=", " ", 
   RowBox[{"ReduceMatrix", "[", 
    RowBox[{"A", ",", 
     RowBox[{"{", "label", "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Minor", "[", 
   RowBox[{
    RowBox[{"mat_", "?", "MatrixQ"}], ",", " ", "labels_List"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"Det", "[", 
    RowBox[{"mat", "[", 
     RowBox[{"[", "labels", "]"}], "]"}], "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "mat", "]"}], "\[GreaterEqual]", " ", 
     RowBox[{"Length", "[", 
      RowBox[{"First", "@", "mat"}], "]"}]}], "&&", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"Length", "[", "mat", "]"}], "]"}], ",", "labels", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"First", "[", "mat", "]"}], "]"}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Minor", "[", 
    RowBox[{
     RowBox[{"mat_", "?", "MatrixQ"}], ",", " ", "labels_List"}], "]"}], " ", 
   ":=", " ", 
   RowBox[{
    RowBox[{"Minor", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "mat", "]"}], ",", "labels"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "mat", "]"}], "<", " ", 
     RowBox[{"Length", "[", 
      RowBox[{"First", "@", "mat"}], "]"}]}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Parke", "-", 
    RowBox[{
    "Taylor", " ", "cyclic", " ", "invariant", " ", "product", " ", "of", " ",
      "minors"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ParkeTaylor", "[", 
    RowBox[{"n_Integer", ",", "k_Integer", ",", "head_Symbol"}], "]"}], ":=", 
   " ", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"head", "@@", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"i", ",", 
          RowBox[{"i", "+", "k", "-", "1"}]}], "]"}], ",", "n", ",", "1"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "n"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ReplaceWithin", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{
     RowBox[{"{", "heads__", "}"}], "|", "head_"}], ",", "rules_"}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{
    RowBox[{"foo", ":", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"heads", "|", "head"}], ")"}], "[", "__", "]"}]}], 
    "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"foo", "/.", "rules"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReplaceWithin", "[", 
    RowBox[{"expr_", ",", "rules_"}], "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{
     RowBox[{"foo", ":", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Alternatives", "@@", "heads"}], ")"}], "[", "__", "]"}]}], 
     "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{"foo", "/.", "rules"}], ")"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SignedComplement", "[", 
    RowBox[{"set_List", ",", "subset_List"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"Signature", "[", 
         RowBox[{"Join", "[", 
          RowBox[{"subset", ",", "#"}], "]"}], "]"}]}], "}"}], "&"}], "@", 
     RowBox[{"Complement", "[", 
      RowBox[{"set", ",", "subset"}], "]"}]}], "/;", 
    RowBox[{"SubsetQ", "[", 
     RowBox[{"set", ",", "subset"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SignedComplement", "[", 
    RowBox[{
     RowBox[{"n_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", ">", "0"}], "&"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"subset__Integer", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"#", ">", "0"}], "&"}], ")"}]}], "}"}]}], "]"}], ":=", " ", 
   RowBox[{"SignedComplement", "[", 
    RowBox[{
     RowBox[{"Range", "[", "n", "]"}], ",", 
     RowBox[{"{", "subset", "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChoosePattern", "[", 
   RowBox[{"set_List", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{"_List", "?", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CountDistinct", "[", "#", "]"}], "===", "k"}], "&&", 
      RowBox[{"SubsetQ", "[", 
       RowBox[{"set", ",", "#"}], "]"}]}], "&"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChoosePattern", "[", 
   RowBox[{"set_List", ",", 
    RowBox[{"{", 
     RowBox[{"k1_Integer", ",", "k2_Integer"}], "}"}]}], "]"}], ":=", 
  RowBox[{"_List", "?", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CountDistinct", "[", "#", "]"}], "===", 
       RowBox[{"Length", "[", "#", "]"}]}], "&&", 
      RowBox[{"k1", " ", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "#", "]"}], "\[LessEqual]", " ", "k2"}], " ", "&&", 
      RowBox[{"SubsetQ", "[", 
       RowBox[{"set", ",", "#"}], "]"}]}], "&"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChoosePattern", "[", "set_List", "]"}], ":=", 
  RowBox[{"_List", "?", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CountDistinct", "[", "#", "]"}], "===", 
       RowBox[{"Length", "[", "#", "]"}]}], "&&", 
      RowBox[{"SubsetQ", "[", 
       RowBox[{"set", ",", "#"}], "]"}]}], "&"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChooseQ", "[", 
   RowBox[{"set_List", ",", "subset_List", ",", "k_Integer"}], "]"}], ":=", 
  " ", 
  RowBox[{"MatchQ", "[", 
   RowBox[{"subset", ",", 
    RowBox[{"ChoosePattern", "[", 
     RowBox[{"set", ",", "k"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChooseQ", "[", 
   RowBox[{"set_List", ",", "subset_List", ",", 
    RowBox[{"{", 
     RowBox[{"k1_Integer", ",", "k2_Integer"}], "}"}]}], "]"}], ":=", " ", 
  RowBox[{"MatchQ", "[", 
   RowBox[{"subset", ",", " ", 
    RowBox[{"ChoosePattern", "[", 
     RowBox[{"set", ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ChooseQ", "[", 
    RowBox[{"set_List", ",", "subset_List"}], "]"}], ":=", " ", 
   RowBox[{"MatchQ", "[", 
    RowBox[{"subset", ",", 
     RowBox[{"ChoosePattern", "[", "set", "]"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"headnames", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Angle\>\"", ",", "\"\<Square\>\"", ",", "\"\<Circle\>\"", ",", 
     "\"\<TwistorMu\>\"", ",", "\"\<Lambda\>\"", ",", "\"\<LambdaTilde\>\"", 
     ",", "\"\<Worldsheet\>\"", ",", "\"\<Grassmann\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"brackets", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<\[LeftAngleBracket]\>\"", ",", "\"\<\[RightAngleBracket]\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<[\>\"", ",", "\"\<]\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<(\>\"", ",", "\"\<)\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<[\>\"", ",", "\"\<\!\(\*SubscriptBox[\(]\), \(\[Mu]\)]\)\>\""}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SetHeads", "::", "unrecog"}], " ", "=", " ", 
    "\"\<Head specifier `1` is not recognised by SetHeads\>\""}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"reset", " ", "all", " ", "heads"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetHeads", "[", 
    RowBox[{
    "ang_Symbol", ",", "squ_Symbol", ",", "cir_Symbol", ",", "mu_Symbol", ",",
      "lam_Symbol", ",", "lamt_Symbol", ",", "s_Symbol", ",", "eta_Symbol", 
     ",", 
     RowBox[{"print_:", "True"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Unprotect", "@@", 
       RowBox[{"Evaluate", "@", "heads"}]}], ";", 
      RowBox[{"Unprotect", "[", 
       RowBox[{
       "ang", ",", "squ", ",", "lam", ",", "lamt", ",", "cir", ",", "s", ",", 
        "eta", ",", "mu"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ClearAll", "[", 
       RowBox[{
       "ang", ",", "squ", ",", "cir", ",", "mu", ",", "lam", ",", "lamt", ",",
         "s", ",", "eta"}], "]"}], ";", 
      RowBox[{"ClearAll", "@@", "heads"}], ";", "\[IndentingNewLine]", 
      RowBox[{"heads", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{
        "ang", ",", "squ", ",", "cir", ",", "mu", ",", "lam", ",", "lamt", 
         ",", "s", ",", "eta"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"SetAttributes", "[", 
         RowBox[{"#", ",", "NHoldAll"}], "]"}], "&"}], "/@", "heads"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Protect", "@@", 
       RowBox[{"Evaluate", "@", "heads"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{"print", ",", 
        RowBox[{"GetHeads", "[", "]"}]}], "]"}]}], ")"}], "/;", 
    RowBox[{"BooleanQ", "[", "print", "]"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "reset", " ", "one", " ", "head", " ", "specified", " ", "by", " ", "a", 
    " ", "name"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetHeads", "[", 
    RowBox[{"name_String", "\[Rule]", " ", "head_Symbol"}], "]"}], ":=", " ", 
   
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pos", " ", "=", " ", 
       RowBox[{"Flatten", "@", 
        RowBox[{"Position", "[", 
         RowBox[{"headnames", ",", "name"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"pos", " ", "===", " ", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Message", "[", 
        RowBox[{
         RowBox[{"SetHeads", "::", "unrecog"}], ",", "name"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Unprotect", "@@", 
         RowBox[{"Evaluate", "[", "heads", "]"}]}], ";", 
        RowBox[{"Unprotect", "[", "head", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ClearAll", "[", 
         RowBox[{"head", ",", 
          RowBox[{"Evaluate", "[", 
           RowBox[{"heads", "[", 
            RowBox[{"[", 
             RowBox[{"pos", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "pos", "]"}], "]"}], "=", "head"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"SetAttributes", "[", 
         RowBox[{"head", ",", "NHoldAll"}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Protect", "@@", 
         RowBox[{"Evaluate", "@", "heads"}]}], ";"}]}], "\[IndentingNewLine]",
       "]"}]}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"reset", " ", "to", " ", "default"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetHeads", "[", "]"}], ":=", " ", 
   RowBox[{"SetHeads", "@@", 
    RowBox[{"Symbol", "/@", "defaultheads"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GetHeads", "::", "unrecog"}], " ", "=", " ", 
    "\"\<Head specifier `1` is not recognised by GetHeads\>\""}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"get", " ", "all", " ", "heads"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetHeads", "[", "]"}], ":=", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"Column", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"headnames", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "<>", "\"\< \[Rule] \>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"heads", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "heads", "]"}]}], "}"}]}], "]"}], "]"}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "get", " ", "one", " ", "head", " ", "specified", " ", "by", " ", "a", " ",
     "name"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetHeads", "[", "name_String", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"#", " ", "===", " ", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Message", "[", 
        RowBox[{
         RowBox[{"GetHeads", "::", "unrecog"}], ",", "name"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"heads", "[", 
        RowBox[{"[", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], "&"}], "[", 
    RowBox[{"Position", "[", 
     RowBox[{"headnames", ",", "name"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Protect", " ", "and", " ", "ClearAll", " ", "the", " ", "default", " ", 
     "heads"}], ",", " ", 
    RowBox[{
    "and", " ", "define", " ", "the", " ", "names", " ", "for", " ", "the", 
     " ", "heads", " ", "and", " ", "bracket", " ", "display", " ", 
     "forms"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Unprotect", "@@", "defaultheads"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "@@", "defaultheads"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetHeads", "[", 
   RowBox[{
    RowBox[{"Sequence", "@@", 
     RowBox[{"(", 
      RowBox[{"Symbol", "/@", "defaultheads"}], ")"}]}], ",", "False"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Row", "@", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{
      "{", "\"\<The following default heads have been 'ClearAll'ed: \>\"", 
       "}"}], ",", 
      RowBox[{"Riffle", "[", 
       RowBox[{
        RowBox[{"SymbolName", "/@", "heads"}], ",", "\"\<, \>\""}], "]"}], 
      ",", 
      RowBox[{
      "{", "\"\<. Reassign defaults inside the package .nb file.\>\"", 
       "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Parse", " ", 
     RowBox[{"brackets", ".", " ", "If"}], " ", "numbers", " ", "or", " ", 
     "symbols", " ", "are", " ", "all", " ", "1", " ", "digit"}], ",", " ", 
    RowBox[{"no", " ", 
     RowBox[{"space", ".", " ", "If"}], " ", "not"}], ",", " ", 
    RowBox[{
    "add", " ", "in", " ", "spaces", " ", "to", " ", "avoid", " ", 
     "ambiguity"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bracketdispfunc", "[", "list_", "]"}], ":=", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MatchQ", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"_Integer", ".."}], "}"}]}], "]"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"IntegerLength", "/@", "#"}], "]"}], " ", "===", " ", 
            RowBox[{"{", "1", "}"}]}]}], ")"}], "\[IndentingNewLine]", "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MatchQ", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"_Symbol", ".."}], "}"}]}], "]"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"StringLength", "/@", 
              RowBox[{"SymbolName", "/@", "#"}]}], "]"}], " ", "===", " ", 
            RowBox[{"{", "1", "}"}]}]}], ")"}]}], ",", "#", ",", 
        RowBox[{"Riffle", "[", 
         RowBox[{"#", ",", "\"\< \>\""}], "]"}]}], "]"}], "&"}], "@", 
     "list"}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AmplitudesDisplay", "[", "expr_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"expr", "\[IndentingNewLine]", 
                    RowBox[{"(*", "brackets", "*)"}], "\[IndentingNewLine]", "/.", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "#", "]"}], "]"}], "[", "b__", "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{"Row", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"brackets", "[", 
                    RowBox[{"[", 
                    RowBox[{"#", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"bracketdispfunc", "[", 
                    RowBox[{"{", "b", "}"}], "]"}], ",", 
                    RowBox[{"brackets", "[", 
                    RowBox[{"[", 
                    RowBox[{"#", ",", "2"}], "]"}], "]"}]}], "}"}], "]"}]}], 
                    "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ")"}]}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", "Grassmann", "*)"}], "\[IndentingNewLine]", 
                    "//.", 
                    RowBox[{
                    RowBox[{"NonCommutativeMultiply", "[", 
                    RowBox[{"x__", "/;", 
                    RowBox[{"FreeQ", "[", 
                    RowBox[{
                    RowBox[{"{", "x", "}"}], ",", "Plus"}], "]"}]}], "]"}], 
                    "\[RuleDelayed]", " ", 
                    RowBox[{"Row", "[", 
                    RowBox[{"{", "x", "}"}], "]"}]}]}], "\[IndentingNewLine]",
                     "//.", 
                    RowBox[{
                    RowBox[{"NonCommutativeMultiply", "[", "x__", "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{"Row", "@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Row", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Style", "[", 
                    RowBox[{"\"\<(\>\"", ",", "20"}], "]"}], ",", "#", ",", 
                    RowBox[{"Style", "[", 
                    RowBox[{"\"\<)\>\"", ",", "20"}], "]"}]}], "}"}], "]"}], 
                    "&"}], "/@", 
                    RowBox[{"{", "x", "}"}]}], ")"}]}]}]}], " ", 
                    "\[IndentingNewLine]", "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "[", "x_", "]"}], 
                    "\[RuleDelayed]", " ", 
                    RowBox[{"Subscript", "[", 
                    RowBox[{"\"\<\[Eta]\>\"", ",", "x"}], "]"}]}]}], 
                    "\[IndentingNewLine]", "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "[", 
                    RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", " ", 
                    RowBox[{"Superscript", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{"\"\<\[Eta]\>\"", ",", "x"}], "]"}], ",", "y"}], 
                    "]"}]}]}], "\[IndentingNewLine]", "/.", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "[", "x___", "]"}], 
                    "\[RuleDelayed]", " ", 
                    RowBox[{"Subscript", "[", 
                    RowBox[{"\"\<\[Eta]\>\"", ",", "x"}], "]"}]}]}], "/.", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "\[Rule]", " ", 
                   "\"\<\[Eta]\>\""}]}], "\[IndentingNewLine]", 
                 RowBox[{"(*", "Worldsheet", "*)"}], "\[IndentingNewLine]", "/.", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                   RowBox[{"i_", ",", " ", "a_"}], "]"}], "\[RuleDelayed]", 
                  " ", 
                  RowBox[{"Superscript", "[", 
                   RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{"\"\<\[Sigma]\>\"", ",", "i"}], "]"}], ",", "a"}],
                    "]"}]}]}], "\[IndentingNewLine]", "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "7", "]"}], "]"}], "[", "i_", "]"}], 
                 "\[RuleDelayed]", 
                 RowBox[{"Subscript", "[", 
                  RowBox[{"\"\<\[Sigma]\>\"", ",", "i"}], "]"}]}]}], "/.", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "7", "]"}], "]"}], "\[Rule]", " ", 
                "\"\<\[Sigma]\>\""}]}], "\[IndentingNewLine]", 
              RowBox[{"(*", "Lambdas", "*)"}], "\[IndentingNewLine]", "/.", 
              RowBox[{
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "5", "]"}], "]"}], "[", 
                RowBox[{"i_", ",", " ", "a_"}], "]"}], "\[RuleDelayed]", " ", 
               
               RowBox[{"Superscript", "[", 
                RowBox[{
                 RowBox[{"\"\<|\>\"", "<>", 
                  RowBox[{"ToString", "[", "i", "]"}], "<>", 
                  "\"\<\[RightAngleBracket]\>\""}], ",", "a"}], "]"}]}]}], 
             "\[IndentingNewLine]", "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"heads", "[", 
                RowBox[{"[", "5", "]"}], "]"}], "[", "i_", "]"}], 
              "\[RuleDelayed]", 
              RowBox[{"\"\<|\>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", 
               "\"\<\[RightAngleBracket]\>\""}]}]}], "/.", 
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "\[Rule]", " ", 
             "\"\<\[Lambda]\>\""}]}], "\[IndentingNewLine]", "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "[", 
             RowBox[{"i_", ",", " ", "a_"}], "]"}], "\[RuleDelayed]", " ", 
            RowBox[{"Superscript", "[", 
             RowBox[{
              RowBox[{"\"\<[\>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<|\>\""}], ",", 
              "a"}], "]"}]}]}], "\[IndentingNewLine]", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "[", "i_", "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"\"\<[\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<|\>\""}]}]}], "/.", 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "6", "]"}], "]"}], "\[Rule]", " ", 
          "\"\<\!\(\*OverscriptBox[\(\[Lambda]\), \(~\)]\)\>\""}]}], 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "some", " ", "other", " ", "nice", " ", "display", " ", "forms"}], 
         "*)"}], "\[IndentingNewLine]", "/.", 
        RowBox[{
         RowBox[{"Hold", "[", 
          RowBox[{"DeltaQ", "[", 
           RowBox[{"N_", ",", "_"}], "]"}], "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{"\"\<\[Delta]\>\"", ",", 
              RowBox[{"2", "N"}]}], "]"}], ",", "\"\<(Q)\>\""}], "}"}], 
          "]"}]}]}], "\[IndentingNewLine]", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "Det", "]"}], "[", 
         RowBox[{"M_", "?", "MatrixQ"}], "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<det\>\"", ",", 
           RowBox[{"MatrixForm", "[", "M", "]"}]}], "}"}], "]"}]}]}], 
      "\[IndentingNewLine]", "/.", 
      RowBox[{
       RowBox[{"DiracDelta", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<\[Delta]\>\"", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<(\>\"", ",", "20"}], "]"}], ",", "x", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<)\>\"", ",", "20"}], "]"}]}], "}"}], "]"}]}]}], 
     "\[IndentingNewLine]", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Hold", "[", "Integrate", "]"}], "[", 
       RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\[Integral]\>\"", ",", "32"}], "]"}], ",", "y", ",", 
         "x"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", ")"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Antisymmetrise", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"heads", ":", 
     RowBox[{"{", "Symbol__", "}"}]}]}], "]"}], ":=", " ", 
  RowBox[{"expr", "/.", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", "i__", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"Signature", "[", 
         RowBox[{"{", "i", "}"}], "]"}], " ", 
        RowBox[{"#", "@@", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", "i", "}"}], "]"}]}]}]}], "&"}], "/@", "heads"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Antisymmetrise", "[", 
   RowBox[{"expr_", ",", "head_Symbol"}], "]"}], ":=", " ", 
  RowBox[{"Antisymmetrise", "[", 
   RowBox[{"expr", ",", 
    RowBox[{"{", "head", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Antisymmetrise", "[", "expr_", "]"}], ":=", "  ", 
   RowBox[{"expr", "/.", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", "i__", "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", "i", "}"}], "]"}], " ", 
         RowBox[{"#", "@@", 
          RowBox[{"Sort", "[", 
           RowBox[{"{", "i", "}"}], "]"}]}]}]}], "&"}], "/@", 
      RowBox[{"heads", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "4"}], "]"}], "]"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplySchouten", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"heads", ":", 
     RowBox[{"{", "Symbol__", "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", " ", "/.", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "x_."}], 
           RowBox[{"#", "[", 
            RowBox[{"i_", ",", "l_"}], "]"}], " ", 
           RowBox[{"#", "[", 
            RowBox[{"j_", ",", "k_"}], "]"}]}], "+", 
          RowBox[{"x_.", 
           RowBox[{"#", "[", 
            RowBox[{"i_", ",", "k_"}], "]"}], " ", 
           RowBox[{"#", "[", 
            RowBox[{"j_", ",", "l_"}], "]"}]}]}], "\[RuleDelayed]", " ", 
         RowBox[{"x", 
          RowBox[{"#", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"#", "[", 
           RowBox[{"k", ",", "l"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"x_.", 
           RowBox[{"#", "[", 
            RowBox[{"l_", ",", "i_"}], "]"}], " ", 
           RowBox[{"#", "[", 
            RowBox[{"j_", ",", "k_"}], "]"}]}], "+", 
          RowBox[{"x_.", 
           RowBox[{"#", "[", 
            RowBox[{"i_", ",", "k_"}], "]"}], " ", 
           RowBox[{"#", "[", 
            RowBox[{"j_", ",", "l_"}], "]"}]}]}], "\[RuleDelayed]", " ", 
         RowBox[{"x", 
          RowBox[{"#", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"#", "[", 
           RowBox[{"k", ",", "l"}], "]"}]}]}]}], "}"}], "&"}], "/@", 
     "heads"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplySchouten", "[", 
   RowBox[{"expr_", ",", "head_Symbol"}], "]"}], ":=", " ", 
  RowBox[{"ApplySchouten", "[", 
   RowBox[{"expr", ",", 
    RowBox[{"{", "head", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplySchouten", "[", "expr_", "]"}], ":=", 
  RowBox[{"ApplySchouten", "[", 
   RowBox[{"expr", ",", 
    RowBox[{"heads", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "4"}], "]"}], "]"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7342493550836983`*^9, 3.734249355588842*^9}, {
   3.734249390002433*^9, 3.734249436131035*^9}, {3.734253105470726*^9, 
   3.7342531078235283`*^9}, {3.734253790284132*^9, 3.734253842375823*^9}, {
   3.734254197397442*^9, 3.734254302211389*^9}, {3.734254386455325*^9, 
   3.734254434534286*^9}, {3.734254525243999*^9, 3.73425453250669*^9}, {
   3.734254609763425*^9, 3.734254612562594*^9}, 3.734254657993428*^9, {
   3.734254932615547*^9, 3.734255012341851*^9}, {3.734255046740349*^9, 
   3.7342551576321163`*^9}, {3.734255194063835*^9, 3.73425544158585*^9}, {
   3.734255499886149*^9, 3.734255505245934*^9}, 3.734260742345148*^9, {
   3.734260871083518*^9, 3.734260950033766*^9}, {3.734261015007023*^9, 
   3.7342610194300823`*^9}, {3.734261063477201*^9, 3.734261115203066*^9}, {
   3.734261183832987*^9, 3.734261269238799*^9}, {3.7342630618269663`*^9, 
   3.734263178578833*^9}, 3.734263214658646*^9, {3.734263246183648*^9, 
   3.734263356653636*^9}, {3.734263393614566*^9, 3.7342634435243196`*^9}, {
   3.7342634745237923`*^9, 3.734263477780305*^9}, {3.734263521874411*^9, 
   3.734263578238101*^9}, 3.734264274689907*^9, {3.734349834611684*^9, 
   3.7343499204078913`*^9}, {3.734674183810583*^9, 3.734674233397513*^9}, {
   3.734844667273703*^9, 3.734844667641265*^9}, {3.7348447185072327`*^9, 
   3.734844766747101*^9}, {3.734844808535427*^9, 3.734844896150322*^9}, {
   3.7348449373721943`*^9, 3.73484494408152*^9}, {3.734845736337789*^9, 
   3.7348458547516336`*^9}, {3.734859214908909*^9, 3.734859367121159*^9}, {
   3.734859427085249*^9, 3.734859427172703*^9}, {3.7348594572580557`*^9, 
   3.7348594718621397`*^9}, {3.734866527085362*^9, 3.734866572738708*^9}, {
   3.734867397216969*^9, 3.7348674332401867`*^9}, {3.734867492573968*^9, 
   3.734867513836725*^9}, {3.7350342970054407`*^9, 3.735034307153138*^9}, {
   3.735034349070548*^9, 3.735034399719203*^9}, {3.7350344333793793`*^9, 
   3.735034470099401*^9}, {3.7350346891642036`*^9, 3.735034689344099*^9}, {
   3.735034819306476*^9, 3.7350348207909327`*^9}, {3.735282730454712*^9, 
   3.735282733258829*^9}, {3.735282766180379*^9, 3.7352827716927853`*^9}, {
   3.7352828086134443`*^9, 3.7352828879932528`*^9}, {3.7352829431192627`*^9, 
   3.73528298001958*^9}, {3.735283028800274*^9, 3.735283032310446*^9}, {
   3.735283188374178*^9, 3.7352831981793003`*^9}, {3.735283252835616*^9, 
   3.7352832534450912`*^9}, {3.735368132048685*^9, 3.735368408460576*^9}, {
   3.735368488358989*^9, 3.735368787926326*^9}, {3.7353697546798153`*^9, 
   3.735369756592897*^9}, {3.7353697993195477`*^9, 3.7353698520837717`*^9}, 
   3.735369963819594*^9, {3.735370091238077*^9, 3.73537010791*^9}, {
   3.735370160788883*^9, 3.7353701836036787`*^9}, {3.7353702336647577`*^9, 
   3.7353702473008757`*^9}, {3.735370284429098*^9, 3.735370289374791*^9}, {
   3.7353703420507298`*^9, 3.735370429302641*^9}, {3.73537052911497*^9, 
   3.735370532489767*^9}, {3.735375609321302*^9, 3.735375619515657*^9}, {
   3.735375661506179*^9, 3.735375666382991*^9}, {3.73537572112683*^9, 
   3.7353757295642033`*^9}, {3.7353757850046253`*^9, 3.735375786405508*^9}, {
   3.735375851269183*^9, 3.735375862801084*^9}, {3.735376598635819*^9, 
   3.735376611261084*^9}, {3.735376651673674*^9, 3.7353767304655848`*^9}, {
   3.735376762913247*^9, 3.73537679130866*^9}, {3.735376850819571*^9, 
   3.7353768684187727`*^9}, {3.735383425457746*^9, 3.7353834426454897`*^9}, {
   3.7356480264855223`*^9, 3.735648070518549*^9}, {3.735648227931107*^9, 
   3.735648228874198*^9}, {3.7365035775397253`*^9, 3.7365036216313763`*^9}, {
   3.736504080623176*^9, 3.736504101592741*^9}, {3.736504147875574*^9, 
   3.736504153500849*^9}, {3.736512633708366*^9, 3.736512635602604*^9}, {
   3.736512670691609*^9, 3.7365126722826242`*^9}, {3.736515142392487*^9, 
   3.736515361771614*^9}, {3.736515394129774*^9, 3.7365154348777437`*^9}, {
   3.73651547431009*^9, 3.736515538241996*^9}, {3.736515601914444*^9, 
   3.736515604659474*^9}, {3.7365156357146997`*^9, 3.7365156366637774`*^9}, {
   3.736515753910681*^9, 3.73651576033252*^9}, {3.736515890010457*^9, 
   3.736515898262154*^9}, {3.736515954984428*^9, 3.736515997283287*^9}, {
   3.7365775279732723`*^9, 3.736577651371428*^9}, {3.736579229131138*^9, 
   3.73657933611937*^9}, {3.736579531715507*^9, 3.736579576198681*^9}, {
   3.736581772477861*^9, 3.736581781996015*^9}, {3.736582037689917*^9, 
   3.7365820384126053`*^9}, {3.736582319598922*^9, 3.736582500318239*^9}, {
   3.736582534629184*^9, 3.7365825707999*^9}, {3.736582601299346*^9, 
   3.73658263786103*^9}, 3.736582819346695*^9, {3.7365847583792887`*^9, 
   3.736584762274919*^9}, {3.7365848038770113`*^9, 3.73658488465001*^9}, {
   3.736585183139277*^9, 3.73658534849391*^9}, {3.736585382290648*^9, 
   3.7365853904792*^9}, {3.736585448756394*^9, 3.7365854521087437`*^9}, {
   3.7365854886041183`*^9, 3.7365855248281*^9}, {3.736593698219212*^9, 
   3.736593786441505*^9}, {3.736595854200966*^9, 3.736595854471717*^9}, {
   3.7365959059969053`*^9, 3.736595938706245*^9}, {3.736664950125701*^9, 
   3.73666499526191*^9}, {3.73666507333887*^9, 3.736665085152845*^9}, {
   3.737124989525079*^9, 3.737125004036277*^9}, {3.737125043211165*^9, 
   3.737125055539287*^9}, {3.7371250966921997`*^9, 3.737125098563736*^9}, {
   3.7373575057523947`*^9, 3.737357562180279*^9}, {3.740764374652142*^9, 
   3.7407644867426434`*^9}, {3.740774083803076*^9, 3.740774114939373*^9}, {
   3.7407741596540127`*^9, 3.740774166512979*^9}},
 ExpressionUUID -> "0213b7c6-42a4-4157-a15e-8e9d952f1ce9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Grassmann integration", "Section",
 CellChangeTimes->{{3.7341610738038597`*^9, 3.734161076316033*^9}, {
  3.734249342171015*^9, 3.734249345435131*^9}, {3.7342494648872223`*^9, 
  3.73424947046321*^9}, {3.734249523589417*^9, 3.7342495267414207`*^9}, {
  3.740764279111834*^9, 3.740764282194207*^9}},
 ExpressionUUID -> "24cf1340-95ed-4ef3-840b-c3781f7ce7c8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"GProduct", ",", "HoldAll"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SyntaxInformation", "[", "GProduct", "]"}], " ", "=", " ", 
   RowBox[{"SyntaxInformation", "[", "Product", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GProduct", "[", 
    RowBox[{"expr_", ",", "iterator__"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "#", "]"}], " ", "===", " ", "1"}], ",", 
       RowBox[{"First", "@", "#"}], ",", 
       RowBox[{"NonCommutativeMultiply", "@@", "#"}]}], "]"}], "&"}], "@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{"expr", ",", "iterator"}], "]"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Options", "[", "DeltaQ", "]"}], " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{"Simplify", "\[Rule]", " ", "True"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DeltaQ", "[", 
    RowBox[{
     RowBox[{"N_Integer", "/;", 
      RowBox[{"N", " ", "\[GreaterEqual]", " ", "0"}]}], ",", 
     RowBox[{"n_Integer", "/;", " ", 
      RowBox[{"n", ">", "1"}]}], ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"N", ">", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "Simplify", "]"}], ",", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"GProduct", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"i", ",", "j"}], "]"}], 
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "8", "]"}], "]"}], "[", 
              RowBox[{"i", ",", "A"}], "]"}], "**", 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "8", "]"}], "]"}], "[", 
              RowBox[{"j", ",", "A"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]",
        " ", 
       RowBox[{"GProduct", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "[", 
             RowBox[{"i", ",", "a"}], "]"}], 
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "[", 
             RowBox[{"i", ",", "A"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"A", ",", "N"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
      "]"}], ",", "\[IndentingNewLine]", "1"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MHVBarGrassmannFactor", "[", 
    RowBox[{
     RowBox[{"N_Integer", "/;", 
      RowBox[{"N", " ", "\[GreaterEqual]", " ", "0"}]}], ",", 
     RowBox[{"n_Integer", "/;", " ", 
      RowBox[{"n", ">", "1"}]}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"N", ">", "0"}], ",", " ", 
     RowBox[{"GProduct", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], ",", 
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{"Range", "[", "n", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], "]"}], "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"GProduct", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "[", 
             RowBox[{"k", ",", "A"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"i", "+", "1"}], ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"split", " ", "up", " ", "sums"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrate", "[", 
    RowBox[{
     RowBox[{"expr1_", " ", "+", " ", "expr2_"}], ",", " ", "measure_List", 
     ",", "space_List", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"DetGIntegrate", "[", 
      RowBox[{"expr1", ",", "measure", ",", "space", ",", "opt"}], "]"}], " ",
      "+", " ", 
     RowBox[{"DetGIntegrate", "[", 
      RowBox[{"expr2", ",", "measure", ",", "space", ",", " ", "opt"}], 
      "]"}]}], "/;", 
    RowBox[{
     RowBox[{"Length", "/@", 
      RowBox[{"Dimensions", "/@", 
       RowBox[{"{", 
        RowBox[{"measure", ",", "space"}], "}"}]}]}], " ", "===", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"linearity", " ", "outside", " ", "of", " ", "products"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrate", "[", 
    RowBox[{
     RowBox[{"factor_", " ", 
      RowBox[{"NonCommutativeMultiply", "[", "expr_", "]"}]}], " ", ",", " ", 
     "measure_List", ",", "space_List", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"factor", " ", 
     RowBox[{"DetGIntegrate", "[", 
      RowBox[{
       RowBox[{"NonCommutativeMultiply", "[", "expr", "]"}], ",", "measure", 
       ",", "space", ",", " ", "opt"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"FreeQ", "[", 
      RowBox[{"factor", ",", 
       RowBox[{"heads", "[", 
        RowBox[{"[", "8", "]"}], "]"}]}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "/@", 
       RowBox[{"Dimensions", "/@", 
        RowBox[{"{", 
         RowBox[{"measure", ",", "space"}], "}"}]}]}], " ", "===", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "special", " ", "case", " ", "for", " ", "1", "d", " ", "Grassmann", " ", 
    "space"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrate", "[", 
    RowBox[{
     RowBox[{"factor_.", " ", "expr_"}], ",", "measure_List", ",", " ", 
     "space_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
   RowBox[{"factor", "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "/@", 
       RowBox[{"Dimensions", "/@", 
        RowBox[{"{", 
         RowBox[{"measure", ",", "space"}], "}"}]}]}], " ", "===", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"First", "@", "measure"}], "]"}], " ", "===", " ", 
      RowBox[{"Length", "[", 
       RowBox[{"First", "@", "space"}], "]"}], " ", "===", " ", "1"}], "&&", 
     " ", 
     RowBox[{"MatchQ", "[", 
      RowBox[{"expr", ",", 
       RowBox[{
        RowBox[{"heads", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "[", 
        RowBox[{"measure", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"throw", " ", "out", " ", "non"}], "-", 
    RowBox[{"fermionic", " ", "variables"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrate", "[", 
    RowBox[{
     RowBox[{"expr_", "/;", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"expr", ",", "NonCommutativeMultiply"}], "]"}]}], ",", 
     "measure_List", ",", " ", "space_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"Length", "/@", 
      RowBox[{"Dimensions", "/@", 
       RowBox[{"{", 
        RowBox[{"measure", ",", "space"}], "}"}]}]}], " ", "===", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrate", "::", "outofrange"}], " ", "=", " ", 
   "\"\<Some Grassmann variables in the integrand are not in the space\>\""}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "DetGIntegrate", "]"}], "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CheckForm", "\[Rule]", " ", "True"}], ",", 
     RowBox[{"HoldForm", "\[Rule]", " ", "False"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrate", "[", 
    RowBox[{"expr_", ",", "measure_List", ",", "space_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tempexpr", ",", "measureassoc", " ", ",", "mat"}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Too", " ", "few", " ", "or", " ", "too", " ", "many", " ", "etas", 
        " ", "integrate", " ", "to", " ", "zero"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "expr", "]"}], " ", "=!=", " ", 
          RowBox[{"Length", "[", "measure", "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "turn", " ", "expression", " ", "in", " ", "terms", " ", "of", " ", 
          "NCM", " ", "and", " ", "Plus", " ", "into", " ", "a", " ", 
          "nested", " ", "List", " ", "format"}], ",", " ", 
         RowBox[{
         "and", " ", "set", " ", "any", " ", "etas", " ", "in", " ", "the", 
          " ", "space", " ", "that", " ", 
          RowBox[{"aren", "'"}], "t", " ", "in", " ", "the", " ", "measure", 
          " ", "to", " ", "zero"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"tempexpr", " ", "=", 
        RowBox[{"List", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Head", "[", "#", "]"}], " ", "===", " ", "Plus"}], 
              ",", 
              RowBox[{"List", "@@", "#"}], ",", 
              RowBox[{"List", "@", "#"}]}], "]"}], "&"}], "/@", 
           RowBox[{"(", " ", 
            RowBox[{"expr", "/.", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "8", "]"}], "]"}], "@@", "#"}], "\[Rule]", 
                 " ", "0"}], "&"}], "/@", 
               RowBox[{"Complement", "[", 
                RowBox[{"space", ",", "measure"}], "]"}]}], ")"}]}], ")"}]}], 
          ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "map", " ", "spaces", " ", "with", " ", "more", " ", "than", " ", 
          "one", " ", "index", " ", "back", " ", "into", " ", "a", " ", 
          "longer", " ", "1", " ", "index", " ", "list"}], ",", " ", 
         RowBox[{
          RowBox[{
          "and", " ", "take", " ", "into", " ", "account", " ", "re"}], "-", 
          RowBox[{
          "orderings", " ", "of", " ", "the", " ", "measure", " ", "by", " ", 
           "swapping", " ", "column", " ", "ordering", " ", "of", " ", 
           "matrix"}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"measureassoc", " ", "=", 
        RowBox[{"Association", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"measure", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", "i"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", 
             RowBox[{"Length", "[", "measure", "]"}]}], "}"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "any", " ", "zero", " ", "row", " ", "and", " ", "we", " ", "return", 
         " ", "zero"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Or", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Chop", "[", "#", "]"}], "===", " ", 
              RowBox[{"{", "0", "}"}]}], "&"}], "/@", "tempexpr"}], ")"}]}], 
         ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"check", " ", "there", " ", 
          RowBox[{"aren", "'"}], "t", " ", "any", " ", "etas", " ", "we", " ", 
          RowBox[{"don", "'"}], "t", " ", "want"}], ",", " ", 
         RowBox[{"if", " ", "required"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"!", 
           RowBox[{"OptionValue", "[", "CheckForm", "]"}]}], "||", 
          RowBox[{"And", "@@", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"KeyExistsQ", "[", 
               RowBox[{"measureassoc", ",", "#"}], "]"}], "&"}], "/@", 
             RowBox[{"Cases", "[", 
              RowBox[{"tempexpr", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"heads", "[", 
                  RowBox[{"[", "8", "]"}], "]"}], "[", "x__", "]"}], 
                "\[RuleDelayed]", " ", 
                RowBox[{"{", "x", "}"}]}], ",", "\[Infinity]"}], "]"}]}], 
            ")"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "turn", " ", "into", " ", "a", " ", "sparsearray", " ", "and", " ", 
           "take", " ", "the", " ", "det", " ", "to", " ", "get", " ", "the", 
           " ", 
           RowBox[{"answer", ".", " ", "Hold"}], " ", "as", " ", "det", " ", 
           "of", " ", "matrix", " ", "if", " ", "asked"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
              RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "@", 
            RowBox[{"SparseArray", "@", 
             RowBox[{"DeleteCases", "[", 
              RowBox[{"#", ",", "0"}], "]"}]}]}], "&"}], "@", 
          RowBox[{"Chop", "@", 
           RowBox[{"Flatten", "@", 
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"tempexpr", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x_.", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "[", "y__", "]"}]}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"measureassoc", "[", 
                    RowBox[{"{", "y", "}"}], "]"}]}], "}"}], " ", "\[Rule]", 
                   "x"}], ")"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Length", "[", "expr", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{"tempexpr", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], 
             "]"}]}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{"DetGIntegrate", "::", "outofrange"}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
    
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "do", " ", "form", " ", "checking", " ", "if", " ", "required"}], ";", 
      " ", 
      RowBox[{
       RowBox[{"don", "'"}], "t", " ", "if", " ", "we", " ", "turned", " ", 
       "it", " ", "off"}]}], "*)"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"OptionValue", "[", "CheckForm", "]"}]}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "/@", 
          RowBox[{"Dimensions", "/@", 
           RowBox[{"{", 
            RowBox[{"measure", ",", "space"}], "}"}]}]}], " ", "===", " ", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "&&", 
        RowBox[{
         RowBox[{"Length", "[", "measure", "]"}], "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "space", "]"}]}], " ", "&&", 
        "\[IndentingNewLine]", 
        RowBox[{"MatchQ", "[", 
         RowBox[{"expr", ",", 
          RowBox[{"NonCommutativeMultiply", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"_", "?", "DetGIntegrateFormCheck"}], ")"}], ".."}], 
           "]"}]}], "]"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Internal", " ", "function", " ", "to", " ", "check", " ", "if", " ", 
    "expressions", " ", "are", " ", "in", " ", "the", " ", "right", " ", 
    "form", " ", "to", " ", "be", " ", "integrated"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DetGIntegrateFormCheck", "[", 
   RowBox[{
    RowBox[{"Optional", "[", "x_", "]"}], " ", 
    RowBox[{
     RowBox[{"heads", "[", 
      RowBox[{"[", "8", "]"}], "]"}], "[", "__", "]"}]}], "]"}], ":=", 
  RowBox[{"True", "/;", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"x", ",", 
     RowBox[{"heads", "[", 
      RowBox[{"[", "8", "]"}], "]"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"DetGIntegrateFormCheck", "[", "x_Plus", "]"}], ":=", 
  RowBox[{"DetGIntegrateFormCheck", "/@", 
   RowBox[{"And", "@@", "x"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrateFormCheck", "[", "_", "]"}], ":=", "False"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "ExtractComponent", "]"}], "=", " ", 
   RowBox[{"Options", "[", "DetGIntegrate", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtractComponent", "[", 
   RowBox[{"theory_", ",", "N_", ",", "expr_", ",", "states__", ",", 
    RowBox[{"opt", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", "  ", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"N", "===", "0"}], ",", "expr", ",", "\[IndentingNewLine]", 
     RowBox[{"DetGIntegrate", "[", "\[IndentingNewLine]", 
      RowBox[{"expr", ",", "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"#", " ", "===", "  ", "1"}], ",", "Nothing", ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", 
                   RowBox[{"Length", "[", "#", "]"}]}], "}"}]}], "]"}]}], 
              "]"}], "&"}], "@", 
            RowBox[{"StateToRSym", "[", 
             RowBox[{"theory", ",", "N", ",", 
              RowBox[{
               RowBox[{"{", "states", "}"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"{", "states", "}"}], "]"}]}], "}"}]}], "]"}], ",", 
         "1"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", ",", "A"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"{", "states", "}"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
       "\[IndentingNewLine]", "opt"}], "]"}], ",", 
     RowBox[{"CheckForm", "\[Rule]", " ", "False"}]}], "\[IndentingNewLine]", 
    "]"}], "/;", 
   RowBox[{
    RowBox[{"TheoryQ", "[", 
     RowBox[{"theory", ",", "N"}], "]"}], " ", "&&", " ", 
    RowBox[{"StateQ", "[", 
     RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.732528561532589*^9, 3.732528583882691*^9}, {
   3.732528685327536*^9, 3.7325286927435083`*^9}, {3.7325288000760612`*^9, 
   3.7325288306752253`*^9}, {3.7325288678665543`*^9, 
   3.7325289813744307`*^9}, {3.732529030229435*^9, 3.732529111218104*^9}, {
   3.7325291800481787`*^9, 3.732529180439643*^9}, {3.732529317131631*^9, 
   3.732529330059349*^9}, {3.7325294711189327`*^9, 3.73252949936592*^9}, {
   3.732529548244276*^9, 3.7325295623877563`*^9}, {3.732529673432222*^9, 
   3.732529757110067*^9}, {3.732529795685782*^9, 3.732529977007243*^9}, {
   3.7325300636286*^9, 3.732530488487187*^9}, {3.732530556301956*^9, 
   3.732530563141541*^9}, {3.7325337278331413`*^9, 3.73253383973225*^9}, {
   3.732533915681766*^9, 3.732533917218889*^9}, {3.732533977384817*^9, 
   3.7325339832081957`*^9}, {3.732534748175406*^9, 3.732534938473872*^9}, {
   3.7325350210236053`*^9, 3.732535106475916*^9}, {3.732535296365905*^9, 
   3.732535310092884*^9}, {3.73253534672506*^9, 3.732535518260913*^9}, {
   3.7325355788445177`*^9, 3.732535608827812*^9}, {3.7325357879512787`*^9, 
   3.732535798285697*^9}, {3.73253584504491*^9, 3.732535886715311*^9}, {
   3.732535931841967*^9, 3.732536027247143*^9}, {3.732536103119055*^9, 
   3.732536127204589*^9}, {3.732536176170929*^9, 3.732536176658485*^9}, {
   3.732536320454256*^9, 3.7325363207984867`*^9}, {3.7325363585493717`*^9, 
   3.732536371020729*^9}, {3.7325364042598877`*^9, 3.732536440810193*^9}, 
   3.732536475510476*^9, {3.73357327346321*^9, 3.733573479558073*^9}, {
   3.733573574338867*^9, 3.733573628353153*^9}, 3.7335736875990677`*^9, {
   3.7335738755932913`*^9, 3.7335739012088137`*^9}, {3.7335739476874857`*^9, 
   3.7335740845386667`*^9}, {3.733574116098537*^9, 3.733574123249398*^9}, {
   3.733574209958892*^9, 3.7335742338299503`*^9}, 3.733574431159788*^9, {
   3.733574681607967*^9, 3.733574759348476*^9}, {3.733574898680499*^9, 
   3.733574904543665*^9}, {3.7335750843713408`*^9, 3.733575157377905*^9}, {
   3.733575192039899*^9, 3.73357524498216*^9}, {3.733575332499893*^9, 
   3.7335753623301907`*^9}, {3.733575405380886*^9, 3.733575502373795*^9}, {
   3.733575551956399*^9, 3.7335755636277847`*^9}, {3.733575639666152*^9, 
   3.733575717951168*^9}, 3.733575855283369*^9, {3.733575897304222*^9, 
   3.7335762560544853`*^9}, {3.733723063660068*^9, 3.733723139113055*^9}, {
   3.73372319630519*^9, 3.733723256556528*^9}, {3.7337232899245453`*^9, 
   3.7337233620266542`*^9}, {3.733723409410236*^9, 3.733723530101432*^9}, {
   3.733723625927259*^9, 3.733723655705166*^9}, {3.7337237172428093`*^9, 
   3.733723923519032*^9}, {3.7337240237337103`*^9, 3.733724196014751*^9}, {
   3.733724389066877*^9, 3.733724434088419*^9}, {3.733724605860804*^9, 
   3.733724606609758*^9}, {3.7337246450702543`*^9, 3.733724710840472*^9}, {
   3.733724797729219*^9, 3.733724800811409*^9}, {3.7337248573190813`*^9, 
   3.733724889774637*^9}, {3.7337250164836073`*^9, 3.7337250935046062`*^9}, {
   3.733725140915262*^9, 3.733725419773408*^9}, {3.7337254932371693`*^9, 
   3.733725806315342*^9}, {3.7337264742189198`*^9, 3.733726483298051*^9}, {
   3.73382140977497*^9, 3.733821492539775*^9}, {3.733823820786022*^9, 
   3.733823841069875*^9}, {3.733823883224519*^9, 3.733823913717278*^9}, {
   3.73408096034772*^9, 3.73408099030416*^9}, {3.734081055039734*^9, 
   3.734081064939886*^9}, {3.734160738540938*^9, 3.7341607717859917`*^9}, {
   3.7341608119382544`*^9, 3.7341608201541348`*^9}, {3.73416108058466*^9, 
   3.7341610812408857`*^9}, {3.734249463114176*^9, 3.734249476734725*^9}, {
   3.734254314747251*^9, 3.7342543235898046`*^9}, {3.7342635924731073`*^9, 
   3.734263617232499*^9}, {3.734263731858459*^9, 3.73426376129747*^9}, {
   3.734416720348175*^9, 3.734416723275197*^9}, {3.734426820512001*^9, 
   3.734426909420348*^9}, {3.734426965583946*^9, 3.734427047999989*^9}, {
   3.734427148050178*^9, 3.734427152248934*^9}, {3.734427209199151*^9, 
   3.7344272233803473`*^9}, {3.7346740262903748`*^9, 3.734674063052704*^9}, {
   3.734784386747614*^9, 3.734784411658003*^9}, {3.734784908329685*^9, 
   3.7347849141538153`*^9}, {3.734784960072096*^9, 3.734785005799553*^9}, {
   3.734786431972403*^9, 3.734786569429914*^9}, {3.734786624084511*^9, 
   3.7347866552531013`*^9}, {3.734786707451439*^9, 3.7347867502959642`*^9}, {
   3.735032419740436*^9, 3.7350324201006937`*^9}, {3.735285168133644*^9, 
   3.735285222385344*^9}, {3.735285257048685*^9, 3.735285261531893*^9}, {
   3.73536895270291*^9, 3.735368957626216*^9}, {3.735372099480096*^9, 
   3.735372100627556*^9}, {3.7353722190257273`*^9, 3.735372226943729*^9}, {
   3.735372266702544*^9, 3.735372270370516*^9}, {3.735372333956382*^9, 
   3.735372340955756*^9}, {3.735372401277898*^9, 3.73537254649295*^9}, {
   3.735372817150371*^9, 3.735372837487048*^9}, {3.735377282291368*^9, 
   3.7353772924593897`*^9}, {3.7353954639418173`*^9, 
   3.7353954942511272`*^9}, {3.735395541161791*^9, 3.735395581506542*^9}, {
   3.735395628960031*^9, 3.735395629117456*^9}, {3.736512769165703*^9, 
   3.736512769616248*^9}, {3.736512837851918*^9, 3.736512844734219*^9}, {
   3.736514012863275*^9, 3.736514023063838*^9}, {3.736514116789476*^9, 
   3.736514149883092*^9}, {3.736514441842038*^9, 3.736514460544607*^9}, {
   3.736514496847672*^9, 3.736514513385647*^9}, {3.736514626243113*^9, 
   3.7365146565475883`*^9}, {3.736514719248341*^9, 3.736514803333013*^9}, {
   3.7365949376490726`*^9, 3.736594940768899*^9}, {3.737099315292302*^9, 
   3.737099363015847*^9}, {3.7370994117081213`*^9, 3.737099516690604*^9}, {
   3.7371000923226643`*^9, 3.737100228336685*^9}, {3.7371003803528748`*^9, 
   3.737100380683267*^9}, {3.737100460405917*^9, 3.7371004758637877`*^9}, {
   3.737112352204315*^9, 3.737112368326626*^9}, {3.737357201566536*^9, 
   3.737357201571148*^9}, {3.73737071816422*^9, 3.737370721979885*^9}, {
   3.7373707846117496`*^9, 3.7373708012269793`*^9}, {3.737370860449184*^9, 
   3.737370897584752*^9}, {3.7373709320485077`*^9, 3.737370945698091*^9}, {
   3.7373709990126743`*^9, 3.737371036143219*^9}, {3.73737108246138*^9, 
   3.737371160122589*^9}, {3.737373267834647*^9, 3.737373287723577*^9}, {
   3.740764272992044*^9, 3.740764273875759*^9}, 3.740764560084571*^9, {
   3.740839409419736*^9, 3.7408394168636503`*^9}, {3.740839672542725*^9, 
   3.740839709820651*^9}, {3.740839755455147*^9, 3.740839788332921*^9}, {
   3.740839879843886*^9, 3.740839962975292*^9}, {3.740840216770837*^9, 
   3.740840217438394*^9}, {3.7408402517100677`*^9, 3.7408402818585577`*^9}, {
   3.740841283405912*^9, 3.740841291345649*^9}, {3.740841338399494*^9, 
   3.74084133997235*^9}, 3.740842266004857*^9},
 ExpressionUUID -> "a2d5436a-cf56-441e-8775-cda56099b228"]
}, Closed]],

Cell[CellGroupData[{

Cell["Scattering equations and Jacobian", "Section",
 CellChangeTimes->{{3.722859273545586*^9, 3.722859275702199*^9}, {
  3.731403552731495*^9, 3.731403562827133*^9}, {3.731654915943984*^9, 
  3.731654916443692*^9}, {3.734252989791594*^9, 
  3.7342529965863113`*^9}},ExpressionUUID->"f223e9c0-1360-49ad-95e9-\
3cced36e4c0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Scattering", " ", "Equations"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"no", " ", "gauge", " ", "fixing"}], ",", " ", 
    RowBox[{"left", " ", "set"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "L_List"}], "]"}], ":=",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "[", "l", "]"}], "-", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "6", "]"}], "]"}], "[", "r", "]"}], 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "[", 
              RowBox[{"l", ",", "r"}], "]"}]], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", " ", "L"}], "}"}]}], "]"}], "~", "Join", "~", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "[", "r", "]"}], "-", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "[", "l", "]"}], 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "[", 
              RowBox[{"r", ",", "l"}], "]"}]], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "L"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "  ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}]}], 
        "]"}]}], "]"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"no", " ", "gauge", " ", "fixing"}], ",", " ", "k"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "k_Integer"}], 
     "]"}], ":=", 
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{"n", ",", 
      RowBox[{"Range", "[", "k", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"gauge", " ", "fixed", " ", "and", " ", "deleted"}], ",", " ", 
     RowBox[{"left", " ", "set"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "L_List", ",", 
      "gfix_List", ",", " ", 
      RowBox[{"delete_List:", 
       RowBox[{"{", "}"}]}]}], "]"}], ":=", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"del", " ", "=", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"delete", " ", "===", " ", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"L", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "2"}], "]"}], "]"}], ",", "delete"}], "]"}]}],
         "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Flatten", "@", 
         RowBox[{"Join", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"heads", "[", 
                RowBox[{"[", "6", "]"}], "]"}], "[", 
               RowBox[{"l", ",", "a"}], "]"}], "-", " ", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "6", "]"}], "]"}], "[", 
                  RowBox[{"r", ",", "a"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "2"}], "]"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "2"}], "]"}]}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], 
                 "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", " ", 
               RowBox[{"Complement", "[", 
                RowBox[{"L", ",", "del"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"heads", "[", 
                RowBox[{"[", "5", "]"}], "]"}], "[", 
               RowBox[{"r", ",", "a"}], "]"}], "-", " ", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "[", 
                  RowBox[{"l", ",", "a"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "2"}], "]"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "2"}], "]"}]}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "L"}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
                 "del"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "2"}], "}"}]}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "[", 
            RowBox[{
             RowBox[{"gfix", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "\[Rule]", 
           " ", "1"}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "[", 
            RowBox[{
             RowBox[{"gfix", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "2"}], "]"}], "\[Rule]", 
           " ", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "[", 
            RowBox[{
             RowBox[{"gfix", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "\[Rule]", 
           " ", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "[", 
            RowBox[{
             RowBox[{"gfix", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "2"}], "]"}], "\[Rule]", 
           " ", "1"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "&&", " ", 
      RowBox[{"And", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ChooseQ", "[", 
             RowBox[{"L", ",", "#", ",", "2"}], "]"}], "||", 
            RowBox[{"ChooseQ", "[", 
             RowBox[{
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", "#",
               ",", "2"}], "]"}]}], ")"}], "&"}], "/@", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"delete", " ", "===", " ", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"{", "gfix", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"gfix", ",", "delete"}], "}"}]}], "]"}]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"gauge", " ", "fixed", " ", "and", " ", "deleted"}], ",", " ", 
     "k"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "k_Integer", ",", 
      "gfix_List", " ", ",", " ", 
      RowBox[{"delete_List:", 
       RowBox[{"{", "}"}]}]}], "]"}], ":=", " ", 
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{"n", ",", 
      RowBox[{"Range", "[", "k", "]"}], ",", "gfix", ",", "delete"}], "]"}]}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"numerical", " ", "momenta"}], ",", " ", 
     RowBox[{"left", " ", "set"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", "gfix_List", 
      ",", " ", 
      RowBox[{"delete_List:", 
       RowBox[{"{", "}"}]}]}], "]"}], ":=", " ", "\[IndentingNewLine]", 
    RowBox[{"ApplyMomenta", "[", 
     RowBox[{
      RowBox[{"ScatteringEquations4D", "[", 
       RowBox[{
        RowBox[{"Length", "[", "momenta", "]"}], ",", "L", ",", "gfix", ",", 
        "delete"}], "]"}], ",", "momenta"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"numerical", " ", "momenta"}], ",", " ", "k"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "k_Integer", ",", 
      "gfix_List", ",", " ", 
      RowBox[{"delete_List:", 
       RowBox[{"{", "}"}]}]}], "]"}], ":=", " ", 
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{"momenta", ",", 
      RowBox[{"Range", "[", "k", "]"}], ",", "gfix", ",", "delete"}], "]"}]}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "Jacobian", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"n", ",", " ", 
     RowBox[{"left", " ", "set"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "ScatteringJacobian4D", "]"}], "=", " ", 
     RowBox[{"{", 
      RowBox[{"HoldForm", "\[Rule]", " ", "False"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringJacobian4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "L_List", ",", 
      "gfix_List", ",", 
      RowBox[{"delete_List:", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"jac", ",", 
         RowBox[{"del", " ", "=", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"delete", " ", "===", " ", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"L", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "2"}], "]"}], "]"}], ",", "delete"}], 
           "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"jac", " ", "=", " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"ScatteringEquations4D", "[", 
            RowBox[{"n", ",", "L", ",", "gfix", ",", "del"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Flatten", "@", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"heads", "[", 
                  RowBox[{"[", "7", "]"}], "]"}], "[", 
                 RowBox[{"m", ",", "a"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", "gfix"}], "]"}]}], 
                 "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "2"}], "}"}]}], "]"}]}], ",", "1"}], 
            "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Simplify", " ", "minors", " ", "back", " ", "to", " ", "cir", " ", 
          "head"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"jac", " ", "=", " ", 
         RowBox[{"jac", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "7", "]"}], "]"}], "[", 
              RowBox[{"i_", ",", "1"}], "]"}], 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "7", "]"}], "]"}], "[", 
              RowBox[{"j_", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "7", "]"}], "]"}], "[", 
              RowBox[{"j_", ",", "1"}], "]"}], 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "7", "]"}], "]"}], "[", 
              RowBox[{"i_", ",", "2"}], "]"}]}]}], "\[RuleDelayed]", " ", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"i", ",", "j"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"(*", 
         RowBox[{"add", " ", "in", " ", "Jacobian", " ", "from", " ", 
          SuperscriptBox["\[Delta]", "4"], 
          RowBox[{"(", "P", ")"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"SubsetQ", "[", 
            RowBox[{"L", ",", "del"}], "]"}], ",", "1", ",", 
           RowBox[{"-", "1"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"SubsetQ", "[", 
               RowBox[{"L", ",", "del"}], "]"}], ",", 
              RowBox[{"heads", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"heads", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "@@", "del"}], ")"}], 
          
          RowBox[{"-", "2"}]], 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
            RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "[", 
          "jac", "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "&&", " ", 
      RowBox[{"And", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ChooseQ", "[", 
             RowBox[{"L", ",", "#", ",", "2"}], "]"}], "||", 
            RowBox[{"ChooseQ", "[", 
             RowBox[{
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", "#",
               ",", "2"}], "]"}]}], ")"}], "&"}], "/@", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"delete", " ", "===", " ", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"{", "gfix", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"gfix", ",", "delete"}], "}"}]}], "]"}]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"numerical", " ", "momenta"}], ",", " ", 
     RowBox[{"left", " ", "set"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringJacobian4D", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", "gfix_List", 
      ",", 
      RowBox[{"delete_List:", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"opt", ":", 
       RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"ApplyMomenta", "[", 
     RowBox[{
      RowBox[{"ScatteringJacobian4D", "[", 
       RowBox[{
        RowBox[{"Length", "[", "momenta", "]"}], ",", "L", ",", "gfix", ",", 
        "delete", ",", "opt"}], "]"}], ",", "momenta"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "simplified", " ", "analytical", " ", "MHV", " ", "Jacobian", " ", 
     "evaluated", " ", "on", " ", "solution"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringJacobian4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List", ",", 
      
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"R", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "@@", "L"}], ")"}], 
         RowBox[{"-", "2"}]], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{
                 RowBox[{"L", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "r"}], "]"}], ")"}], 
              "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{
                 RowBox[{"L", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", "r"}], "]"}], ")"}], 
              "2"]}], ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "@@", "L"}], ")"}], "3"]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]",
       "]"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "simplified", " ", "analytical", " ", "MHVbar", " ", "Jacobian", " ", 
     "evaluated", " ", "on", " ", "solution"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringJacobian4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List", ",", 
      
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"R", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "@@", "R"}], ")"}], 
          RowBox[{"-", "2"}]]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{
                 RowBox[{"R", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "l"}], "]"}], ")"}], 
              "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{
                 RowBox[{"R", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", "l"}], "]"}], ")"}], 
              "2"]}], ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "@@", "R"}], ")"}], "3"]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "L"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]",
       "]"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
       RowBox[{"n", "-", "2"}]}], "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7198323607047358`*^9, 3.719832401671537*^9}, {
   3.71983293221241*^9, 3.7198329351351147`*^9}, {3.719833045007691*^9, 
   3.719833077538052*^9}, {3.722859546474534*^9, 3.722859548026514*^9}, {
   3.729497775377244*^9, 3.729497845221959*^9}, {3.729497893431226*^9, 
   3.729497928568097*^9}, {3.7294979773703947`*^9, 3.7294979872656937`*^9}, {
   3.729498018073317*^9, 3.729498176635929*^9}, {3.729498416501151*^9, 
   3.729498487371269*^9}, {3.731307534022155*^9, 3.7313076010831957`*^9}, {
   3.731307637043878*^9, 3.731307768590304*^9}, {3.73130780972675*^9, 
   3.731307984457597*^9}, 3.7313080229927273`*^9, {3.731308096635552*^9, 
   3.731308103697556*^9}, {3.731308151475827*^9, 3.731308179098465*^9}, {
   3.731308270018022*^9, 3.731308272896593*^9}, {3.7313086478762627`*^9, 
   3.7313086896117363`*^9}, {3.731308734937199*^9, 3.731308790285695*^9}, 
   3.7313088287111607`*^9, {3.731308882963134*^9, 3.73130913846032*^9}, {
   3.7313091911132*^9, 3.731309196611068*^9}, {3.731321351459543*^9, 
   3.731321444701891*^9}, {3.731321475116761*^9, 3.731321497164865*^9}, {
   3.7313215917531548`*^9, 3.731321643952178*^9}, {3.731321689324736*^9, 
   3.731321724381878*^9}, {3.731321804064711*^9, 3.731321810907382*^9}, {
   3.731329514715172*^9, 3.731329746148559*^9}, {3.7313297951298113`*^9, 
   3.731329845667149*^9}, 3.731329936202153*^9, {3.7313299832929993`*^9, 
   3.731330016075778*^9}, 3.731403571519615*^9, 3.732001557648988*^9, {
   3.732002883377453*^9, 3.73200288842588*^9}, {3.734248712015766*^9, 
   3.73424871253976*^9}, {3.734264446685734*^9, 3.734264592718631*^9}, {
   3.73426464488551*^9, 3.734264911990116*^9}, {3.734763242232373*^9, 
   3.7347633771232023`*^9}, 3.734763496040491*^9, {3.734763572686103*^9, 
   3.734763588659432*^9}, {3.734764003551709*^9, 3.734764006348349*^9}, {
   3.734764913179803*^9, 3.734764915536047*^9}, {3.734768083991201*^9, 
   3.7347680853904257`*^9}, {3.734845258607732*^9, 3.734845531739642*^9}, {
   3.734845568956957*^9, 3.734845712417481*^9}, {3.734848040116353*^9, 
   3.734848140172249*^9}, {3.734848281950086*^9, 3.734848330642735*^9}, {
   3.73484840612669*^9, 3.734848427683854*^9}, {3.734848601249879*^9, 
   3.734848624223042*^9}, {3.73484866904106*^9, 3.734848727925887*^9}, {
   3.734848764309037*^9, 3.734848768109221*^9}, {3.734848829896055*^9, 
   3.734848873389225*^9}, {3.734849043222872*^9, 3.734849085072742*^9}, {
   3.734849457567486*^9, 3.734849459591016*^9}, {3.734849597089984*^9, 
   3.7348496022225857`*^9}, {3.734850061497074*^9, 3.73485014881929*^9}, {
   3.734850239675438*^9, 3.7348502471961613`*^9}, {3.7348503010567617`*^9, 
   3.7348503697721148`*^9}, {3.734850432686516*^9, 3.7348505088454123`*^9}, {
   3.7348507559023333`*^9, 3.734850781326044*^9}, {3.7348508269133797`*^9, 
   3.734850827137711*^9}, {3.734852168179626*^9, 3.734852179205076*^9}, {
   3.734853079458641*^9, 3.734853098652253*^9}, {3.734853506900865*^9, 
   3.734853509510613*^9}, {3.7348535451077013`*^9, 3.734853546048924*^9}, {
   3.7348535989279613`*^9, 3.734853646561488*^9}, {3.73485414204119*^9, 
   3.7348541424723186`*^9}, {3.734854191829255*^9, 3.7348541930020103`*^9}, {
   3.7348671443564157`*^9, 3.734867157917726*^9}, {3.735369074940995*^9, 
   3.735369083017212*^9}, {3.7365949452945223`*^9, 3.736594946078618*^9}, {
   3.740768365533568*^9, 3.7407684688767967`*^9}, {3.7407701732886753`*^9, 
   3.740770213990926*^9}},
 ExpressionUUID -> "bca373dd-e9e1-4fdb-b0d3-48aec8b5217f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Generate and apply numerical momenta and solutions", "Section",
 CellChangeTimes->{{3.694769303221912*^9, 3.694769306741735*^9}, {
  3.717309425278369*^9, 3.7173094258538113`*^9}, {3.717310427485827*^9, 
  3.717310429605541*^9}, {3.7313212733844833`*^9, 3.7313212742568197`*^9}, {
  3.7316711995415173`*^9, 
  3.731671200717608*^9}},ExpressionUUID->"0f30207b-23bf-44da-8763-\
96daba19c495"],

Cell["\<\
Generate random n-point kinematics which obey momentum conservation, in the \
form {{\[Lambda][1,1],\[Lambda][1,2]},{\[Lambda]t[1,1],1},{\[Lambda][2,1],\
\[Lambda][2,2]},{\[Lambda]t[2,1],1}, ... ,{\[Lambda][n,1],\[Lambda][n,2]},{\
\[Lambda]t[n,1],1}}\
\>", "Text",
 CellChangeTimes->{{3.7173096603506413`*^9, 3.717309730220565*^9}, {
   3.717309875207686*^9, 3.7173099013432713`*^9}, 
   3.717330349895576*^9},ExpressionUUID->"ddcc0892-8e5f-48f2-9fc0-\
2358f6de6d34"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MomentaQ", "[", 
   RowBox[{
    RowBox[{"n_Integer", "/;", 
     RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "momenta_List"}],
    "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Dimensions", "[", "momenta", "]"}], "===", 
   RowBox[{"{", 
    RowBox[{"n", ",", "2", ",", "2"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MomentaQ", "[", "momenta_List", "]"}], ":=", " ", 
   RowBox[{"MatchQ", "[", 
    RowBox[{
     RowBox[{"Dimensions", "[", "momenta", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"_", ",", "2", ",", "2"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"rational", " ", "numbers"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "RandomMomenta4D", "]"}], "=", " ", 
   RowBox[{"{", 
    RowBox[{"Conjugate", "\[Rule]", " ", "False"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RandomMomenta4D", "[", 
    RowBox[{
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", 
     RowBox[{"range", " ", ":", 
      RowBox[{"_", "?", "NumericQ"}], " ", ":", " ", "1"}], ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "mom", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
        "Generate", " ", "all", " ", "momenta", " ", "as", " ", "complex", 
         " ", "numbers", " ", "with", " ", "real", " ", "and", " ", 
         "imaginary", " ", "parts", " ", "between"}], " ", "-", 
        RowBox[{"1", " ", "and", " ", "1"}]}], ",", " ", 
       RowBox[{
        RowBox[{"in", " ", "the", " ", "form", " ", "\[Lambda]"}], " ", "=", 
        " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", ",", " ", 
            RowBox[{"a", "+", "\[ImaginaryI]b"}]}], ")"}], " ", 
          OverscriptBox["\[Lambda]", "~"]}], " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", "+", "\[ImaginaryI]d"}], ",", " ", 
            RowBox[{"e", "+", "\[ImaginaryI]f"}]}], ")"}], " ", "using", " ", 
          "LG", " ", "scaling"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"mom", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "#1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"#2", ",", "#3"}], "}"}]}], "}"}], "&"}], "@@@", 
        RowBox[{"Partition", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#1", " ", "+", " ", 
               RowBox[{"\[ImaginaryI]", " ", "#2"}]}], "}"}], "&"}], "@@@", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["range", 
               SuperscriptBox["10", "6"]], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", " ", 
                   SuperscriptBox["10", "6"]}], ",", " ", 
                  SuperscriptBox["10", "6"]}], "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"3", " ", "n"}], ",", "2"}], "}"}]}], "]"}]}], 
             ")"}]}], "]"}], ",", "3"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Solve", " ", "momentum", " ", "conservation", " ", "by", " ", 
        "solving", " ", "for", " ", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "~"], "1"], " ", "and", " ", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "~"], "2"]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mom", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", "=", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Det", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "}"}], "]"}], "/", 
            RowBox[{"Det", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], "]"}]}], 
           ")"}], 
          RowBox[{"mom", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "3", ",", " ", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mom", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", "=", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Det", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "}"}], "]"}], "/", 
            RowBox[{"Det", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}], "]"}]}], 
           ")"}], 
          RowBox[{"mom", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "3", ",", " ", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"If", " ", "Conjugate", " ", "is", " ", "True"}], ",", " ", 
        RowBox[{
        "then", " ", "swap", " ", "so", " ", "that", " ", "we", " ", "gauge", 
         " ", "fix", " ", 
         OverscriptBox["\[Lambda]", "~"], " ", "instead", " ", "of", " ", 
         "\[Lambda]", " ", "and", " ", "solve", " ", "for", " ", 
         SubscriptBox["\[Lambda]", "1"], " ", "and", " ", 
         SubscriptBox["\[Lambda]", "2"]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "Conjugate", "]"}], ",", 
        RowBox[{"Reverse", "/@", "mom"}], ",", "mom"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Floating", " ", "point", " ", "numbers"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "RandomMomenta4DN", "]"}], "=", " ", 
   RowBox[{"Options", "[", "RandomMomenta4D", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RandomMomenta4DN", "[", 
    RowBox[{
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", 
     RowBox[{"range", " ", ":", 
      RowBox[{"_", "?", "NumericQ"}], " ", ":", " ", "1"}], ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{"N", "[", 
    RowBox[{"RandomMomenta4D", "[", 
     RowBox[{"n", ",", "range", ",", "opt"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Apply", " ", "given", " ", "set", " ", "of", " ", "momenta", " ", "to", 
    " ", "an", " ", "expression"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "ApplyMomenta", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"MomentumTwistors", "\[Rule]", " ", "False"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ApplyMomenta", "[", 
    RowBox[{"expr_", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Calculate", " ", "all", " ", "angle", " ", "and", " ", "square", " ", 
      "brackets", " ", 
      RowBox[{"first", ".", " ", "Should"}], " ", "be", " ", "faster", " ", 
      "this", " ", "way", " ", "for", " ", "complex", " ", 
      RowBox[{"expressions", "."}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"mutable", ",", 
       RowBox[{"reptable", "=", "\[IndentingNewLine]", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"(*", "ang", "*)"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"heads", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"i", ",", "j"}], "]"}], "\[Rule]", " ", 
              RowBox[{"Det", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"momenta", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"momenta", "\[LeftDoubleBracket]", 
                  RowBox[{"j", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}],
                "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"(*", "squ", "*)"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"heads", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"i", ",", "j"}], "]"}], "\[Rule]", " ", 
              RowBox[{"Det", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"momenta", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"momenta", "\[LeftDoubleBracket]", 
                  RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}]}], "}"}],
                "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"j", ",", "2", ",", " ", 
             RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], "]"}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Apply", " ", "also", " ", "to", " ", "momentum", " ", "twistor", " ", 
       "variables", " ", "if", " ", "requested"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "MomentumTwistors", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"make", " ", "up", " ", "\[Mu]", " ", "replacements"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"mutable", " ", "=", "  ", 
          RowBox[{
           RowBox[{"Antisymmetrise", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"LambdaTildeToMu", "[", 
               RowBox[{"Length", "[", "momenta", "]"}], "]"}], ".", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"i", "===", "j"}], ",", "0", ",", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"Length", "[", "momenta", "]"}]}], "}"}]}], "]"}], 
              ".", 
              RowBox[{"Transpose", "[", 
               RowBox[{"LambdaTildeToMu", "[", 
                RowBox[{"Length", "[", "momenta", "]"}], "]"}], "]"}]}], ",", 
             
             RowBox[{"heads", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], "]"}], "/.", 
           "reptable"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"reptable", " ", "=", " ", 
          RowBox[{"Join", "[", 
           RowBox[{"reptable", ",", 
            RowBox[{"Flatten", "@", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"heads", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], "[", 
                 RowBox[{"i", ",", "j"}], "]"}], "\[Rule]", 
                RowBox[{"mutable", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}]}], " ", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", " ", 
                 RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "use", " ", "to", " ", "make", " ", "up", " ", "twistor", " ", 
            "four"}], "-", 
           RowBox[{"bracket", " ", "replacements"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"reptable", " ", "=", " ", 
          RowBox[{"Join", "[", 
           RowBox[{"reptable", ",", 
            RowBox[{
             RowBox[{"Antisymmetrise", "[", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], 
                   "\[Rule]", " ", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "j"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                    RowBox[{"k", ",", "l"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "k"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "j"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "l"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                    RowBox[{"j", ",", "k"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"k", ",", "l"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "j"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "k"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"j", ",", "k"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "l"}], "]"}]}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "4", ",", 
                    RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "3", ",", 
                    RowBox[{"i", "-", "1"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "2", ",", 
                    RowBox[{"j", "-", "1"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"l", ",", 
                    RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], "]"}], ",", 
               RowBox[{"heads", "[", 
                RowBox[{"[", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "4"}], "}"}], "]"}], "]"}]}], "]"}], "/.",
              "reptable"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "put", " ", "angle", " ", "and", " ", "square", " ", "brackets", " ", 
         "in", " ", "canonical", " ", "ordering"}], ",", " ", 
        RowBox[{"then", " ", "apply", " ", "momenta"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Antisymmetrise", "[", 
        RowBox[{"expr", ",", 
         RowBox[{"heads", "[", 
          RowBox[{"[", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"OptionValue", "[", "MomentumTwistors", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], "]"}]}], "]"}], 
       "\[IndentingNewLine]", "/.", 
       RowBox[{"Dispatch", "@", 
        RowBox[{"Join", "[", 
         RowBox[{"reptable", ",", "\[IndentingNewLine]", " ", 
          RowBox[{"{", 
           RowBox[{"(*", 
            RowBox[{"\[Lambda]", " ", "spinor", " ", "and", " ", "cpts"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "[", "n_", "]"}], 
             "\[RuleDelayed]", " ", 
             RowBox[{
              RowBox[{"momenta", "[", 
               RowBox[{"[", 
                RowBox[{";;", ",", "1"}], "]"}], "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
            " ", 
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "[", 
              RowBox[{"n_", ",", "a_"}], "]"}], "\[RuleDelayed]", " ", 
             RowBox[{
              RowBox[{"momenta", "[", 
               RowBox[{"[", 
                RowBox[{";;", ",", "1"}], "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "a"}], "]"}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              OverscriptBox["\[Lambda]", "~"], " ", "spinor", " ", "and", " ",
               "cpts"}], "*)"}], "\[IndentingNewLine]", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "6", "]"}], "]"}], "[", "n_", "]"}], 
             "\[RuleDelayed]", " ", 
             RowBox[{
              RowBox[{"momenta", "[", 
               RowBox[{"[", 
                RowBox[{";;", ",", "2"}], "]"}], "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
            " ", 
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "6", "]"}], "]"}], "[", 
              RowBox[{"n_", ",", "a_"}], "]"}], "\[RuleDelayed]", " ", 
             RowBox[{
              RowBox[{"momenta", "[", 
               RowBox[{"[", 
                RowBox[{";;", ",", "2"}], "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "a"}], "]"}], "]"}]}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LambdaTildeToMu", "[", "n_", "]"}], ":=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i_", ",", "j_"}], "}"}], "\[RuleDelayed]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"j", ">", "1"}], "&&", 
         RowBox[{"i", ">", "j"}]}], ",", 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"j", ",", "i"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Apply", " ", "given", " ", "set", " ", "of", " ", "numerical", " ", 
    "momenta", " ", "and", " ", "scattering", " ", "solutions", " ", "to", 
    " ", "an", " ", "expression"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplyScatteringSolutions", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
    "solutions_List", ",", 
    RowBox[{"delete_List:", 
     RowBox[{"{", "}"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"reptablesol", ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"apply", " ", "momenta", " ", "to", " ", "expression"}], ",",
          " ", 
         RowBox[{"and", " ", "Jacobian"}], ",", " ", 
         RowBox[{"and", " ", "antisymmetrise", " ", "cir", " ", "head"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"tempexpr", " ", "=", " ", 
        RowBox[{"ApplyToSparseArray", "[", 
         RowBox[{
          RowBox[{"ApplyMomenta", "[", 
           RowBox[{"expr", ",", "momenta"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Antisymmetrise", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"heads", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "}"}]}], "]"}], "&"}]}], 
         "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"jacobian", " ", "=", " ", 
        RowBox[{"Antisymmetrise", "[", 
         RowBox[{
          RowBox[{"ScatteringJacobian4D", "[", 
           RowBox[{"momenta", ",", "L", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"#", " ", "===", " ", 
                 RowBox[{"-", "1"}]}], ",", 
                RowBox[{"Return", "[", "Null", "]"}], ",", "#"}], "]"}], 
              "&"}], "@", 
             RowBox[{"GetGaugeFix", "[", 
              RowBox[{"solutions", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", "delete", ",", 
            RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"heads", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "}"}]}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"do", " ", "the", " ", "sum", " ", "over", " ", "solutions"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"reptablesol", " ", "=", 
         RowBox[{"Dispatch", "@", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"heads", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "[", 
                 RowBox[{"n", ",", "m"}], "]"}], "\[Rule]", " ", 
                RowBox[{"Det", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"solutions", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "n"}], "]"}], "]"}], ",", 
                   RowBox[{"solutions", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "m"}], "]"}], "]"}]}], "}"}], "]"}]}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "2", ",", " ", 
                 RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", 
                 RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"SolutionMatrixToRule", "[", 
              RowBox[{"solutions", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "If", " ", "we", " ", "kept", " ", "Grassmann", " ", "state", " ", 
           "extraction"}], ",", " ", 
          RowBox[{"Hodges", " ", "and", " ", "Jacobian", " ", "as", " ", 
           RowBox[{"Det", "[", "matrix", "]"}]}], ",", " ", 
          RowBox[{
          "then", " ", "releasehold", " ", "it", " ", "after", " ", 
           "entering", " ", "numerical", " ", "coefficients", " ", "so", " ", 
           "that", " ", "we", " ", "calculate", " ", "determinant", " ", "of",
            " ", "numerical", " ", "matrix", " ", "for", " ", 
           "efficiency"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ReleaseHold", "[", 
         RowBox[{"ApplyToSparseArray", "[", 
          RowBox[{
           RowBox[{"tempexpr", "/", "jacobian"}], ",", 
           RowBox[{
            RowBox[{"#", "/.", "reptablesol"}], "&"}]}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", 
         RowBox[{"Length", "[", "solutions", "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", " ", "=", " ", 
       RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"SolutionQ", "[", 
       RowBox[{"n", ",", "solutions"}], "]"}], "&&", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"delete", " ", "===", " ", 
         RowBox[{"{", "}"}]}], "||", 
        RowBox[{"ChooseQ", "[", 
         RowBox[{"L", ",", "delete", ",", "2"}], "]"}], "||", 
        RowBox[{"ChooseQ", "[", 
         RowBox[{
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
          "delete", ",", "2"}], "]"}]}], ")"}]}]}], "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.717309741120433*^9, 3.717309769764428*^9}, {
   3.731320217656061*^9, 3.731320250900264*^9}, {3.731320358431835*^9, 
   3.731320405799486*^9}, {3.731320456438231*^9, 3.731320460366166*^9}, {
   3.7313205269304247`*^9, 3.7313205560415163`*^9}, {3.731321179872323*^9, 
   3.731321182959415*^9}, {3.731324268923802*^9, 3.7313242765325117`*^9}, {
   3.731329875239305*^9, 3.7313298770243998`*^9}, {3.734248740759*^9, 
   3.734248778426571*^9}, {3.7342638044123583`*^9, 3.734263828706231*^9}, {
   3.7342638779123507`*^9, 3.7342639697166443`*^9}, {3.734264002364201*^9, 
   3.73426401811444*^9}, {3.734264050804834*^9, 3.734264058934507*^9}, {
   3.7342640979585*^9, 3.734264148174993*^9}, {3.734264218219305*^9, 
   3.734264245724844*^9}, {3.7342642838091373`*^9, 3.734264304681225*^9}, {
   3.734264337831452*^9, 3.734264374533546*^9}, {3.734346099433736*^9, 
   3.7343461221316*^9}, {3.73434631400062*^9, 3.734346317050445*^9}, {
   3.7343464191450768`*^9, 3.734346435246623*^9}, {3.7343464807959642`*^9, 
   3.7343464855789013`*^9}, {3.734346542290284*^9, 3.734346562116029*^9}, {
   3.73434664269079*^9, 3.734346695205316*^9}, {3.734346758714785*^9, 
   3.7343468117298527`*^9}, {3.734347420834289*^9, 3.734347474688245*^9}, {
   3.734347562621872*^9, 3.7343475689702253`*^9}, {3.734347623063992*^9, 
   3.734347636456942*^9}, {3.734347678656187*^9, 3.7343476983862762`*^9}, {
   3.734349697862467*^9, 3.734349699933178*^9}, {3.7343500126805143`*^9, 
   3.7343500241722097`*^9}, {3.734352093092856*^9, 3.7343521751655083`*^9}, {
   3.734416169883191*^9, 3.734416213768618*^9}, {3.7344165208490458`*^9, 
   3.734416521472451*^9}, {3.734416774879052*^9, 3.7344167826309147`*^9}, {
   3.73441705015208*^9, 3.734417079318927*^9}, {3.734417147194851*^9, 
   3.734417147874522*^9}, {3.7344171927062798`*^9, 3.7344173092633533`*^9}, {
   3.734417359219287*^9, 3.73441736503036*^9}, 3.734417764673585*^9, {
   3.734417835751548*^9, 3.734417875221043*^9}, {3.734417942633918*^9, 
   3.73441800024004*^9}, {3.7344180347003317`*^9, 3.7344180554458942`*^9}, {
   3.7344180959913673`*^9, 3.734418099431168*^9}, {3.734418156436899*^9, 
   3.734418157037513*^9}, {3.7344183864942827`*^9, 3.734418465681731*^9}, {
   3.734418505072961*^9, 3.7344185478978777`*^9}, {3.734418598940481*^9, 
   3.734418608531972*^9}, {3.734694074543131*^9, 3.734694081329426*^9}, {
   3.73476279310209*^9, 3.734762794087831*^9}, {3.734845240680172*^9, 
   3.7348452426564083`*^9}, {3.734848467851268*^9, 3.7348484707307262`*^9}, {
   3.734848552540717*^9, 3.734848576190898*^9}, {3.7348491018609*^9, 
   3.734849136736676*^9}, {3.734849266254592*^9, 3.734849310775366*^9}, {
   3.734849878051688*^9, 3.7348498840385427`*^9}, {3.734849965623094*^9, 
   3.7348499667056923`*^9}, {3.734850408542938*^9, 3.734850416734853*^9}, {
   3.734850935658744*^9, 3.734850947265601*^9}, {3.734851249047202*^9, 
   3.7348512565767384`*^9}, {3.734851450622531*^9, 3.734851452070356*^9}, {
   3.734851554862471*^9, 3.734851721119*^9}, {3.734852040623189*^9, 
   3.734852161044525*^9}, {3.734852208138051*^9, 3.734852241235539*^9}, {
   3.734852313349361*^9, 3.734852436695786*^9}, {3.734852611183758*^9, 
   3.734852701657032*^9}, {3.734852744343238*^9, 3.734852745354986*^9}, {
   3.734852856303459*^9, 3.734852877792543*^9}, {3.734853402633218*^9, 
   3.734853411476103*^9}, {3.734853446893983*^9, 3.7348534783740997`*^9}, {
   3.734853555871139*^9, 3.734853571527684*^9}, {3.734853688641179*^9, 
   3.734853698945924*^9}, {3.734853790988947*^9, 3.734853792699457*^9}, {
   3.734864439284121*^9, 3.73486443969059*^9}, {3.734865057233272*^9, 
   3.73486507397033*^9}, {3.734867086845381*^9, 3.734867087611014*^9}, {
   3.73486724880241*^9, 3.7348672597384653`*^9}, {3.734869317503522*^9, 
   3.734869326999621*^9}, {3.7348693599456387`*^9, 3.734869523202491*^9}, {
   3.734869563791767*^9, 3.734869606678953*^9}, {3.7348698416718683`*^9, 
   3.7348698476329527`*^9}, {3.735369111322956*^9, 3.735369115754882*^9}, 
   3.736594947503134*^9, {3.7407684867628193`*^9, 3.740768525416127*^9}, {
   3.740768660305243*^9, 3.740768673423307*^9}, {3.740768728303689*^9, 
   3.7407687598234797`*^9}, {3.740768805118968*^9, 3.740768810064157*^9}, {
   3.740770236450284*^9, 3.740770239100725*^9}},
 ExpressionUUID -> "12395f99-9897-4a80-9563-8d0dec5c980d"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Monte Carlo equation solver, wrapper functions for scattering equation, \
analytic MHV solutions\
\>", "Section",
 CellChangeTimes->{{3.73424958594744*^9, 3.7342495924754143`*^9}, {
  3.734249666224668*^9, 3.7342496739614477`*^9}, {3.7343349583339252`*^9, 
  3.734334961670677*^9}},ExpressionUUID->"c9343896-f478-481a-80a8-\
b8b762ccb72d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Delete", " ", "duplicates", " ", "from", " ", "a", " ", "list", " ", "of",
     " ", "numerical", " ", "vectors", " ", "up", " ", "to", " ", "specified",
     " ", "delta"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"(*", 
    RowBox[{"Check", " ", "by", " ", "norm", " ", "of", " ", "vectors"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VectorUnion", "[", 
     RowBox[{"vectors_", ",", " ", "delta_"}], "]"}], " ", ":=", " ", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"vectors", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"#1", "-", "#2"}], ")"}], ".", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"#1", " ", "-", "#2"}], "]"}]}], ",", " ", "delta"}], 
         "]"}], " ", "===", " ", "0"}], " ", "&"}]}], " ", "]"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VectorUnion", "[", 
     RowBox[{"vectors_", ",", "delta_"}], "]"}], ":=", " ", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"vectors", ",", 
      RowBox[{
       RowBox[{"And", "@@", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Chop", "[", 
            RowBox[{
             RowBox[{"#1", "-", "#2"}], ",", "delta"}], "]"}], "]"}], "==", 
          " ", "0"}], "]"}]}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"NSolveMCCurrentProgress", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "NSolveMonteCarlo", "]"}], " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NumSolutions", "\[Rule]", " ", "\[Infinity]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Distribution", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"NumSeeds", "\[Rule]", " ", "100"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"MaxIterations", "\[Rule]", " ", "\[Infinity]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"MaxTime", "\[Rule]", " ", "\[Infinity]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"InitialIterations", "\[Rule]", " ", "1000"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Domain", "\[Rule]", " ", "Complex"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PrintSummary", "\[Rule]", " ", "False"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PrecisionGoal", "\[Rule]", " ", "5"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"ProgressIndicator", "\[Rule]", " ", "True"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"CompilationTarget", "\[Rule]", " ", "\"\<C\>\""}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NSolveMonteCarlo", "::", "aborted"}], " ", "=", " ", 
     "\"\<NSolveMonteCarlo aborted during evaluation with `1` solutions \
found. Returning current solution set.\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NSolveMonteCarlo", "::", "nodist"}], " ", "=", " ", 
     "\"\<Option Distribution must be either a pair of real numbers defining \
a uniform distribution or a univariate probability distrbution.\>\""}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NSolveMonteCarlo", "::", "nocomp"}], " ", "=", " ", 
     "\"\<Could not find a C compiler. Solving the scattering equations is \
faster with a C compiler installed.\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NSolveMonteCarlo", "[", 
     RowBox[{"eqns_List", ",", "vars_List", ",", "inputsols___List", ",", 
      RowBox[{"opt", ":", 
       RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{"Module", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{"(*", "parameters", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"dist", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "Distribution", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"numseeds", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "NumSeeds", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"maxits", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "MaxIterations", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"maxtime", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "MaxTime", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"initialits", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "InitialIterations", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"domain", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "Domain", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"p", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "PrecisionGoal", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"progress", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "ProgressIndicator", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"numsols", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "NumSolutions", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"numvars", " ", "=", " ", 
           RowBox[{"Length", "[", "vars", "]"}]}], ",", "\[IndentingNewLine]",
           "\[IndentingNewLine]", 
          RowBox[{"(*", "variables", "*)"}], "\[IndentingNewLine]", "sols", 
          ",", "\[IndentingNewLine]", "tempsols", ",", "\[IndentingNewLine]", 
          
          RowBox[{"itercount", " ", "=", " ", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"storetime", "=", " ", 
           RowBox[{"AbsoluteTime", "[", "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"findrootcount", "=", "0"}], ",", "\[IndentingNewLine]", 
          "compeqns", ",", "\[IndentingNewLine]", "compjac", ",", 
          "\[IndentingNewLine]", "randdomain", ",", "\[IndentingNewLine]", 
          "progressmeter", ",", "\[IndentingNewLine]", 
          RowBox[{"aborted", " ", "=", " ", "False"}]}], 
         "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "throw", " ", "away", " ", "any", " ", "duplicates", " ", "from", 
          " ", "initial", " ", "set", " ", "of", " ", "solutions"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sols", " ", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"inputsols", " ", "===", " ", 
             RowBox[{"Sequence", "[", "]"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"VectorUnion", "[", 
             RowBox[{"inputsols", ",", 
              SuperscriptBox["10", 
               RowBox[{"-", "p"}]]}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "compile", " ", "eqns", " ", "and", " ", "jacobian", " ", "for", 
           " ", "faster", " ", "evaluation", " ", "with", " ", 
           RowBox[{"findroot", ".", " ", "Calculating"}], " ", "jac", " ", 
           "and", " ", "inputting", " ", "means", " ", "mathematica", " ", 
           RowBox[{"doesn", "'"}], "t", " ", "need", " ", "to", " ", 
           "compute", " ", "on", " ", "each", " ", "FindRoot"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"compeqns", " ", "=", " ", 
          RowBox[{"Check", "[", 
           RowBox[{
            RowBox[{"Compile", "[", 
             RowBox[{
              RowBox[{"Evaluate", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#", ",", "_domain"}], "}"}], "&"}], "/@", "vars"}],
                "]"}], ",", 
              RowBox[{"Evaluate", "[", "eqns", "]"}], ",", 
              RowBox[{"RuntimeOptions", "\[Rule]", " ", "\"\<Speed\>\""}], 
              ",", "\[IndentingNewLine]", 
              RowBox[{"Evaluate", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"FilterRules", "[", 
                 RowBox[{
                  RowBox[{"{", "opt", "}"}], ",", 
                  RowBox[{"Options", "[", "Compile", "]"}]}], "]"}]}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"Message", "[", 
             RowBox[{"NSolveMonteCarlo", "::", "nodist"}], " ", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Compile", "::", "nogen"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"compjac", " ", "=", 
          RowBox[{"Quiet", "[", 
           RowBox[{
            RowBox[{"Compile", "[", 
             RowBox[{
              RowBox[{"Evaluate", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#", ",", "_domain"}], "}"}], "&"}], "/@", "vars"}],
                "]"}], ",", 
              RowBox[{"Evaluate", "[", 
               RowBox[{"D", "[", 
                RowBox[{"eqns", ",", 
                 RowBox[{"{", 
                  RowBox[{"vars", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
              RowBox[{"RuntimeOptions", "\[Rule]", " ", "\"\<Speed\>\""}], 
              ",", " ", 
              RowBox[{"Evaluate", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"FilterRules", "[", 
                 RowBox[{
                  RowBox[{"{", "opt", "}"}], ",", 
                  RowBox[{"Options", "[", "Compile", "]"}]}], "]"}]}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Compile", "::", "nogen"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"MatchQ", "[", 
            RowBox[{"dist", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"_", "?", "NumericQ"}], ",", 
               RowBox[{"_", "?", "NumericQ"}]}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"uniform", " ", "distribution"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"domain", " ", "===", " ", "Complex"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"multiplying", " ", "by", " ", "1"}], "+", 
               RowBox[{
               "I", " ", "duplicates", " ", "real", " ", "uniform", " ", 
                "distribution", " ", "to", " ", "be", " ", "the", " ", "same",
                 " ", "in", " ", "the", " ", "imaginary", " ", "axis"}]}], 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{"randdomain", ":=", 
              RowBox[{"RandomComplex", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "I"}], ")"}], "dist"}], ",", 
                RowBox[{"{", 
                 RowBox[{"numseeds", ",", "numvars", ",", "1"}], "}"}]}], 
               "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"randdomain", ":=", 
              RowBox[{"RandomReal", "[", 
               RowBox[{"dist", ",", 
                RowBox[{"{", 
                 RowBox[{"numseeds", ",", "numvars", ",", "1"}], "}"}]}], 
               "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Statistics`Library`UnivariateDistributionQ", "[", "dist", "]"}], 
            " ", "=!=", " ", "False"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"another", " ", "distribution"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"domain", " ", "===", " ", "Complex"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"randdomain", ":=", 
              RowBox[{"Apply", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#1", "+", 
                   RowBox[{"I", " ", "#2"}]}], "}"}], "&"}], ",", 
                RowBox[{"RandomVariate", "[", 
                 RowBox[{"dist", ",", 
                  RowBox[{"{", 
                   RowBox[{"numseeds", ",", "numvars", ",", "2"}], "}"}]}], 
                 "]"}], ",", 
                RowBox[{"{", "2", "}"}]}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"randdomain", ":=", " ", 
              RowBox[{"RandomVariate", "[", 
               RowBox[{"dist", ",", 
                RowBox[{"{", 
                 RowBox[{"numseeds", ",", "numvars", ",", "1"}], "}"}]}], 
               "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
           "\[IndentingNewLine]", "True", ",", 
           RowBox[{
            RowBox[{"Message", "[", 
             RowBox[{"NSolveMonteCarlo", "::", "nodist"}], "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "print", " ", "out", " ", "the", " ", "progress", " ", "meter"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"progressmeter", " ", "=", " ", 
          RowBox[{"If", "[", 
           RowBox[{"progress", ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"NSolveMCCurrentProgress", " ", "=", " ", "0"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"numsols", " ", "<", " ", "\[Infinity]"}], ",", 
                RowBox[{
                 RowBox[{"PrintTemporary", "[", 
                  RowBox[{"Row", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ProgressIndicator", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "numsols"}], "}"}]}], "]"}], ",", "#", 
                    ",", " ", 
                    RowBox[{"\"\</ \>\"", "<>", 
                    RowBox[{"ToString", "[", "numsols", "]"}], "<>", " ", 
                    "\"\< solutions found\>\""}]}], "}"}], ",", "\"\< \>\""}],
                    "]"}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
                RowBox[{"maxtime", " ", "<", " ", "\[Infinity]"}], ",", 
                RowBox[{
                 RowBox[{"PrintTemporary", "[", 
                  RowBox[{"Row", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ProgressIndicator", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "maxtime"}], "}"}]}], "]"}], ",", "#", 
                    ",", " ", 
                    RowBox[{"\"\</ \>\"", "<>", 
                    RowBox[{"ToString", "[", "maxtime", "]"}], "<>", " ", 
                    "\"\< s\>\""}]}], "}"}], ",", "\"\< \>\""}], "]"}], "]"}],
                  "&"}], ",", "\[IndentingNewLine]", 
                RowBox[{"maxits", " ", "<", " ", "\[Infinity]"}], ",", 
                RowBox[{
                 RowBox[{"PrintTemporary", "[", 
                  RowBox[{"Row", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ProgressIndicator", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "maxits"}], "}"}]}], "]"}], ",", "#", 
                    ",", " ", 
                    RowBox[{"\"\</ \>\"", "<>", 
                    RowBox[{"ToString", "[", "maxits", "]"}], "<>", " ", 
                    "\"\< iterations\>\""}]}], "}"}], ",", "\"\< \>\""}], 
                   "]"}], "]"}], "&"}], ",", "\[IndentingNewLine]", "True", 
                ",", 
                RowBox[{
                 RowBox[{"PrintTemporary", "[", 
                  RowBox[{"Row", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#", ",", " ", "\"\< solutions found\>\""}], 
                    "}"}], ",", "\"\< \>\""}], "]"}], "]"}], "&"}]}], 
               "\[IndentingNewLine]", "]"}], "@", 
              RowBox[{"Dynamic", "[", "NSolveMCCurrentProgress", "]"}]}]}]}], 
           "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"catch", " ", "aborts"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"CheckAbort", "[", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "run", " ", "until", " ", "we", " ", "get", " ", "all", " ", 
             "sols"}], ",", " ", 
            RowBox[{
            "or", " ", "max", " ", "out", " ", "iterations", " ", "or", " ", 
             "time"}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"While", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "sols", "]"}], "<", " ", "numsols"}], 
              " ", "&&", " ", 
              RowBox[{
               RowBox[{"++", "itercount"}], "<", " ", "maxits"}], " ", "&&", 
              RowBox[{
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "storetime"}], " ", 
               "<", " ", "maxtime"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "throw", " ", "down", " ", "a", " ", "bunch", " ", "of", " ", 
                "points", " ", "and", " ", "see", " ", "if", " ", "they", " ",
                 "are", " ", "any", " ", "good"}], ",", " ", 
               RowBox[{"chucking", " ", "out", " ", 
                RowBox[{"crap", ".", " ", "Do"}], " ", "a", " ", "lot", " ", 
                "of", " ", "interations", " ", "because", " ", "we", " ", 
                "might", " ", "be", " ", "a", " ", "long", " ", "way", " ", 
                "from", " ", "soln"}], ",", " ", 
               RowBox[{
               "and", " ", "stop", " ", "when", " ", "we", " ", "agree", " ", 
                "to", " ", "1", 
                RowBox[{"sf", "/", 
                 RowBox[{"dp", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"findrootcount", "+=", "numseeds"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"tempsols", " ", "=", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"Check", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"FindRoot", "[", 
                    RowBox[{"compeqns", ",", "#", ",", " ", 
                    RowBox[{"AccuracyGoal", "\[Rule]", "1"}], ",", 
                    RowBox[{"PrecisionGoal", "\[Rule]", "1"}], ",", 
                    RowBox[{"MaxIterations", "\[Rule]", "initialits"}], ",", 
                    " ", 
                    RowBox[{"Jacobian", "\[Rule]", " ", "compjac"}]}], "]"}], 
                   ",", "\[IndentingNewLine]", "Nothing", ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"FindRoot", "::", "lstol"}], ",", 
                    RowBox[{"FindRoot", "::", "cvmit"}], ",", 
                    RowBox[{"FindRoot", "::", "jsing"}], ",", 
                    RowBox[{"FindRoot", "::", "jsing1"}]}], "}"}]}], 
                  "\[IndentingNewLine]", "]"}], "&"}], "/@", "randdomain"}]}],
               ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "home", " ", "in", " ", "on", " ", "the", " ", "good", " ", 
                "ones"}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{"findrootcount", "+=", 
               RowBox[{"Length", "[", "tempsols", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"tempsols", " ", "=", " ", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"Check", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"FindRoot", "[", 
                    RowBox[{"compeqns", ",", 
                    RowBox[{"List", "/@", "#"}], ",", 
                    RowBox[{"AccuracyGoal", "\[Rule]", " ", "p"}], ",", 
                    RowBox[{"PrecisionGoal", "\[Rule]", "p"}], ",", 
                    RowBox[{"MaxIterations", "\[Rule]", "100"}], ",", 
                    RowBox[{"Jacobian", "\[Rule]", " ", "compjac"}]}], "]"}], 
                   ",", "\[IndentingNewLine]", "Nothing", ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"FindRoot", "::", "lstol"}], ",", 
                    RowBox[{"FindRoot", "::", "cvmit"}], ",", 
                    RowBox[{"FindRoot", "::", "jsing"}], ",", 
                    RowBox[{"FindRoot", "::", "jsing1"}]}], "}"}]}], 
                  "\[IndentingNewLine]", "]"}], "&"}], "/@", "tempsols"}]}], 
              ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                "gather", " ", "all", " ", "vectors", " ", "up", " ", "which",
                  " ", "are", " ", "the", " ", "same", " ", "to", " ", 
                 "within", " ", "numerical", " ", "precision"}], ",", " ", 
                RowBox[{"and", " ", "chuck", " ", "out", " ", "repeats"}]}], 
               " ", "*)"}], " ", "\[IndentingNewLine]", 
              RowBox[{"sols", " ", "=", " ", 
               RowBox[{"sols", "~", "Join", "~", "tempsols"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"sols", " ", "=", " ", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"sols", " ", "=!=", " ", 
                  RowBox[{"{", "}"}]}], ",", 
                 RowBox[{"VectorUnion", "[", 
                  RowBox[{"sols", ",", 
                   SuperscriptBox["10", 
                    RowBox[{"-", "p"}]]}], "]"}], ",", 
                 RowBox[{"{", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"NSolveMCCurrentProgress", " ", "=", " ", 
               RowBox[{"Length", "[", "sols", "]"}]}]}]}], 
            "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"AbortProtect", "[", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"If", " ", "user", " ", "aborts"}], ",", " ", 
              RowBox[{"return", " ", "current", " ", "progress"}]}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sols", " ", "=", " ", 
              RowBox[{"sols", "~", "Join", "~", "tempsols"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"sols", " ", "=", " ", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"sols", " ", "=!=", " ", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{"VectorUnion", "[", 
                 RowBox[{"sols", ",", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "p"}]]}], "]"}], ",", 
                RowBox[{"{", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "\"\<$Aborted\>\"", "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Message", "[", 
              RowBox[{
               RowBox[{"NSolveMonteCarlo", "::", "aborted"}], ",", 
               RowBox[{"Length", "[", "sols", "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"aborted", " ", "=", " ", "True"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"NotebookDelete", "[", "progressmeter", "]"}], ";", 
             "\[IndentingNewLine]", "sols"}], "\[IndentingNewLine]", "]"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Clean", " ", "up", " ", "the", " ", "progress", " ", "meter"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"NotebookDelete", "[", "progressmeter", "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"print", " ", "summary", " ", "data"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"OptionValue", "[", "PrintSummary", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{"Column", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Row", "[", 
                RowBox[{"{", 
                 RowBox[{"\"\<Time Elapsed: \>\"", ",", 
                  RowBox[{
                   RowBox[{"AbsoluteTime", "[", "]"}], "-", "storetime"}]}], 
                 "}"}], "]"}], ",", "\[IndentingNewLine]", 
               RowBox[{"Row", "[", 
                RowBox[{"{", 
                 RowBox[{"\"\<Percentage Hit Rate: \>\"", ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"findrootcount", "-", 
                    RowBox[{"itercount", "*", "numseeds"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"itercount", "*", "numseeds"}], ")"}]}], ")"}], 
                    "*", "100"}], "//", "N"}]}], "}"}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"Row", "[", 
                RowBox[{"{", 
                 RowBox[{"\"\<Total Iterations: \>\"", ",", "itercount"}], 
                 "}"}], "]"}], ",", "\[IndentingNewLine]", 
               RowBox[{"Row", "[", 
                RowBox[{"{", 
                 RowBox[{
                 "\"\<Total FindRoot Evaluations: \>\"", ",", 
                  "findrootcount"}], "}"}], "]"}]}], "}"}], "]"}], "]"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"return", " ", "solutions"}], "*)"}], "\[IndentingNewLine]",
          "sols"}]}], "\[IndentingNewLine]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FindRoot", "::", "lstol"}], ",", 
        RowBox[{"FindRoot", "::", "cvmit"}], ",", 
        RowBox[{"FindRoot", "::", "jsing"}], ",", 
        RowBox[{"FindRoot", "::", "jsing1"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "median", " ", "absolute", " ", "deviation", " ", "as", " ", 
      "calculated", " ", "for", " ", "different", " ", 
      RowBox[{"runs", ".", " ", "This"}], " ", "is", " ", "gauge", " ", 
      "dependent"}], ";", " ", 
     RowBox[{
      RowBox[{"here", " ", 
       RowBox[{"it", "'"}], "s", " ", "done", " ", "for", " ", "L"}], " ", 
      "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Range", "[", "k", "]"}], " ", "and", " ", "gaugefix"}], " ", 
       "=", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "."}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"scatteringMADdata", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "0.4624534889704648`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "3", ",", "0.44818185331769494`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "3", ",", "0.4608835197751706`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "3", ",", "0.4268676341011871`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "3", ",", "0.4267210613986484`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11", ",", "3", ",", "0.5079755822597222`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "4", ",", "0.4845778470124541`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4", ",", "0.44731105351625056`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "4", ",", "0.40306682491291174`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "5", ",", "0.5325030310171845`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "6", ",", "0.64249899015188`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "7", ",", "0.70247974072944`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11", ",", "8", ",", "0.6100637140047396`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12", ",", "9", ",", "1.7556653045740342`"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringSolutionDistribution", "[", 
     RowBox[{"n_Integer", ",", "k_Integer", ",", 
      RowBox[{"approximate_:", "True"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{"scatteringMADdata", ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "k", ",", "_"}], "}"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"#", " ", "===", " ", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"Switch", "[", 
            RowBox[{"k", ",", " ", "2", ",", "0.55", ",", 
             RowBox[{"n", "-", "2"}], ",", " ", "0.55", ",", " ", "_", ",", 
             " ", ".45"}], "]"}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{"approximate", ",", " ", 
          RowBox[{"2", "#", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ",", 
          RowBox[{"CauchyDistribution", "[", 
           RowBox[{"0", ",", "#"}], "]"}]}], "]"}], "&"}]}], ")"}], "/;", " ", 
     RowBox[{
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}], " ", "&&", " ", 
      RowBox[{"2", " ", "\[LessEqual]", " ", "k", " ", "\[LessEqual]", " ", 
       RowBox[{"n", "-", "2"}]}], "&&", 
      RowBox[{"BooleanQ", "[", "approximate", "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Discard", " ", "number", " ", "of", " ", "solutions", " ", "option", " ",
      "and", " ", "sampling", " ", "distribution", " ", "option"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "NSolveScatteringEquations4D", "]"}], " ", "=", 
     RowBox[{
      RowBox[{"Options", "[", "NSolveMonteCarlo", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ";;"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NSolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
      RowBox[{"gfix_List", " ", ":", " ", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"delete_List", " ", ":", 
       RowBox[{"{", "}"}]}], ",", "solset___List", ",", 
      RowBox[{"opt", ":", 
       RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", " ", "=", " ", 
          RowBox[{"Length", "[", "momenta", "]"}]}], ",", 
         RowBox[{"k", " ", "=", " ", 
          RowBox[{"Length", "[", "L", "]"}]}], ",", "eqns", ",", "vars", ",", 
         " ", 
         RowBox[{"del", " ", "=", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"delete", " ", "===", " ", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"L", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "2"}], "]"}], "]"}], ",", "delete"}], 
           "]"}]}], ",", " ", 
         RowBox[{"g", " ", "=", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"gfix", " ", "===", " ", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"L", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "2"}], "]"}], "]"}], ",", "gfix"}], 
           "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "get", " ", "vars", " ", "and", " ", "eqns", " ", "and", " ", "apply",
          " ", "numerical", " ", "momenta"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"vars", "=", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "[", 
             RowBox[{"m", ",", "a"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", "g"}], "]"}]}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"eqns", " ", "=", " ", 
         RowBox[{"ScatteringEquations4D", "[", 
          RowBox[{
           RowBox[{"N", "[", "momenta", "]"}], ",", "L", ",", "g", ",", 
           "del"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "solve", " ", "equations", " ", "and", " ", "make", " ", "back", " ",
           "up", " ", "into", " ", "table", " ", "with", " ", "gauge", " ", 
          "fixed", " ", "rows", " ", "added"}], "*)"}], 
        RowBox[{
         RowBox[{
          RowBox[{"InsertGaugeFix", "[", 
           RowBox[{"#", ",", "g"}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Partition", "[", 
             RowBox[{"#", ",", "2"}], "]"}], "&"}], "/@", 
           RowBox[{"NSolveMonteCarlo", "[", 
            RowBox[{"eqns", ",", "vars", ",", "solset", ",", 
             RowBox[{"NumSolutions", "\[Rule]", 
              RowBox[{"Eulerian", "[", 
               RowBox[{
                RowBox[{"n", "-", "3"}], ",", 
                RowBox[{"k", "-", "2"}]}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Distribution", "\[Rule]", " ", 
              RowBox[{"ScatteringSolutionDistribution", "[", 
               RowBox[{"n", ",", "k", ",", "True"}], "]"}]}], ",", "opt"}], 
            "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"{", "solset", "}"}], " ", "===", " ", 
           RowBox[{"{", "}"}]}], "||", 
          RowBox[{"SolutionQ", "[", 
           RowBox[{"n", ",", "solset"}], "]"}]}], ")"}], "&&", 
        RowBox[{"ChooseQ", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], "&&", 
        RowBox[{"And", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", " ", "===", " ", 
              RowBox[{"{", "}"}]}], "||", 
             RowBox[{"ChooseQ", "[", 
              RowBox[{"L", ",", "#", ",", "2"}], "]"}], "||", 
             RowBox[{"ChooseQ", "[", 
              RowBox[{
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
               "#", ",", "2"}], "]"}]}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{"delete", ",", "gfix"}], "}"}]}], ")"}]}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"analytical", " ", "MHV", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "internal", " ", "function", " ", "to", " ", "give", " ", "mhv", " ", 
     "and", " ", "mhvbar"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MHVSolution", "[", 
     RowBox[{"n_", ",", "L_", ",", "head_"}], "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "[", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "\[Rule]", 
          " ", "1"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "[", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "2"}], "]"}], "\[Rule]", 
          " ", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "[", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "\[Rule]", 
          " ", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "[", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "2"}], "]"}], "\[Rule]", 
          " ", "1"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "[", 
             RowBox[{"r", ",", "1"}], "]"}], "\[Rule]", " ", 
            FractionBox[
             RowBox[{"head", "[", 
              RowBox[{
               RowBox[{"L", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"L", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
             RowBox[{"head", "[", 
              RowBox[{
               RowBox[{"L", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "r"}], "]"}]]}], ",", 
           " ", 
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "[", 
             RowBox[{"r", ",", "2"}], "]"}], "\[Rule]", " ", 
            FractionBox[
             RowBox[{"head", "[", 
              RowBox[{
               RowBox[{"L", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"L", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
             RowBox[{"head", "[", 
              RowBox[{
               RowBox[{"L", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "r"}], "]"}]]}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}]}], 
        "]"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "solution", " ", "for", " ", "gfixing", " ", "the", " ", "left", " ", 
     "set"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List", ",", 
      "gfix_List"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"MHVSolution", "[", 
      RowBox[{"n", ",", "L", ",", 
       RowBox[{"heads", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], "]"}], "&&", 
      RowBox[{
       RowBox[{"Sort", "[", "L", "]"}], " ", "===", " ", 
       RowBox[{"Sort", "[", "gfix", "]"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"default", " ", "gfix", " ", "is", " ", "left", " ", "set"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List"}], 
     "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"SolveScatteringEquations4D", "[", 
      RowBox[{"n", ",", "L", ",", "L"}], "]"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "gfix", " ", "in", " ", "the", " ", "right", " ", "set", " ", "instead"}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List", ",", 
      "gfix_List"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"SolutionMatrixToRule", "@", 
      RowBox[{"ChangeGaugeFix", "[", 
       RowBox[{
        RowBox[{"SolutionRuleToMatrix", "@", 
         RowBox[{"SolveScatteringEquations4D", "[", 
          RowBox[{"n", ",", "L", ",", "L"}], "]"}]}], ",", "L", ",", "gfix"}],
        "]"}]}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], "]"}], "&&", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", "gfix", 
        ",", "2"}], "]"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"analytical", " ", "MHVbar", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "solution", " ", "for", " ", "gfixing", " ", "the", " ", "left", " ", 
     "set"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List", ",", 
      "gfix_List"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"MHVSolution", "[", 
      RowBox[{"n", ",", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
       RowBox[{"heads", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
        RowBox[{"n", "-", "2"}]}], "]"}], "&&", 
      RowBox[{
       RowBox[{"Sort", "[", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "]"}], " ", "===",
        " ", 
       RowBox[{"Sort", "[", "gfix", "]"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"default", " ", "gfix", " ", "is", " ", "right", " ", "set"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List"}], 
     "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"SolveScatteringEquations4D", "[", 
      RowBox[{"n", ",", "L", ",", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "]"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
       RowBox[{"n", "-", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "gfix", " ", "in", " ", "the", " ", "left", " ", "set", " ", "instead"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List", ",", 
      "gfix_List"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"SolutionMatrixToRule", "@", 
      RowBox[{"ChangeGaugeFix", "[", 
       RowBox[{
        RowBox[{"SolutionRuleToMatrix", "@", 
         RowBox[{"SolveScatteringEquations4D", "[", 
          RowBox[{"n", ",", "L", ",", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "]"}]}], 
        ",", "L", ",", "gfix"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
        RowBox[{"n", "-", "2"}]}], "]"}], "&&", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{"L", ",", "gfix", ",", "2"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "internal", " ", "function", " ", "to", " ", "give", " ", "mhv", " ", 
     "and", " ", "mhvbar"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MHVReplacements", "[", 
     RowBox[{"n_", ",", "L_", ",", "head_"}], "]"}], ":=", " ", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"RQ", " ", "=", " ", 
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", "#"}], 
          "]"}], "&"}]}], "}"}], ",", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "@@", "L"}], "\[Rule]", " ", "1"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{
           RowBox[{"L", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"r_", "?", "RQ"}]}], "]"}], "\[RuleDelayed]", " ", 
         FractionBox[
          RowBox[{"head", "@@", "L"}], 
          RowBox[{"head", "[", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "r"}], "]"}]]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{
           RowBox[{"L", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"r_", "?", "RQ"}]}], "]"}], "\[RuleDelayed]", " ", 
         FractionBox[
          RowBox[{"head", "@@", "L"}], 
          RowBox[{"head", "[", 
           RowBox[{"r", ",", 
            RowBox[{"L", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{
           RowBox[{"r1_", "?", "RQ"}], ",", 
           RowBox[{"r2_", "?", "RQ"}]}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"head", "@@", "L"}], ")"}], "3"], 
            RowBox[{"head", "[", 
             RowBox[{"r2", ",", "r1"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"head", "[", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "r1"}], "]"}], 
            RowBox[{"head", "[", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "r2"}], "]"}], 
            RowBox[{"head", "[", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "r1"}], "]"}], 
            RowBox[{"head", "[", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "r2"}], "]"}]}], 
           ")"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"repeat", " ", "for", " ", "antisym"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "@@", 
          RowBox[{"Reverse", "[", "L", "]"}]}], "\[Rule]", " ", 
         RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{
           RowBox[{"r_", "?", "RQ"}], ",", 
           RowBox[{"L", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", 
         RowBox[{"-", " ", 
          FractionBox[
           RowBox[{"head", "@@", "L"}], 
           RowBox[{"head", "[", 
            RowBox[{
             RowBox[{"L", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "r"}], "]"}]]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{
           RowBox[{"r_", "?", "RQ"}], ",", 
           RowBox[{"L", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"head", "@@", "L"}], 
           RowBox[{"head", "[", 
            RowBox[{"r", ",", 
             RowBox[{"L", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]]}]}]}], 
       "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"MHV", " ", "minors", " ", "with", " ", 
     RowBox[{"L", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "and", " ", 
     RowBox[{"L", "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "gauge", " ", "fixed"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReplaceMinors", "[", 
     RowBox[{"expr_", ",", 
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List"}], 
     "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"MHVReplacements", "[", 
        RowBox[{"n", ",", "L", ",", 
         RowBox[{"heads", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"MHVbar", " ", "minors", " ", "with", " ", 
     RowBox[{"R", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "and", " ", 
     RowBox[{"R", "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "gauge", " ", "fixed"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReplaceMinors", "[", 
     RowBox[{"expr_", ",", 
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"MHVReplacements", "[", 
        RowBox[{"n", ",", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
         RowBox[{"heads", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ")"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
       RowBox[{"n", "-", "2"}]}], "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.725347632280507*^9, 3.725347635582081*^9}, 
   3.725347669212723*^9, {3.7253488648968678`*^9, 3.7253488687750273`*^9}, {
   3.732618458823333*^9, 3.732618459167869*^9}, {3.7342496119979153`*^9, 
   3.734249612354835*^9}, {3.734249687437847*^9, 3.7342496878920593`*^9}, {
   3.734253098962803*^9, 3.7342530996908903`*^9}, {3.7342649602821703`*^9, 
   3.734264968342617*^9}, {3.7342650569592037`*^9, 3.734265087072579*^9}, {
   3.734267011626211*^9, 3.734267015591044*^9}, {3.7342670670394793`*^9, 
   3.734267068781649*^9}, {3.7342675878362303`*^9, 3.734267602489304*^9}, {
   3.734334553925565*^9, 3.734334635042862*^9}, {3.734334669745544*^9, 
   3.734334868396166*^9}, {3.7343349896830273`*^9, 3.734335183706908*^9}, {
   3.734335619749555*^9, 3.734335624105673*^9}, {3.734343468324667*^9, 
   3.734343790891601*^9}, {3.7343438540234528`*^9, 3.7343439061890078`*^9}, {
   3.7343440487525787`*^9, 3.734344103008091*^9}, {3.734344161853326*^9, 
   3.73434424376256*^9}, {3.734344317449736*^9, 3.7343443176086483`*^9}, {
   3.7343443871629963`*^9, 3.734344622163842*^9}, {3.7343446625106497`*^9, 
   3.734344724059855*^9}, {3.7343447960567913`*^9, 3.7343448143499823`*^9}, {
   3.734344869598813*^9, 3.7343449185305977`*^9}, {3.734344978484338*^9, 
   3.734345015316701*^9}, {3.734345053040182*^9, 3.734345225852364*^9}, {
   3.734345308200612*^9, 3.7343453309065027`*^9}, {3.734345468510446*^9, 
   3.734345512015113*^9}, {3.7343469027891703`*^9, 3.734346908311501*^9}, {
   3.734347242241706*^9, 3.7343472441398478`*^9}, {3.7343473107199917`*^9, 
   3.734347344939775*^9}, 3.734419103989088*^9, {3.7344216693345747`*^9, 
   3.734421684107201*^9}, {3.734421965307192*^9, 3.7344219688656073`*^9}, {
   3.734422081196981*^9, 3.734422220920094*^9}, {3.734422296654747*^9, 
   3.734422339782995*^9}, {3.7344223831914053`*^9, 3.734422385886977*^9}, {
   3.734422428024083*^9, 3.7344224281913233`*^9}, {3.734422483068285*^9, 
   3.73442248364569*^9}, 3.734676352533038*^9, {3.7346896769204283`*^9, 
   3.734689685829118*^9}, {3.734689718110468*^9, 3.73468974409686*^9}, {
   3.734689800711378*^9, 3.734689858015868*^9}, 3.7346898909684362`*^9, {
   3.734759887297594*^9, 3.734759928437269*^9}, {3.734760316045182*^9, 
   3.734760352442906*^9}, {3.734760388558202*^9, 3.73476056623975*^9}, {
   3.734760603058935*^9, 3.734760814894677*^9}, 3.734760845800482*^9, {
   3.734760899307125*^9, 3.734760907630075*^9}, {3.7347609681599617`*^9, 
   3.734760970084672*^9}, {3.734763224543845*^9, 3.734763225080723*^9}, {
   3.734763439194035*^9, 3.7347634505711184`*^9}, 3.7347635443777103`*^9, {
   3.7347635990937777`*^9, 3.734763768909548*^9}, {3.734764152454322*^9, 
   3.73476420392124*^9}, {3.734764246634242*^9, 3.734764359941527*^9}, {
   3.734764396451977*^9, 3.7347643997777567`*^9}, {3.734764456071661*^9, 
   3.7347645232015963`*^9}, {3.7347888289641*^9, 3.734788887509033*^9}, {
   3.734853822112935*^9, 3.7348538453793488`*^9}, {3.734853877780958*^9, 
   3.734853959745325*^9}, {3.734853992328095*^9, 3.734854089413519*^9}, {
   3.734854167425953*^9, 3.7348541798410397`*^9}, {3.7348542311013803`*^9, 
   3.734854273447226*^9}, 3.734854328957018*^9, {3.734854364590378*^9, 
   3.7348544462246733`*^9}, {3.7348570734003153`*^9, 3.734857078737262*^9}, {
   3.734857113095723*^9, 3.734857116106588*^9}, {3.734857856770093*^9, 
   3.734857911424775*^9}, {3.734857969767315*^9, 3.7348581022452507`*^9}, {
   3.734858161107905*^9, 3.734858212992201*^9}, {3.7348582568275547`*^9, 
   3.7348584271535177`*^9}, {3.734858510583015*^9, 3.734858527929438*^9}, {
   3.734858944181588*^9, 3.7348589934328003`*^9}, {3.734859102064927*^9, 
   3.734859105619917*^9}, {3.734859527480969*^9, 3.7348597652874527`*^9}, {
   3.734859990965118*^9, 3.734859993147627*^9}, {3.735027022893427*^9, 
   3.735027067377067*^9}, {3.7350418154276257`*^9, 3.7350418462310467`*^9}, {
   3.7350418763351517`*^9, 3.7350420358901*^9}, {3.7350421159225397`*^9, 
   3.73504214087227*^9}, 3.735042179415453*^9, {3.735293864023637*^9, 
   3.735293866209734*^9}, {3.7353691224921627`*^9, 3.735369146001124*^9}, {
   3.735369227005692*^9, 3.735369282173758*^9}, {3.735369314444668*^9, 
   3.7353693550075607`*^9}, {3.735646294235813*^9, 3.735646310994602*^9}, 
   3.735646350800777*^9, 3.735646616781823*^9, {3.735646658197817*^9, 
   3.735646680095046*^9}, {3.735646713057794*^9, 3.735646717711954*^9}, {
   3.735646890225196*^9, 3.735646890539163*^9}, {3.7356469563304234`*^9, 
   3.7356469846780033`*^9}, 3.7356472287660503`*^9, {3.73564729225837*^9, 
   3.7356472934702053`*^9}, {3.735647330671226*^9, 3.735647431947069*^9}, {
   3.735647469764045*^9, 3.735647524218424*^9}, {3.7356476465704613`*^9, 
   3.7356477623331537`*^9}, {3.735649484750628*^9, 3.735649491130621*^9}, {
   3.735911444910213*^9, 3.735911677586341*^9}, {3.735911745198864*^9, 
   3.7359117487052794`*^9}, {3.735911848878531*^9, 3.735911875361526*^9}, 
   3.735911909474482*^9, {3.73591195222443*^9, 3.73591200451536*^9}, {
   3.7359120520321007`*^9, 3.7359121193491287`*^9}, {3.735968620124385*^9, 
   3.735968647905528*^9}, {3.735969975040213*^9, 3.73597000552569*^9}, {
   3.7359700600681458`*^9, 3.7359700661437883`*^9}, {3.735970387695548*^9, 
   3.7359703899899693`*^9}, {3.735990636535919*^9, 3.735990652499919*^9}, {
   3.735990688745923*^9, 3.7359907343324823`*^9}, {3.735992370004993*^9, 
   3.735992434759973*^9}, {3.735992532818132*^9, 3.7359926716903276`*^9}, 
   3.735992736673149*^9, {3.735992795777871*^9, 3.735992921628697*^9}, {
   3.735992981948441*^9, 3.735993077524827*^9}, 3.7359931159094973`*^9, {
   3.736586924442937*^9, 3.7365869993404827`*^9}, {3.736587036736437*^9, 
   3.736587067056279*^9}, {3.736587105658897*^9, 3.7365872454737387`*^9}, {
   3.736587430627307*^9, 3.736587512482745*^9}, {3.7365875716618977`*^9, 
   3.736587583076046*^9}, {3.736587628179639*^9, 3.736587628990646*^9}, {
   3.7365915748717403`*^9, 3.736591582663925*^9}, {3.736592550642589*^9, 
   3.736592595286193*^9}, {3.736592785420341*^9, 3.736592793667715*^9}, 
   3.7365928747175207`*^9, {3.736592906596278*^9, 3.736593034354053*^9}, {
   3.736593600601597*^9, 3.7365936031071167`*^9}, {3.736595158631489*^9, 
   3.736595208582139*^9}, {3.7365952428291683`*^9, 3.736595256441525*^9}, {
   3.736595294283799*^9, 3.736595303712139*^9}, {3.736595341268364*^9, 
   3.736595391877215*^9}, {3.736595516093585*^9, 3.736595630150478*^9}, {
   3.736595714004874*^9, 3.736595729169836*^9}, {3.737112987203475*^9, 
   3.737113042437786*^9}, {3.7371131591743402`*^9, 3.737113306052512*^9}, {
   3.7371133709722013`*^9, 3.7371133860843563`*^9}, {3.737113950555855*^9, 
   3.737114001826789*^9}, {3.7371140416356163`*^9, 3.737114061208881*^9}, {
   3.7371140923046303`*^9, 3.73711409417276*^9}, {3.737114220984139*^9, 
   3.7371143397142878`*^9}, {3.737114386315835*^9, 3.737114434264357*^9}, {
   3.740767653552689*^9, 3.7407677268481627`*^9}, {3.740767765529172*^9, 
   3.7407677721902742`*^9}, {3.740767811669552*^9, 3.740767836283761*^9}, {
   3.740768110298703*^9, 3.740768220659482*^9}, {3.740768251577581*^9, 
   3.74076825916917*^9}, {3.74077349747394*^9, 3.7407735061745872`*^9}},
 ExpressionUUID -> "68208aa2-7de5-4690-8144-cb22d0d1a46a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Working with sets of solutions", "Section",
 CellChangeTimes->{{3.7346763618462563`*^9, 
  3.734676367335052*^9}},ExpressionUUID->"61adea32-e1de-4422-851f-\
000135cbfd63"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Swap", " ", "between", " ", "rule", " ", "and", " ", "matrix", " ", 
    "forms", " ", "of", " ", "solution"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SolutionRuleToMatrix", "[", 
     RowBox[{"solution_", "?", "VectorQ"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"heads", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "[", 
        RowBox[{"i", ",", "a"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{
          RowBox[{"Length", "[", "solution", "]"}], "/", "2"}]}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"a", ",", "2"}], "}"}]}], "]"}], "/.", "solution"}]}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolutionMatrixToRule", "[", 
     RowBox[{"solution_", "?", "SolutionQ"}], "]"}], ":=", " ", 
    RowBox[{"Flatten", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "7", "]"}], "]"}], "[", 
         RowBox[{"i", ",", "a"}], "]"}], "\[Rule]", " ", 
        RowBox[{"solution", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "a"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "solution", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "2"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "General", " ", "gauge", " ", "transformation", " ", "by", " ", "a", " ", 
     "matrix", " ", "without", " ", "doing", " ", "a", " ", "little", " ", 
     "group", " ", "transformation"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeGaugeFix", "[", 
     RowBox[{
      RowBox[{"solution_", "?", "SolutionQ"}], ",", "L_List", ",", 
      RowBox[{
       RowBox[{"G_", "?", "MatrixQ"}], "/;", 
       RowBox[{
        RowBox[{"Dimensions", "[", "G", "]"}], " ", "===", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}]}]}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"det", "=", 
         RowBox[{"ApplySchouten", "@", 
          RowBox[{"Together", "[", 
           RowBox[{"Det", "[", "G", "]"}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ApplySchouten", "@", 
         RowBox[{"Simplify", "[", 
          RowBox[{"solution", ".", "G"}], "]"}]}], "*", 
        RowBox[{"ReplacePart", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", "solution", "]"}], "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "\[Rule]", " ", 
             RowBox[{"1", "/", "det"}]}], "&"}], "/@", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "solution", "]"}], "]"}], ",", "L"}], 
            "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "solution", "]"}], "]"}], ",", "L", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"Length", "[", "solution", "]"}], "-", "2"}]}], "}"}]}], 
      "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "gauge", " ", "fix", " ", "specified", " ", "rows", " ", "and", " ", 
     "columns", " ", "to", " ", "the", " ", "identity", " ", "in", " ", "the",
      " ", "grassmannian"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"left", " ", "set"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeGaugeFix", "[", 
     RowBox[{
      RowBox[{"solution_", "?", "SolutionQ"}], ",", "L_List", ",", 
      "newgfix_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", " ", "=", 
          RowBox[{"solution", "[", 
           RowBox[{"[", "newgfix", "]"}], "]"}]}], ",", "det"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"det", " ", "=", 
         RowBox[{"ApplySchouten", "@", 
          RowBox[{"Together", "[", 
           RowBox[{"Det", "[", "G", "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ApplySchouten", "@", 
          RowBox[{"Together", "[", 
           RowBox[{"solution", ".", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"G", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
                RowBox[{"-", 
                 RowBox[{"G", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"G", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
                RowBox[{"G", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}]}], "}"}]}], 
           "]"}]}], "*", 
         RowBox[{"ReplacePart", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"Length", "[", "solution", "]"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "\[Rule]", " ", 
              RowBox[{"1", "/", "det"}]}], "&"}], "/@", "L"}]}], "]"}]}]}]}], 
      "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "solution", "]"}], "]"}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"Length", "[", "solution", "]"}], "-", "2"}]}], "}"}]}], 
       "]"}], "&&", " ", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{"L", ",", "newgfix", ",", "2"}], "]"}], "&&", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Dimensions", "[", "solution", "]"}], "]"}], "===", " ", 
       "2"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"right", " ", "set"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeGaugeFix", "[", 
     RowBox[{
      RowBox[{"solution_", "?", "SolutionQ"}], ",", "L_List", ",", 
      "newgfix_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", " ", "=", 
          RowBox[{"solution", "[", 
           RowBox[{"[", "newgfix", "]"}], "]"}]}], ",", "det"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"det", " ", "=", 
         RowBox[{"ApplySchouten", "@", 
          RowBox[{"Together", "[", 
           RowBox[{"Det", "[", "G", "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ApplySchouten", "@", 
          RowBox[{"Together", "[", 
           RowBox[{"solution", ".", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"G", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
                RowBox[{"-", 
                 RowBox[{"G", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"G", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
                RowBox[{"G", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}]}], "}"}]}], 
           "]"}]}], "*", 
         RowBox[{"ReplacePart", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"Length", "[", "solution", "]"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "\[Rule]", " ", 
              RowBox[{"1", "/", "det"}]}], "&"}], "/@", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"Length", "[", "solution", "]"}], "]"}], ",", "L"}], 
             "]"}]}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "solution", "]"}], "]"}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"Length", "[", "solution", "]"}], "-", "2"}]}], "}"}]}], 
       "]"}], "&&", " ", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "solution", "]"}], "]"}], ",", "L"}], "]"}],
         ",", "newgfix", ",", "2"}], "]"}], "&&", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Dimensions", "[", "solution", "]"}], "]"}], "===", " ", 
       "2"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeGaugeFix", "[", 
     RowBox[{"solutions_List", ",", "L_List", ",", "x_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ChangeGaugeFix", "[", 
        RowBox[{"#", ",", "L", ",", "x"}], "]"}], "&"}], "/@", "solutions"}], 
     "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solutions", "]"}], "]"}], "===", " ", 
      "3"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Rationalize", " ", "turns", " ", 
     RowBox[{"eg", ".", " ", "1.000"}], " ", "into", " ", "1"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GetGaugeFix", "[", 
     RowBox[{"solution_", "?", "SolutionQ"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], " ", "===", " ", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], " ", "||", 
         RowBox[{"!", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"_Integer", ",", "_Integer"}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{"-", "1"}], ",", "#"}], "]"}], "&"}], "@", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{"Rationalize", "@", 
           RowBox[{"Chop", "[", "solution", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{"Rationalize", "@", 
           RowBox[{"Chop", "[", "solution", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"InsertGaugeFix", "[", 
     RowBox[{
      RowBox[{"solution_", "?", "MatrixQ"}], ",", "gfix_List"}], "]"}], ":=", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gfix", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "<", " ", 
         RowBox[{"gfix", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Insert", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}], ",", 
              RowBox[{"gfix", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], "@", 
           RowBox[{"Insert", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"gfix", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "&"}], "@", 
         "solution"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Insert", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"gfix", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}], "@", 
           RowBox[{"Insert", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"gfix", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "&"}], "@", 
         "solution"}]}], "\[IndentingNewLine]", "]"}], "/;", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Length", "@", "solution"}], "+", "2"}], ")"}]}], ",", 
        "gfix", ",", "2"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solution", "]"}], "]"}], "===", " ", 
      "2"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"InsertGaugeFix", "[", 
     RowBox[{"solutions_List", ",", "gfix_List"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"InsertGaugeFix", "[", 
        RowBox[{"#", ",", "gfix"}], "]"}], "&"}], "/@", "solutions"}], "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solutions", "]"}], "]"}], "===", " ", 
      "3"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolutionQ", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", 
      RowBox[{"solution_", "?", "MatrixQ"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Dimensions", "[", "solution", "]"}], "===", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2"}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolutionQ", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", 
      "solutions_List"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"And", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"SolutionQ", "[", 
          RowBox[{"n", ",", "#"}], "]"}], "&"}], "/@", "solutions"}], ")"}]}],
      "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solutions", "]"}], "]"}], "===", " ", 
      "3"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolutionQ", "[", 
     RowBox[{"solution_", "?", "MatrixQ"}], "]"}], ":=", " ", 
    RowBox[{"MatchQ", "[", 
     RowBox[{
      RowBox[{"Dimensions", "[", "solution", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"_", ",", "2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolutionQ", "[", " ", "solutions_List", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"And", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"SolutionQ", "[", "#", "]"}], "&"}], "/@", "solutions"}], 
       ")"}]}], "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solutions", "]"}], "]"}], "===", " ", 
      "3"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IncreasePrecision", "::", "rational"}], " ", "=", " ", 
     "\"\<Rational momenta entered with infinite precision\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IncreasePrecision", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
      "solution_List", ",", 
      RowBox[{"precision", ":", 
       RowBox[{"Alternatives", "[", 
        RowBox[{"False", ",", 
         RowBox[{"_", "?", "NumericQ"}]}], "]"}], ":", "False"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "vars", "}"}], ",", 
       RowBox[{"Module", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", " ", "=", " ", 
            RowBox[{"Length", "[", "momenta", "]"}]}], ",", "eqns", ",", 
           "varinits", ",", 
           RowBox[{"p", " ", "=", " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"precision", "===", "False"}], ",", 
              RowBox[{"Precision", "[", "momenta", "]"}], ",", "precision"}], 
             "]"}]}], ",", 
           RowBox[{"gfix", " ", "=", " ", 
            RowBox[{"GetGaugeFix", "[", "solution", "]"}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"can", "'"}], "t", " ", "match", " ", "precision", " ", 
           "of", " ", "rational", " ", "numbers"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"p", " ", "===", " ", "\[Infinity]"}], ",", 
            RowBox[{
             RowBox[{"Message", "[", 
              RowBox[{"IncreasePrecision", "::", "rational"}], "]"}], ";", 
             RowBox[{"Return", "[", "solution", "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "enter", " ", "a", " ", "lower", " ", "precision", " ", "and", " ", 
            RowBox[{"we", "'"}], "ll", " ", "chop", " ", "them", " ", 
            "down"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"p", " ", "\[LessEqual]", "  ", 
             RowBox[{"Precision", "[", "solution", "]"}]}], ",", 
            RowBox[{"Return", "[", 
             RowBox[{"N", "[", 
              RowBox[{"solution", ",", "p"}], "]"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "we", " ", "only", " ", "deal", " ", "with", " ", "gauge", " ", 
            "fixing", " ", "two", " ", "rows", " ", "to", " ", "the", " ", 
            "2", "*", "2", " ", "identity", " ", "in", " ", "this", " ", 
            "package"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"gfix", " ", "===", " ", 
             RowBox[{"-", "1"}]}], ",", 
            RowBox[{"Return", "[", "Null", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "get", " ", "vars", " ", "and", " ", "eqns", " ", "and", " ", 
            "apply", " ", "numerical", " ", "momenta"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"varinits", "=", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"vars", "[", 
                  RowBox[{"m", ",", "a"}], "]"}], ",", 
                 RowBox[{"solution", "[", 
                  RowBox[{"[", 
                   RowBox[{"m", ",", "a"}], "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "n", "]"}], ",", "gfix"}], "]"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "2"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"can", "'"}], "t", " ", "put", " ", 
            RowBox[{"heads", "[", 
             RowBox[{"[", "7", "]"}], "]"}], " ", "directly", " ", "into", 
            " ", "FindRoot", " ", "because", " ", 
            RowBox[{"it", "'"}], "s", " ", "protected"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"eqns", " ", "=", " ", 
           RowBox[{
            RowBox[{"ScatteringEquations4D", "[", 
             RowBox[{
              RowBox[{"N", "[", 
               RowBox[{"momenta", ",", "p"}], "]"}], ",", "L", ",", "gfix", 
              ",", 
              RowBox[{"L", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "\[Rule]", " ", "vars"}]}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "FindRoot", " ", "up", " ", "to", " ", "specified", " ", 
             "precision"}], ",", " ", 
            RowBox[{"with", " ", "many", " ", "iterations"}]}], "*)"}], 
          "\[IndentingNewLine]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{"m", ",", "a"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", 
                RowBox[{"Range", "[", "n", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "2"}], "}"}]}], "]"}], "/.", 
            RowBox[{"FindRoot", "[", 
             RowBox[{"eqns", ",", "varinits", ",", 
              RowBox[{"PrecisionGoal", "\[Rule]", " ", "p"}], ",", 
              RowBox[{"WorkingPrecision", "\[Rule]", "p"}], ",", 
              RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{
                RowBox[{"gfix", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "\[Rule]",
               " ", "1"}], ",", 
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{
                RowBox[{"gfix", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "2"}], "]"}], "\[Rule]",
               " ", "0"}], ",", 
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{
                RowBox[{"gfix", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "\[Rule]",
               " ", "0"}], ",", 
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{
                RowBox[{"gfix", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "2"}], "]"}], "\[Rule]",
               " ", "1"}]}], "}"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
      "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "@", 
         RowBox[{"Length", "@", "momenta"}]}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"Length", "[", "momenta", "]"}], "-", "2"}]}], "}"}]}], 
       "]"}], "&&", 
      RowBox[{"SolutionQ", "[", 
       RowBox[{
        RowBox[{"Length", "@", "momenta"}], ",", "solution"}], "]"}], "&&", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Dimensions", "[", "solution", "]"}], "]"}], " ", "===", "  ",
        "2"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IncreasePrecision", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
      "solutions_List", ",", 
      RowBox[{"precision_:", "False"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"IncreasePrecision", "[", 
        RowBox[{"momenta", ",", "L", ",", "#", ",", "precision"}], "]"}], 
       "&"}], "/@", "solutions"}], "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solutions", "]"}], "]"}], " ", "===", "  ",
       "3"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckSolution", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
      "solution_List", ",", 
      RowBox[{"p", ":", 
       RowBox[{"_", "?", "NumericQ"}], ":", "7.5"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gfix", " ", "=", " ", 
          RowBox[{"GetGaugeFix", "[", "solution", "]"}]}], ",", "eqns"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "we", " ", "only", " ", "deal", " ", "with", " ", "gauge", " ", 
         "fixing", " ", "two", " ", "rows", " ", "to", " ", "the", " ", "2", 
         "*", "2", " ", "identity", " ", "in", " ", "this", " ", "package"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"gfix", " ", "===", " ", 
           RowBox[{"-", "1"}]}], ",", " ", 
          RowBox[{"Return", "[", "Null", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"eqns", "  ", "=", " ", 
         RowBox[{"ScatteringEquations4D", "[", 
          RowBox[{"momenta", ",", "L", ",", "gfix"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"And", "@@", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"Chop", "[", 
            RowBox[{
             RowBox[{"eqns", "/.", 
              RowBox[{"SolutionMatrixToRule", "[", "solution", "]"}]}], ",", 
             RowBox[{"N", "[", 
              RowBox[{"10", "^", 
               RowBox[{"-", "p"}]}], "]"}]}], "]"}], "\[Equal]", "0"}], 
          "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "@", 
         RowBox[{"Length", "@", "momenta"}]}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"Length", "[", "momenta", "]"}], "-", "2"}]}], "}"}]}], 
       "]"}], "&&", 
      RowBox[{"SolutionQ", "[", 
       RowBox[{
        RowBox[{"Length", "@", "momenta"}], ",", "solution"}], "]"}], "&&", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Dimensions", "[", "solution", "]"}], "]"}], " ", "===", "  ",
        "2"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckSolution", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
      "solutions_List", ",", 
      RowBox[{"p", ":", 
       RowBox[{"_", "?", "NumericQ"}], ":", "7.5"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"And", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"CheckSolution", "[", 
          RowBox[{"momenta", ",", "L", ",", "#", ",", "p"}], "]"}], "&"}], "/@",
         "solutions"}], ")"}]}], "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solutions", "]"}], "]"}], " ", "===", "  ",
       "3"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CheckSolutionBCFW", "::", "nobcfw"}], " ", "=", " ", 
     "\"\<Could not load Jacob Bourjaily's bcfw.m from the current directory. \
Download at https://arxiv.org/abs/1011.2447.\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckSolutionBCFW", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
      "solutions_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"bcfwgluonamp", ",", "scatteqnsgluonamp", ",", 
         RowBox[{"gfix", " ", "=", " ", 
          RowBox[{"GetGaugeFix", "[", 
           RowBox[{"solutions", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "we", " ", "only", " ", "deal", " ", "with", " ", "gauge", " ", 
         "fixing", " ", "two", " ", "rows", " ", "to", " ", "the", " ", "2", 
         "*", "2", " ", "identity", " ", "in", " ", "this", " ", "package"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"gfix", " ", "===", " ", 
           RowBox[{"-", "1"}]}], ",", " ", 
          RowBox[{"Return", "[", "Null", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"wrong", " ", "number", " ", "of", " ", "solutions"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "solutions", "]"}], " ", "=!=", " ", 
           RowBox[{"Eulerian", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "momenta", "]"}], "-", "3"}], ",", 
             RowBox[{
              RowBox[{"Length", "[", "L", "]"}], "-", "2"}]}], "]"}]}], ",", 
          RowBox[{"Return", "[", "False", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Jacob", " ", 
          RowBox[{"Bourjaily", "'"}], "s", " ", 
          RowBox[{"bcfw", ".", "m"}], " ", 
          RowBox[{"package", ".", "\[IndentingNewLine]", "Blocking"}], " ", 
          "Print", " ", "stops", " ", "the", " ", "image", " ", "displaying", 
          " ", "from", " ", 
          RowBox[{"bcfw", ".", "m"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Global`Amp", ",", "Global`m", ",", "Global`p", ",", "Global`ab", 
            ",", "Print"}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Check", "[", 
            RowBox[{
             RowBox[{"Get", "[", "\"\<bcfw`\>\"", "]"}], ",", 
             RowBox[{
              RowBox[{"Message", "[", 
               RowBox[{"CheckSolutionBCFW", "::", "nobcfw"}], "]"}], ";", 
              RowBox[{"Return", "[", "Null", "]"}]}]}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"bcfwgluonamp", " ", "=", 
            RowBox[{"ApplyMomenta", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Global`Amp", "@@", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{"Global`p", ",", 
                    RowBox[{"{", 
                    RowBox[{"Length", "[", "momenta", "]"}], "}"}]}], "]"}], 
                  ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"#", "\[Rule]", " ", "Global`m"}], "&"}], "/@", 
                   "L"}]}], "]"}]}], "/.", 
               RowBox[{"Global`ab", "\[Rule]", " ", 
                RowBox[{"heads", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "momenta", ",", 
              RowBox[{"MomentumTwistors", "\[Rule]", " ", "True"}]}], "]"}]}],
            ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"scatteqnsgluonamp", " ", "=", " ", 
            RowBox[{"ApplyScatteringSolutions", "[", 
             RowBox[{
              RowBox[{"Integrand", "[", 
               RowBox[{"\"\<YM\>\"", ",", "0", ",", 
                RowBox[{"Length", "[", "momenta", "]"}], ",", "L"}], "]"}], 
              ",", "momenta", ",", "L", ",", "solutions"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{"bcfwgluonamp", ",", 
                 RowBox[{"Precision", "[", "scatteqnsgluonamp", "]"}]}], 
                "]"}], "-", "scatteqnsgluonamp"}], ",", 
              SuperscriptBox["10", 
               RowBox[{"Precision", "[", "scatteqnsgluonamp", "]"}]]}], "]"}],
             "===", " ", "0"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
      "\[IndentingNewLine]", "]"}], " ", "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "@", 
         RowBox[{"Length", "@", "momenta"}]}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"Length", "[", "momenta", "]"}], "-", "2"}]}], "}"}]}], 
       "]"}], "&&", 
      RowBox[{"SolutionQ", "[", 
       RowBox[{
        RowBox[{"Length", "@", "momenta"}], ",", "solutions"}], 
       "]"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7346764151764402`*^9, 3.734676431541882*^9}, {
   3.734676477627639*^9, 3.7346765263761883`*^9}, {3.734676651494569*^9, 
   3.734676685317278*^9}, {3.734676727701787*^9, 3.7346769617514963`*^9}, {
   3.734677018500944*^9, 3.73467704328076*^9}, {3.734677079105968*^9, 
   3.7346771558357697`*^9}, {3.734677263932261*^9, 3.734677378031702*^9}, {
   3.7346774313190947`*^9, 3.734677516390555*^9}, {3.734677577114705*^9, 
   3.7346776283058968`*^9}, {3.734677674988717*^9, 3.73467767570681*^9}, {
   3.7346790305931263`*^9, 3.7346791255351887`*^9}, {3.734679175312778*^9, 
   3.734679178667728*^9}, {3.7346792097302732`*^9, 3.734679326105894*^9}, {
   3.734689981491124*^9, 3.734690001170537*^9}, 3.73469292990246*^9, {
   3.734692980897537*^9, 3.734693214057473*^9}, {3.734693325565255*^9, 
   3.734693376299909*^9}, {3.734693470267123*^9, 3.734693521207518*^9}, {
   3.73469355264097*^9, 3.734693619908362*^9}, {3.734693686147641*^9, 
   3.734694041182272*^9}, {3.7346940932301407`*^9, 3.7346940947185087`*^9}, {
   3.7346941882362633`*^9, 3.734694213834394*^9}, {3.734852511394559*^9, 
   3.7348525475973387`*^9}, {3.7348528397650833`*^9, 
   3.7348528427560787`*^9}, {3.73485289135798*^9, 3.734853009686117*^9}, {
   3.7348584185781116`*^9, 3.734858448125407*^9}, {3.7348601713253307`*^9, 
   3.7348602639791718`*^9}, 3.7348603825381536`*^9, {3.734860438627923*^9, 
   3.734860442141062*^9}, {3.734860497579685*^9, 3.734860603988879*^9}, {
   3.734860726270054*^9, 3.73486073633882*^9}, {3.734862768979048*^9, 
   3.734862837619851*^9}, {3.734862870007934*^9, 3.7348629887397118`*^9}, 
   3.734863025778407*^9, {3.7348630678966417`*^9, 3.734863144059849*^9}, {
   3.734863211605723*^9, 3.7348632510722313`*^9}, {3.734863287496917*^9, 
   3.734863443492304*^9}, {3.734863482306398*^9, 3.734863645027454*^9}, {
   3.7348667771996803`*^9, 3.734866806067093*^9}, {3.734867637317219*^9, 
   3.7348676869963627`*^9}, {3.734869078797203*^9, 3.734869085771665*^9}, {
   3.734869139119886*^9, 3.73486915228281*^9}, {3.734870541583263*^9, 
   3.734870544395564*^9}, {3.734870604807238*^9, 3.734870608699786*^9}, {
   3.7348707128768253`*^9, 3.73487073389272*^9}, {3.7348709254793*^9, 
   3.7348709319636297`*^9}, {3.734871169183095*^9, 3.734871183495125*^9}, {
   3.7348717840017*^9, 3.734871784233074*^9}, {3.735024851439412*^9, 
   3.735024956268113*^9}, {3.735024988016078*^9, 3.735024996589992*^9}, {
   3.735025085307152*^9, 3.735025147925481*^9}, {3.7350259705353203`*^9, 
   3.735026033402248*^9}, {3.735026078775735*^9, 3.735026213585539*^9}, {
   3.735026265716243*^9, 3.735026405355682*^9}, {3.735026549287244*^9, 
   3.735026603310607*^9}, {3.7350266373757067`*^9, 3.735026640459577*^9}, {
   3.73502667277112*^9, 3.735026748190888*^9}, {3.735037776629662*^9, 
   3.735037833489008*^9}, {3.735042044546874*^9, 3.735042044841827*^9}, {
   3.735042167016162*^9, 3.7350422047513247`*^9}, {3.735046027161392*^9, 
   3.735046064648583*^9}, {3.735297715929582*^9, 3.735297809732942*^9}, 
   3.7353693821633263`*^9, {3.73538185450495*^9, 3.735381856259305*^9}, {
   3.735381906233343*^9, 3.735381915257077*^9}, {3.7353819514551287`*^9, 
   3.735381971305313*^9}, 3.735382268984063*^9, {3.7353823087407627`*^9, 
   3.735382457874339*^9}, 3.735382509194234*^9, {3.736585772395686*^9, 
   3.7365857725082808`*^9}, {3.736585885729604*^9, 3.73658590191958*^9}, {
   3.7366014057393208`*^9, 3.736601410305737*^9}, {3.740770395234852*^9, 
   3.740770399368428*^9}, {3.740770493691361*^9, 3.740770604123227*^9}, {
   3.740773816527688*^9, 3.740773891112081*^9}},
 ExpressionUUID -> "7f2febe2-57a8-4ec8-be1d-7d2e0ab3fd2d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Pattern matching for states of different theories", "Section",
 CellChangeTimes->{{3.726210120745967*^9, 3.7262101290098553`*^9}, {
  3.734079490715238*^9, 
  3.7340794991468277`*^9}},ExpressionUUID->"2048d409-c997-4add-84da-\
21cf8f0d9232"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "pattern", " ", "for", " ", "valid", " ", "R", " ", "symmetry", " ", 
    "indeces"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RSymIndex", "[", "N_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "\[LessEqual]", "#", "\[LessEqual]", "N"}], "&"}], 
       ")"}]}], "|", "_Symbol"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "take", " ", "a", " ", "state", " ", "and", " ", "return", " ", "pattern",
      " ", "with", " ", "required", " ", "number", " ", "of", " ", "R", " ", 
     "sym", " ", "indeces"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RSymState", "[", 
     RowBox[{"state_", ",", "N_", ",", "0"}], "]"}], ":=", " ", "state"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RSymState", "[", 
     RowBox[{"state_", ",", "N_", ",", "N_"}], "]"}], ":=", " ", "state"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RSymState", "[", 
     RowBox[{"state_", ",", "N_", ",", "numindeces_"}], "]"}], ":=", " ", 
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"RSymIndex", "[", "N", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "numindeces"}], "}"}]}], "]"}], ",", "state"}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"for", " ", "half", " ", "maximal", " ", "SUSY"}], ",", " ", 
     RowBox[{
      RowBox[{"need", " ", "to", " ", "differentiate", " ", "between"}], " ", 
      "+", 
      RowBox[{"ve", " ", "and"}], " ", "-", 
      RowBox[{"ve", " ", "superfield", " ", "scalars"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateNames", "[", 
     RowBox[{"\"\<YM\>\"", ",", "N_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<g-\>\"", ",", "\"\<\[Psi]-\>\"", ",", "\"\<\[Phi]\>\"", ",", 
      "\"\<\[Psi]+\>\"", ",", "\"\<g+\>\""}], "}"}]}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"StateNames", "[", 
     RowBox[{"\"\<YM\>\"", ",", "2"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<g-\>\"", ",", "\"\<\[Psi]-\>\"", ",", "\"\<\[Phi]-\>\"", ",", 
      "\"\<\[Phi]+\>\"", ",", "\"\<\[Psi]+\>\"", ",", "\"\<g+\>\""}], "}"}]}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateNames", "[", 
     RowBox[{"\"\<EG\>\"", ",", "N_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<h-\>\"", ",", "\"\<\[Gamma]-\>\"", ",", "\"\<A-\>\"", ",", 
      "\"\<\[Psi]-\>\"", ",", "\"\<\[Phi]\>\"", ",", "\"\<\[Psi]+\>\"", ",", 
      "\"\<A+\>\"", ",", "\"\<\[Gamma]+\>\"", ",", "\"\<h+\>\""}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateNames", "[", 
     RowBox[{"\"\<EG\>\"", ",", "4"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<h-\>\"", ",", "\"\<\[Gamma]-\>\"", ",", "\"\<A-\>\"", ",", 
      "\"\<\[Psi]-\>\"", ",", "\"\<\[Phi]-\>\"", ",", "\"\<\[Phi]+\>\"", ",", 
      "\"\<\[Psi]+\>\"", ",", "\"\<A+\>\"", ",", "\"\<\[Gamma]+\>\"", ",", 
      "\"\<h+\>\""}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateNames", "[", 
     RowBox[{"\"\<CG\>\"", ",", "4"}], "]"}], ":=", 
    RowBox[{"StateNames", "[", 
     RowBox[{"\"\<EG\>\"", ",", "4"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListStates", "[", 
     RowBox[{"theory_", ",", "N_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"-", "ve"}], " ", "multiplet"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Table", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", " ", "\[Equal]", " ", "0"}], " ", "||", " ", 
              RowBox[{"i", " ", "\[Equal]", " ", "N"}]}], ",", "#", ",", 
             RowBox[{"Prepend", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToUpperCase", "[", 
                 RowBox[{"Alphabet", "[", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{";;", 
                  RowBox[{"N", "-", "i"}]}], "]"}], "]"}], ",", "#"}], 
              "]"}]}], "]"}], "&"}], "[", " ", 
          RowBox[{
           RowBox[{"StateNames", "[", 
            RowBox[{"theory", ",", "N"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", "+", "i"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "N"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"+", "ve"}], " ", "multiplet"}], ",", " ", 
         RowBox[{
          RowBox[{"don", "'"}], "t", " ", "add", " ", "for", " ", "max", " ", 
          "susy"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MaximalTheoryQ", "[", 
            RowBox[{"theory", ",", "N"}], "]"}], ",", " ", 
           RowBox[{"{", "}"}], ",", "#"}], "]"}], "&"}], "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", " ", "\[Equal]", " ", "0"}], " ", "||", " ", 
               RowBox[{"i", " ", "\[Equal]", " ", "N"}]}], ",", "#", ",", 
              RowBox[{"Prepend", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToUpperCase", "[", 
                  RowBox[{"Alphabet", "[", "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{";;", "i"}], "]"}], "]"}], ",", "#"}], "]"}]}], 
             "]"}], "&"}], "[", 
           RowBox[{
            RowBox[{"StateNames", "[", 
             RowBox[{"theory", ",", "N"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "i"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Reverse", "[", 
             RowBox[{"Range", "[", 
              RowBox[{"0", ",", "N"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListTheories", "[", "]"}], ":=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<YM\>\"", ",", "#"}], "}"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<EG\>\"", ",", "#"}], "}"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "8"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<CG\>\"", ",", "4"}], "}"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"match", " ", "only", " ", "up", " ", "to", " ", "N"}], " ", 
      "=", " ", 
      RowBox[{
       RowBox[{"3", " ", "for", " ", "YM", " ", "and", " ", "N"}], " ", "=", 
       " ", 
       RowBox[{"7", " ", "for", " ", "EG"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"as", " ", "for", " ", "N"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"4", "/", "8"}], " ", "we", " ", "have", " ", "no", " ", 
       "left", " ", "or", " ", "right", " ", "states", " ", "so", " ", 
       "define", " ", "that", " ", "case", " ", "separately"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NegativeStateQ", "[", 
     RowBox[{"theory_", ",", "N_Integer", ",", "state_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"NonMaximalTheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", " ", 
     RowBox[{"MatchQ", "[", 
      RowBox[{"state", ",", 
       RowBox[{"Alternatives", "@@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"RSymState", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"StateNames", "[", 
              RowBox[{"theory", ",", "N"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", "+", "i"}], "]"}], "]"}], ",", "N", ",", 
            RowBox[{"N", "-", "i"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "N"}], "}"}]}], "]"}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PositiveStateQ", "[", 
     RowBox[{"theory_", ",", "N_Integer", ",", "state_"}], "]"}], ":=", "  ", 
    
    RowBox[{
     RowBox[{"NonMaximalTheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", 
     RowBox[{"MatchQ", "[", 
      RowBox[{"state", ",", 
       RowBox[{"Alternatives", "@@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"RSymState", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"StateNames", "[", 
              RowBox[{"theory", ",", "N"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "i"}], "]"}], "]"}], ",", "N", ",", 
            "i"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "N"}], "}"}]}], "]"}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "just", " ", "define", " ", "these", " ", "for", " ", "consistency"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NegativeStateQ", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{"StateQ", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", "state"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PositiveStateQ", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{"StateQ", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", "state"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NegativeStateQ", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{"StateQ", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "state"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PositiveStateQ", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{"StateQ", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "state"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateQ", "[", 
     RowBox[{"theory_", ",", "N_", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"IntegerQ", "[", "N", "]"}], " ", "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NegativeStateQ", "[", 
         RowBox[{"theory", ",", "N", ",", "state"}], "]"}], "||", 
        RowBox[{"PositiveStateQ", "[", 
         RowBox[{"theory", ",", "N", ",", "state"}], "]"}]}], ")"}]}], "/;", 
     RowBox[{"NonMaximalTheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateQ", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{"MatchQ", "[", 
     RowBox[{"state", ",", 
      RowBox[{"Alternatives", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"RSymState", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"StateNames", "[", 
             RowBox[{"\"\<YM\>\"", ",", "4"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "4", ",", 
           RowBox[{"4", "-", "i"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateQ", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{"MatchQ", "[", 
     RowBox[{"state", ",", 
      RowBox[{"Alternatives", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"RSymState", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"StateNames", "[", 
             RowBox[{"\"\<EG\>\"", ",", "8"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "8", ",", 
           RowBox[{"8", "-", "i"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "8"}], "}"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateQ", "[", 
     RowBox[{"theory_", ",", "N_", ",", "states__"}], "]"}], ":=", " ", 
    RowBox[{"And", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"StateQ", "[", 
         RowBox[{"theory", ",", "N", ",", "#"}], "]"}], "&"}], "/@", 
       RowBox[{"{", "states", "}"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TheoryQ", "[", 
     RowBox[{"theory_", ",", "N_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<YM\>\""}], " ", "&&", " ", 
       RowBox[{"0", "\[LessEqual]", "N", "\[LessEqual]", "4"}]}], ")"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<EG\>\""}], " ", "&&", " ", 
       RowBox[{"0", "\[LessEqual]", "N", "\[LessEqual]", "8"}]}], ")"}], "||",
      " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<CG\>\""}], " ", "&&", " ", 
       RowBox[{"N", " ", "===", " ", "4"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MaximalTheoryQ", "[", 
     RowBox[{"theory_", ",", "N_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<YM\>\""}], " ", "&&", " ", 
       RowBox[{"N", " ", "===", "4"}]}], ")"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<EG\>\""}], " ", "&&", 
       RowBox[{"N", " ", "===", "8"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NonMaximalTheoryQ", "[", 
     RowBox[{"theory_", ",", "N_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<YM\>\""}], " ", "&&", " ", 
       RowBox[{"0", "\[LessEqual]", "N", "\[LessEqual]", "3"}]}], ")"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<EG\>\""}], " ", "&&", " ", 
       RowBox[{"0", "\[LessEqual]", "N", "\[LessEqual]", "7"}]}], ")"}], "||",
      " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<CG\>\""}], " ", "&&", " ", 
       RowBox[{"N", " ", "===", " ", "4"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SuperfieldSpecifierQ", "[", 
     RowBox[{
     "theory_", ",", "N_Integer", ",", "n_Integer", ",", "fieldspec___"}], 
     "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"MatchQ", "[", 
        RowBox[{"theory", ",", 
         RowBox[{"\"\<YM\>\"", "|", "\"\<EG\>\""}]}], "]"}], "&&", 
       RowBox[{
        RowBox[{"Hold", "[", "fieldspec", "]"}], " ", "===", 
        RowBox[{"Hold", "[", 
         RowBox[{"Sequence", "[", "]"}], "]"}]}]}], ")"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<CG\>\""}], "&&", " ", 
       RowBox[{"N", " ", "===", " ", "4"}], " ", "&&", 
       RowBox[{"MatchQ", "[", 
        RowBox[{
         RowBox[{"{", "fieldspec", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "___", "}"}], "}"}]}], "]"}], " ", "&&", " ", 
       RowBox[{"ChooseQ", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "fieldspec"}], "]"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MHVDegree", "[", 
     RowBox[{"theory_", ",", "N_Integer", ",", "states__"}], "]"}], ":=", 
    "   ", 
    RowBox[{
     RowBox[{"Length", "@", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"{", "states", "}"}], ",", 
        RowBox[{
         RowBox[{"NegativeStateQ", "[", 
          RowBox[{"theory", ",", "N", ",", "#"}], "]"}], "&"}]}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{"NonMaximalTheoryQ", "[", 
       RowBox[{"theory", ",", "N"}], "]"}], "&&", " ", 
      RowBox[{"StateQ", "[", 
       RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"return", " ", "-", 
     RowBox[{"1", " ", "if", " ", "states", " ", 
      RowBox[{"don", "'"}], "t", " ", "define", " ", "valid", " ", "MHV", " ",
       "sector"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MHVDegree", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", 
      RowBox[{"states__", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"StateQ", "[", 
          RowBox[{"\"\<YM\>\"", ",", "4", ",", "#"}], "]"}], "&"}], ")"}]}]}],
      "]"}], ":=", " ", 
    RowBox[{"GrassmannDegree", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", "states"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MHVDegree", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", 
      RowBox[{"states__", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"StateQ", "[", 
          RowBox[{"\"\<EG\>\"", ",", "8", ",", "#"}], "]"}], "&"}], ")"}]}]}],
      "]"}], ":=", " ", 
    RowBox[{"GrassmannDegree", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "states"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GrassmannDegree", "[", 
     RowBox[{"theory_", ",", 
      RowBox[{"N_Integer", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"#", ">", "0"}], "&"}], ")"}]}], ",", "states__"}], "]"}], ":=",
     " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"#", ",", "N"}], "]"}], "===", "0"}], ",", 
         RowBox[{"#", "/", "N"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "&"}], "[", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{"Length", "/@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"StateToRSym", "[", 
             RowBox[{"theory", ",", "N", ",", "#"}], "]"}], "&"}], "/@", 
           RowBox[{"{", "states", "}"}]}], ")"}]}], ")"}]}], "]"}], "/;", 
     RowBox[{
      RowBox[{"TheoryQ", "[", 
       RowBox[{"theory", ",", "N"}], "]"}], "&&", " ", 
      RowBox[{"StateQ", "[", 
       RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GrassmannDegree", "[", 
     RowBox[{"theory_", ",", "0", ",", "states__"}], "]"}], ":=", " ", 
    RowBox[{"0", "/;", 
     RowBox[{
      RowBox[{"TheoryQ", "[", 
       RowBox[{"theory", ",", "0"}], "]"}], "&&", " ", 
      RowBox[{"StateQ", "[", 
       RowBox[{"theory", ",", "0", ",", "states"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NonZeroMHVQ", "[", 
     RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"n", " ", "\[GreaterEqual]", "  ", "3"}], " ", "&&", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", ">", " ", "3"}], " ", "&&", 
         RowBox[{"2", " ", "\[LessEqual]", " ", "k", " ", "\[LessEqual]", " ", 
          RowBox[{"n", "-", "2"}]}]}], ")"}], "||", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", "===", " ", "3"}], " ", "&&", 
         RowBox[{"(", 
          RowBox[{
          "1", " ", "\[LessEqual]", " ", "k", " ", "\[LessEqual]", " ", "2"}],
           ")"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GetLeftSet", "[", 
     RowBox[{"theory_", ",", "N_", ",", " ", "states__"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Here", " ", "left", " ", "set", " ", "is", " ", "by", " ", 
        "Grassmann", " ", "degree"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"MaximalTheoryQ", "[", 
         RowBox[{"theory", ",", "N"}], "]"}], " ", "||", " ", 
        RowBox[{"theory", " ", "===", " ", "\"\<CG\>\""}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"#", ">", "0"}], ",", " ", 
           RowBox[{"Range", "[", "#", "]"}], ",", "#"}], "]"}], "&"}], "[", 
        RowBox[{"GrassmannDegree", "[", 
         RowBox[{"theory", ",", "N", ",", "states"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Here", " ", "left", " ", "set", " ", "is", " ", "the", " ", "same", 
         " ", "as", " ", "negative", " ", "helicity", " ", "superfields"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"NonMaximalTheoryQ", "[", 
        RowBox[{"theory", ",", "N"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"Length", "[", 
           RowBox[{"{", "states", "}"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"NegativeStateQ", "[", 
           RowBox[{"theory", ",", "N", ",", 
            RowBox[{
             RowBox[{"{", "states", "}"}], "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}]}], "]"}], ",", 
       "\[IndentingNewLine]", "True", ",", "Null"}], "\[IndentingNewLine]", 
      "]"}], "/;", 
     RowBox[{
      RowBox[{"TheoryQ", "[", 
       RowBox[{"theory", ",", "N"}], "]"}], "&&", 
      RowBox[{"StateQ", "[", 
       RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GetNegativeSet", "[", 
     RowBox[{"theory_", ",", "N_", ",", " ", "states__"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Negative", " ", "helicity", " ", "superfields", " ", "for", " ", 
        "these", " ", "theories"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NonMaximalTheoryQ", "[", 
        RowBox[{"theory", ",", "N"}], "]"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"Length", "[", 
           RowBox[{"{", "states", "}"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"NegativeStateQ", "[", 
           RowBox[{"theory", ",", "N", ",", 
            RowBox[{
             RowBox[{"{", "states", "}"}], "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Maximal", " ", "susy", " ", "has", " ", "everything", " ", "in", " ",
          "the", " ", "left", " ", 
         RowBox[{"(", 
          RowBox[{"and", " ", "right"}], ")"}], " ", "sets"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"MaximalTheoryQ", "[", 
        RowBox[{"theory", ",", "N"}], "]"}], ",", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "states", "}"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", "True", ",", "Null"}], "\[IndentingNewLine]", 
      "]"}], "/;", 
     RowBox[{
      RowBox[{"TheoryQ", "[", 
       RowBox[{"theory", ",", "N"}], "]"}], "&&", 
      RowBox[{"StateQ", "[", 
       RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateToRSym", "[", 
     RowBox[{"theory_", ",", "N_", ",", "state_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "pick", " ", "up", " ", "R", " ", "sym", " ", "indeces", " ", "from", 
        " ", "specified", " ", "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "state", "]"}], " ", "===", " ", "List"}], ",", 
       RowBox[{"state", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "otherwise", " ", "deal", " ", "with", " ", "states", " ", "at", " ", 
         "the", " ", "ends", " ", "of", " ", "the", " ", "multiplet"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"N", " ", "\[NotEqual]", " ", "0"}], " ", "&&", " ", 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"theory", " ", "\[Equal]", " ", "\"\<YM\>\""}], " ", "&&",
             " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"state", " ", "\[Equal]", "\"\<g-\>\""}], " ", "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"PositiveStateQ", "[", 
                 RowBox[{"\"\<YM\>\"", ",", "N", ",", "state"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"state", " ", "=!=", " ", "\"\<g+\>\""}]}], ")"}]}], 
             ")"}]}], ")"}], " ", "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"theory", " ", "\[Equal]", " ", "\"\<EG\>\""}], " ", "&&",
             " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"state", " ", "\[Equal]", " ", "\"\<h-\>\""}], " ", "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"PositiveStateQ", "[", 
                 RowBox[{"\"\<EG\>\"", ",", "N", ",", "state"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"state", " ", "=!=", " ", "\"\<h+\>\""}]}], ")"}]}], 
             ")"}]}], ")"}], "||", "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"theory", " ", "\[Equal]", " ", "\"\<CG\>\""}], " ", "&&",
             " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"state", " ", "\[Equal]", " ", "\"\<h-\>\""}], " ", "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"PositiveStateQ", "[", 
                 RowBox[{"\"\<CG\>\"", ",", "N", ",", "state"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"state", " ", "=!=", " ", "\"\<h+\>\""}]}], ")"}]}], 
             ")"}]}], ")"}]}], "\[IndentingNewLine]", ")"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{"A", ",", 
         RowBox[{"{", 
          RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]",
        "True", ",", "1"}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{
      RowBox[{"TheoryQ", "[", 
       RowBox[{"theory", ",", "N"}], "]"}], "&&", 
      RowBox[{"StateQ", "[", 
       RowBox[{"theory", ",", "N", ",", "state"}], "]"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.726210171931202*^9, 3.726210217559269*^9}, {
   3.7262102730704937`*^9, 3.726210275806527*^9}, {3.7262103072927856`*^9, 
   3.7262103778501596`*^9}, {3.726214557175275*^9, 3.726214564317213*^9}, 
   3.726214646292274*^9, {3.7262148095982027`*^9, 3.7262148263821077`*^9}, {
   3.726214859566133*^9, 3.726214934155739*^9}, {3.726215013600223*^9, 
   3.726215402731656*^9}, {3.72621543310653*^9, 3.726215529991209*^9}, {
   3.7262155687746*^9, 3.726215647484191*^9}, {3.726215687146781*^9, 
   3.726215724370388*^9}, {3.72621582021537*^9, 3.726215840151355*^9}, 
   3.7262159836979713`*^9, {3.7262160466000977`*^9, 3.726216077768593*^9}, {
   3.726216149812779*^9, 3.726216256097571*^9}, {3.726216322470633*^9, 
   3.7262163595778008`*^9}, {3.7262163927258587`*^9, 3.7262164128117647`*^9}, 
   3.726216730579113*^9, {3.726233639144781*^9, 3.7262336620480843`*^9}, {
   3.726298436469967*^9, 3.7262985905055237`*^9}, {3.726298850673502*^9, 
   3.726298866417144*^9}, {3.726298920014908*^9, 3.7262989720131083`*^9}, {
   3.72629904906923*^9, 3.726299069577833*^9}, {3.7262991236954823`*^9, 
   3.726299143287312*^9}, {3.72629917779814*^9, 3.726299212908173*^9}, {
   3.726299280828993*^9, 3.72629928781938*^9}, {3.726299355463859*^9, 
   3.7262993934996643`*^9}, {3.726299443381668*^9, 3.726299550586746*^9}, {
   3.726299600016343*^9, 3.726299617583173*^9}, {3.7262997100170727`*^9, 
   3.726299797701589*^9}, {3.726299838560337*^9, 3.726299953029236*^9}, {
   3.726314588996368*^9, 3.726315053971076*^9}, {3.7263150990162487`*^9, 
   3.72631516187726*^9}, {3.7263152399081383`*^9, 3.726315278650919*^9}, {
   3.7263155663271723`*^9, 3.726315566734695*^9}, {3.7265690699433928`*^9, 
   3.726569183959837*^9}, {3.726569345454513*^9, 3.726569350628417*^9}, {
   3.7265693822208767`*^9, 3.726569402200173*^9}, {3.727074330689858*^9, 
   3.727074356307848*^9}, {3.727176517587487*^9, 3.727176567851037*^9}, {
   3.7271766568465233`*^9, 3.727176669395467*^9}, {3.733816908422592*^9, 
   3.733816910861808*^9}, {3.733817097294798*^9, 3.7338171448118277`*^9}, {
   3.733817545568633*^9, 3.7338175545603657`*^9}, {3.73407122124793*^9, 
   3.734071260445051*^9}, {3.734071300020391*^9, 3.734071523567078*^9}, {
   3.734071560078671*^9, 3.734071649610684*^9}, {3.7340717162803307`*^9, 
   3.734071764735536*^9}, {3.734072406771702*^9, 3.734072440792602*^9}, {
   3.734074608818499*^9, 3.734074637577724*^9}, {3.734074698008889*^9, 
   3.734074732724505*^9}, {3.734076432329874*^9, 3.7340764432654333`*^9}, {
   3.734076533341536*^9, 3.734076584908207*^9}, {3.734076773125628*^9, 
   3.734076781246688*^9}, {3.734079782948571*^9, 3.734079815157922*^9}, {
   3.734079851669647*^9, 3.734079870209017*^9}, {3.73408113192789*^9, 
   3.734081227700235*^9}, {3.734081269149908*^9, 3.7340814452497387`*^9}, {
   3.734081554222712*^9, 3.734081622396603*^9}, {3.7340817367888308`*^9, 
   3.734081764159265*^9}, {3.734086507984871*^9, 3.734086518257368*^9}, {
   3.734088242141487*^9, 3.734088335951651*^9}, {3.73408836786467*^9, 
   3.734088376286582*^9}, {3.734088448469096*^9, 3.7340884932824507`*^9}, 
   3.734088548007599*^9, {3.734159509632655*^9, 3.734159535743524*^9}, {
   3.734159570331197*^9, 3.7341595949899387`*^9}, {3.734159702067346*^9, 
   3.734159900410705*^9}, {3.734159939001383*^9, 3.734160036210096*^9}, {
   3.734160110534984*^9, 3.734160144458415*^9}, {3.7342487963735456`*^9, 
   3.7342488271344833`*^9}, {3.7342524779211197`*^9, 3.734252481421281*^9}, {
   3.734265106607747*^9, 3.734265112448824*^9}, {3.7343504678480377`*^9, 
   3.734350485806596*^9}, {3.734350679454533*^9, 3.734350706007224*^9}, {
   3.734350737229954*^9, 3.7343507421478577`*^9}, {3.7343507771554937`*^9, 
   3.734350971557682*^9}, {3.734418711258821*^9, 3.734418752050872*^9}, 
   3.7344189282769938`*^9, {3.7344205105386477`*^9, 3.734420528042591*^9}, {
   3.7344205710892773`*^9, 3.7344205776679783`*^9}, {3.734420949223775*^9, 
   3.734420958283534*^9}, {3.734421348910635*^9, 3.734421367303918*^9}, 
   3.7344216575451202`*^9, {3.7344256768417673`*^9, 3.73442576626271*^9}, {
   3.734425857862492*^9, 3.7344259174495153`*^9}, {3.734425971964815*^9, 
   3.7344260369087954`*^9}, {3.734674354242568*^9, 3.734674422064642*^9}, {
   3.734674478119094*^9, 3.7346745618494253`*^9}, {3.7346746293539352`*^9, 
   3.7346746328149443`*^9}, {3.73467482367159*^9, 3.734674826090061*^9}, {
   3.734675424199951*^9, 3.7346755574819098`*^9}, {3.734675616811179*^9, 
   3.73467561789112*^9}, 3.7346756639729958`*^9, {3.734675738384673*^9, 
   3.734675942530096*^9}, {3.7346760094619703`*^9, 3.734676111154324*^9}, 
   3.734676214401084*^9, {3.7346762652562323`*^9, 3.7346762663586893`*^9}, {
   3.734863770319498*^9, 3.73486377440562*^9}, {3.734864324333193*^9, 
   3.734864324515538*^9}, {3.734866347942452*^9, 3.734866416299028*^9}, {
   3.735369416032895*^9, 3.735369443279757*^9}, {3.736492824748241*^9, 
   3.736492826375537*^9}, {3.736493018645084*^9, 3.736493020080984*^9}, {
   3.736493091240197*^9, 3.7364931298181543`*^9}, {3.736493167526578*^9, 
   3.736493205167164*^9}, {3.736493259084091*^9, 3.7364932613217688`*^9}, {
   3.736493296158847*^9, 3.7364933864378433`*^9}, {3.7364934486091623`*^9, 
   3.736493477500325*^9}, {3.736493539397962*^9, 3.736493647937489*^9}, {
   3.736493692805043*^9, 3.7364937323349953`*^9}, {3.73649552656392*^9, 
   3.736495540640727*^9}, {3.7364956318791637`*^9, 3.7364956635587397`*^9}, {
   3.736500064510455*^9, 3.736500112655292*^9}, {3.736500177975216*^9, 
   3.7365002268094473`*^9}, {3.7365002775159388`*^9, 
   3.7365002785277863`*^9}, {3.736500368960393*^9, 3.736500410512443*^9}, {
   3.736500545336652*^9, 3.736500671876932*^9}, {3.736501150392679*^9, 
   3.736501249907749*^9}, {3.736501314416481*^9, 3.736501351023079*^9}, {
   3.736501492641862*^9, 3.736501535616527*^9}, {3.736501567184514*^9, 
   3.73650159353187*^9}, {3.736507311848928*^9, 3.736507321595973*^9}, {
   3.736576362658462*^9, 3.7365764288936977`*^9}, 3.736576607756571*^9, {
   3.736577431400934*^9, 3.736577450868813*^9}, {3.7365774964288073`*^9, 
   3.736577499442841*^9}, {3.736577693732338*^9, 3.7365777167063847`*^9}, {
   3.7365789984194393`*^9, 3.7365790326312513`*^9}},
 ExpressionUUID -> "177b007a-42e6-465a-bac2-2e04043f920d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Integrands", "Section",
 CellChangeTimes->{{3.734079520466117*^9, 3.734079522338258*^9}, {
   3.734088903710689*^9, 3.7340889065035677`*^9}, {3.734089068753456*^9, 
   3.7340890740173683`*^9}, 
   3.7341581750731487`*^9},ExpressionUUID->"cb91aee1-2c11-4685-9244-\
633569951aae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HodgesMatrix", "[", 
   RowBox[{
    RowBox[{"L", ":", 
     RowBox[{"{", "__Integer", "}"}]}], "/;", 
    RowBox[{
     RowBox[{"CountDistinct", "[", "L", "]"}], "===", 
     RowBox[{"Length", "[", "L", "]"}]}]}], "]"}], ":=", " ", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", " ", "===", "  ", "j"}], ",", "\[IndentingNewLine]", 
      RowBox[{"-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"i", ",", "k"}], "]"}], 
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "[", 
           RowBox[{"i", ",", "k"}], "]"}]], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", " ", 
           RowBox[{"DeleteCases", "[", 
            RowBox[{"L", ",", "i"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      FractionBox[
       RowBox[{
        RowBox[{"heads", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"i", ",", "j"}], "]"}], 
       RowBox[{
        RowBox[{"heads", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "[", 
        RowBox[{"i", ",", "j"}], "]"}]]}], "\[IndentingNewLine]", "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i", ",", " ", "L"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "L"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DualHodgesMatrix", "[", 
    RowBox[{
     RowBox[{"R", ":", 
      RowBox[{"{", "__Integer", "}"}]}], "/;", 
     RowBox[{
      RowBox[{"CountDistinct", "[", "R", "]"}], "===", 
      RowBox[{"Length", "[", "R", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"i", " ", "===", " ", "j"}], ",", "\[IndentingNewLine]", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"i", ",", "k"}], "]"}], 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"i", ",", "k"}], "]"}]], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", 
            RowBox[{"DeleteCases", "[", 
             RowBox[{"R", ",", "i"}], "]"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       FractionBox[
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"i", ",", "j"}], "]"}]]}], "\[IndentingNewLine]", "]"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "R"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "R"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GravitationalISF", "[", 
    RowBox[{
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", "3"}]}], " ", ",", "i_", ",", "x_", ",",
      "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"j", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"j", ",", "y"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"i", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"i", ",", "y"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "x", ",", "y"}], "}"}]}], "]"}]}], "}"}]}], 
     "]"}], "/;", 
    RowBox[{
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "x", ",", "y"}], "}"}]}], "]"}], "&&", 
     RowBox[{"i", "=!=", " ", "x"}], " ", "&&", " ", 
     RowBox[{"i", "=!=", " ", "y"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MHVHodgesMatrix", "[", 
    RowBox[{
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", "3"}]}], " ", ",", "L_"}], "]"}], ":=", 
   
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"R", " ", "=", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}], ",", 
      " ", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "===", " ", "j"}], ",", 
          RowBox[{"-", 
           RowBox[{"GravitationalISF", "[", 
            RowBox[{"n", ",", "i", ",", 
             RowBox[{"Sequence", "@@", "L"}]}], "]"}]}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"i", ",", "j"}], "]"}]]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "R"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "R"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
     "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Options", "[", "Integrand", "]"}], "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"HoldForm", "\[Rule]", " ", "False"}], ",", " ", 
      RowBox[{"HodgesDelete", "\[Rule]", " ", "Automatic"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"YM", ",", " ", 
    RowBox[{"cpt", " ", "states"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<YM\>\"", ",", 
     RowBox[{"N_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0", "\[LessEqual]", "#", "\[LessEqual]", "4"}], "&"}], 
       ")"}]}], ",", "states__", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "get", " ", "n", " ", "and", " ", "left", " ", "and", " ", "right", " ",
        "sets"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"stateslist", " ", "=", " ", 
         RowBox[{"{", "states", "}"}]}], ",", 
        RowBox[{"n", " ", "=", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "states", "}"}], "]"}]}], ",", " ", 
        RowBox[{"L", "=", " ", 
         RowBox[{"GetLeftSet", "[", 
          RowBox[{"\"\<YM\>\"", ",", "N", ",", "states"}], "]"}]}], ",", "R", 
        ",", "integrand"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"R", " ", "=", "  ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parke", " ", "Taylor"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "=", " ", 
        RowBox[{"1", "/", 
         RowBox[{"ParkeTaylor", "[", 
          RowBox[{"n", ",", "2", ",", 
           RowBox[{"heads", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "get", " ", "grassmann", " ", "parts", " ", "from", " ", "specified", 
         " ", "states"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", "*=", 
        RowBox[{"ExtractGrassmann", "[", 
         RowBox[{
         "\"\<YM\>\"", ",", "N", ",", "n", ",", "L", ",", "R", ",", 
          "stateslist", ",", "opt"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"return", " ", "integrand"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], "integrand"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"StateQ", "[", 
      RowBox[{"\"\<YM\>\"", ",", "N", ",", "states"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], ">", "2"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"YM", ",", " ", "superfields"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<YM\>\"", ",", 
     RowBox[{"N_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0", "\[LessEqual]", "#", "\[LessEqual]", "4"}], "&"}], 
       ")"}]}], ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", "3"}]}], ",", " ", "L_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"R", ",", "integrand"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"R", "=", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "fermionic", " ", "deltas", " ", "and", " ", "Parke", " ", "Taylor"}],
         "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "=", " ", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"N", " ", ">", " ", "0"}], ",", 
           RowBox[{"GProduct", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"heads", "[", 
                RowBox[{"[", "8", "]"}], "]"}], "[", 
               RowBox[{"l", ",", "A"}], "]"}], " ", "-", " ", 
              RowBox[{"Sum", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "8", "]"}], "]"}], "[", 
                  RowBox[{"r", ",", "A"}], "]"}], 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"l", ",", "r"}], "]"}]], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", " ", "L"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "1"}], "]"}], "/", 
         RowBox[{"ParkeTaylor", "[", 
          RowBox[{"n", ",", "2", ",", 
           RowBox[{"heads", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"return", " ", "integrand"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], "integrand"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"N", " ", "=", " ", 
    RowBox[{"4", " ", "YM", " ", "with", " ", "n", " ", "and", " ", "k"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<YM\>\"", ",", "4", ",", "n_Integer", ",", "k_Integer"}], 
    "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<YM\>\"", ",", "4", ",", "n", ",", 
     RowBox[{"Range", "[", "k", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"EG", ",", " ", 
    RowBox[{"cpt", " ", "states"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Integrand", "::", "hodgedel"}], " ", "=", " ", 
    "\"\<Inconsistent choice of row/columns to delete from Hodges matrix \
inputted, using default choice.\>\""}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "helper", " ", "function", " ", "to", " ", "map", " ", "choice", " ", "of",
     " ", "particles", " ", "to", " ", "delete", " ", "into", " ", "matrix", 
    " ", 
    RowBox[{"row", "/", "columns"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MapHodgesDelete", "[", 
    RowBox[{"n_", ",", "L_", ",", "R_", ",", "delete_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"delete", "===", " ", "Automatic"}], ",", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "1", "}"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ChooseQ", "[", 
           RowBox[{
            RowBox[{"Range", "[", "n", "]"}], ",", "delete", ",", "2"}], 
           "]"}], " ", "&&", " ", 
          RowBox[{
           RowBox[{"Length", "[", "#1", "]"}], " ", "===", " ", "1"}], " ", "&&",
           " ", 
          RowBox[{
           RowBox[{"Length", "[", "#2", "]"}], " ", "===", " ", "1"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"First", "@", 
            RowBox[{"Position", "[", 
             RowBox[{"L", ",", 
              RowBox[{"First", "@", "#1"}]}], "]"}]}], ",", 
           RowBox[{"First", "@", " ", 
            RowBox[{"Position", "[", 
             RowBox[{"R", ",", 
              RowBox[{"First", "@", "#2"}]}], "]"}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{"Integrand", "::", "hodgedel"}], "]"}], ";", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}], "&"}], "@@", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{"delete", ",", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"L", ",", "#"}], "]"}], "&"}]}], "]"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"delete", ",", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"R", ",", "#"}], "]"}], "&"}]}], "]"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<EG\>\"", ",", 
     RowBox[{"N_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0", "\[LessEqual]", "#", "\[LessEqual]", "8"}], "&"}], 
       ")"}]}], ",", "states__", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"get", " ", "n", " ", "and", " ", "left", " ", "set"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"stateslist", " ", "=", " ", 
         RowBox[{"{", "states", "}"}]}], ",", 
        RowBox[{"n", " ", "=", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "states", "}"}], "]"}]}], ",", " ", 
        RowBox[{"L", "=", 
         RowBox[{"GetLeftSet", "[", 
          RowBox[{"\"\<EG\>\"", ",", "N", ",", "states"}], "]"}]}], ",", "R", 
        ",", "integrand"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"R", " ", "=", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Hodges", " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
              RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "@", 
            RowBox[{"ReduceMatrix", "[", 
             RowBox[{
              RowBox[{"HodgesMatrix", "[", "L", "]"}], ",", "#1"}], "]"}]}], 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
              RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "@", 
            RowBox[{"ReduceMatrix", "[", 
             RowBox[{
              RowBox[{"DualHodgesMatrix", "[", "R", "]"}], ",", "#2"}], 
             "]"}]}]}], "&"}], "@@", 
         RowBox[{"MapHodgesDelete", "[", 
          RowBox[{"n", ",", "L", ",", "R", ",", 
           RowBox[{"OptionValue", "[", "HodgesDelete", "]"}]}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "get", " ", "grassmann", " ", "parts", " ", "from", " ", "specified", 
         " ", "states"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "*=", " ", 
        RowBox[{"ExtractGrassmann", "[", 
         RowBox[{
         "\"\<EG\>\"", ",", "N", ",", "n", ",", "L", ",", "R", ",", 
          "stateslist", ",", "opt"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"return", " ", "integrand"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "//", "Antisymmetrise"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"StateQ", "[", 
      RowBox[{"\"\<EG\>\"", ",", "N", ",", "states"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], ">", "2"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"EG", ",", " ", "superfields"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<EG\>\"", ",", 
     RowBox[{"N_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0", "\[LessEqual]", "#", "\[LessEqual]", "8"}], "&"}], 
       ")"}]}], ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", "3"}]}], ",", " ", "L_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ",", " ", 
        "integrand"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "fermionic", " ", "deltas", " ", "and", " ", "Hodges", " ", 
         "matrix"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"N", " ", ">", " ", "0"}], ",", 
             RowBox[{"GProduct", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"heads", "[", 
                  RowBox[{"[", "8", "]"}], "]"}], "[", 
                 RowBox[{"l", ",", "A"}], "]"}], " ", "-", " ", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "A"}], "]"}], 
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "r"}], "]"}]], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", " ", "L"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
              RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "@", 
            RowBox[{"ReduceMatrix", "[", 
             RowBox[{
              RowBox[{"HodgesMatrix", "[", "L", "]"}], ",", "#1"}], "]"}]}], 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
              RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "@", 
            RowBox[{"ReduceMatrix", "[", 
             RowBox[{
              RowBox[{"DualHodgesMatrix", "[", "R", "]"}], ",", "#2"}], 
             "]"}]}]}], "&"}], "@@", 
         RowBox[{"MapHodgesDelete", "[", 
          RowBox[{"n", ",", "L", ",", "R", ",", 
           RowBox[{"OptionValue", "[", "HodgesDelete", "]"}]}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"return", " ", "integrand"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", "//", "Antisymmetrise"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "=", 
     RowBox[{"8", " ", "EG"}]}], ",", " ", 
    RowBox[{"n", " ", "and", " ", "k"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<EG\>\"", ",", "8", ",", "n_Integer", ",", "k_Integer", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<EG\>\"", ",", "8", ",", "n", ",", 
     RowBox[{"Range", "[", "k", "]"}], ",", "opt"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "CG"}]}], ",", " ", 
    RowBox[{"cpt", " ", "states"}], ",", " ", 
    RowBox[{"specified", " ", "left", " ", "set"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{
    "\"\<CG\>\"", ",", "4", ",", "states__", ",", " ", "L_List", ",", 
     RowBox[{"opt", ":", " ", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "get", " ", "n", " ", "and", " ", "left", " ", "and", " ", "right", " ",
        "sets"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"stateslist", " ", "=", " ", 
         RowBox[{"{", "states", "}"}]}], ",", 
        RowBox[{"n", " ", "=", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "states", "}"}], "]"}]}], ",", "R", ",", " ", 
        RowBox[{"Phiminus", " ", "=", 
         RowBox[{"GetNegativeSet", "[", 
          RowBox[{"\"\<CG\>\"", ",", "4", ",", "states"}], "]"}]}], ",", 
        "Phiplus", ",", "integrand"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"R", " ", "=", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ";", 
       RowBox[{"Phiplus", " ", "=", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "Phiminus"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "H", " ", "and", " ", "F", " ", "GISF", " ", "factors", " ", "for", 
          " ", "each", " ", "leg"}], ",", " ", 
         RowBox[{"depending", " ", "on", " ", "whether", " ", 
          RowBox[{"they", "'"}], "re", " ", "L", " ", "or", " ", "R"}], ",", 
         " ", 
         RowBox[{"Phiminus", " ", "or", " ", "Phiplus"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "=", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{"l", " ", "\[Lambda]", 
            RowBox[{"(", "\[Sigma]", ")"}]}], "\[RightAngleBracket]"}], " ", 
          "type", " ", "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
        
        RowBox[{
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"lminus", ",", "l"}], "]"}], "/", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "[", 
                RowBox[{"lminus", ",", "l"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{"L", ",", 
                  RowBox[{"{", "lminus", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"lminus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"L", ",", "Phiminus"}], "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"[", 
            RowBox[{"\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}], " ", 
             RowBox[{"\[PartialD]", "\[Lambda]"}], 
             RowBox[{"(", "\[Sigma]", ")"}]}], "]"}], " ", "type", " ", 
           "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "@@", "r"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "@@", "r"}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"lplus", ",", 
                   RowBox[{"r", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "2"], 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"lplus", ",", 
                   RowBox[{"r", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "2"]}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", 
               RowBox[{"Subsets", "[", 
                RowBox[{"R", ",", 
                 RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"lplus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"L", ",", "Phiplus"}], "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{"\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}], " ", 
             RowBox[{"\[PartialD]", "\[Lambda]"}], 
             RowBox[{"(", "\[Sigma]", ")"}]}], "\[RightAngleBracket]"}], " ", 
           "type", " ", "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "@@", "l"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "@@", "l"}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"rminus", ",", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "2"], 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"rminus", ",", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "2"]}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", " ", 
               RowBox[{"Subsets", "[", 
                RowBox[{"L", ",", 
                 RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"rminus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"R", ",", "Phiminus"}], "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"[", 
            RowBox[{"l", " ", "\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}]}], "]"}], " ", "type", " ", 
           "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"rplus", ",", "r"}], "]"}], "/", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "[", 
                RowBox[{"rplus", ",", "r"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{"R", ",", 
                  RowBox[{"{", "rplus", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"rplus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"R", ",", "Phiplus"}], "]"}]}], "}"}]}], "]"}]}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "get", " ", "grassmann", " ", "parts", " ", "from", " ", "specified", 
         " ", "states"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "*=", " ", 
        RowBox[{"ExtractGrassmann", "[", 
         RowBox[{
         "\"\<CG\>\"", ",", "4", ",", "n", ",", "L", ",", "R", ",", 
          "stateslist", ",", "opt"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"return", " ", "integrand"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "//", "Antisymmetrise"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"StateQ", "[", 
      RowBox[{"\"\<CG\>\"", ",", "4", ",", "states"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], ">", "2"}], "&&", " ", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "states", "}"}], "]"}], "]"}], ",", "L"}], "]"}], "&&", 
     " ", 
     RowBox[{
      RowBox[{"Length", "[", "L", "]"}], " ", "===", " ", 
      RowBox[{"GrassmannDegree", "[", 
       RowBox[{"\"\<CG\>\"", ",", "4", ",", "states"}], "]"}]}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "CG"}]}], ",", " ", 
    RowBox[{"cpt", " ", "states"}], ",", " ", 
    RowBox[{"left", " ", "set", " ", "is", " ", 
     RowBox[{"Range", "[", 
      RowBox[{"grassmann", " ", "deg"}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", " ", "states__", ",", 
     RowBox[{"opt", ":", " ", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"#", " ", "===", " ", 
         RowBox[{"-", "1"}]}], ",", " ", "0", ",", 
        RowBox[{"Integrand", "[", 
         RowBox[{"\"\<CG\>\"", ",", "4", ",", " ", "states", ",", 
          RowBox[{"Range", "[", "#", "]"}], ",", "opt"}], "]"}]}], "]"}], 
      "&"}], "@", 
     RowBox[{"GrassmannDegree", "[", 
      RowBox[{"\"\<CG\>\"", ",", "4", ",", "states"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"StateQ", "[", 
      RowBox[{"\"\<CG\>\"", ",", "4", ",", "states"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], ">", "2"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "CG"}]}], ",", " ", "superfields", ",", " ", 
    RowBox[{"left", " ", "set"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", "3"}]}], ",", " ", "L_List", ",", 
     "Phiminus_List", ",", " ", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"get", " ", "right", " ", "set"}], "*)"}], 
     "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ",", 
        RowBox[{"Phiplus", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "Phiminus"}], "]"}]}], ",", 
        " ", "integrand"}], "}"}], ",", "\[IndentingNewLine]", "\t", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "H", " ", "and", " ", "F", " ", "GISF", " ", "factors", " ", "for", 
          " ", "each", " ", "leg"}], ",", " ", 
         RowBox[{"depending", " ", "on", " ", "whether", " ", 
          RowBox[{"they", "'"}], "re", " ", "L", " ", "or", " ", "R"}], ",", 
         " ", 
         RowBox[{"Phiminus", " ", "or", " ", "Phiplus"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "=", " ", 
        RowBox[{
         RowBox[{"GProduct", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "[", 
             RowBox[{"l", ",", "A"}], "]"}], " ", "-", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "8", "]"}], "]"}], "[", 
                RowBox[{"r", ",", "A"}], "]"}], 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "[", 
                RowBox[{"l", ",", "r"}], "]"}]], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", " ", "L"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "4"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{"l", " ", "\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}]}], "\[RightAngleBracket]"}], " ", 
           "type", " ", "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"lminus", ",", "l"}], "]"}], "/", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "[", 
                RowBox[{"lminus", ",", "l"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{"L", ",", 
                  RowBox[{"{", "lminus", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"lminus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"L", ",", "Phiminus"}], "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"[", 
            RowBox[{"\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}], " ", 
             RowBox[{"\[PartialD]", "\[Lambda]"}], 
             RowBox[{"(", "\[Sigma]", ")"}]}], "]"}], " ", "type", " ", 
           "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "@@", "r"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "@@", "r"}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"lplus", ",", 
                   RowBox[{"r", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "2"], 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"lplus", ",", 
                   RowBox[{"r", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "2"]}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", 
               RowBox[{"Subsets", "[", 
                RowBox[{"R", ",", 
                 RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"lplus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"L", ",", "Phiplus"}], "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{"\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}], " ", 
             RowBox[{"\[PartialD]", "\[Lambda]"}], 
             RowBox[{"(", "\[Sigma]", ")"}]}], "\[RightAngleBracket]"}], " ", 
           "type", " ", "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "@@", "l"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "@@", "l"}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"rminus", ",", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "2"], 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"rminus", ",", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "2"]}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", " ", 
               RowBox[{"Subsets", "[", 
                RowBox[{"L", ",", 
                 RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"rminus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"R", ",", "Phiminus"}], "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"[", 
            RowBox[{"l", " ", "\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}]}], "]"}], " ", "type", " ", 
           "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"rplus", ",", "r"}], "]"}], "/", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "[", 
                RowBox[{"rplus", ",", "r"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{"R", ",", 
                  RowBox[{"{", "rplus", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"rplus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"R", ",", "Phiplus"}], "]"}]}], "}"}]}], "]"}]}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"return", " ", "integrand"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", "//", "Antisymmetrise"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "&&", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "Phiminus"}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "CG"}]}], ",", " ", 
    RowBox[{"superfields", " ", "and", " ", "fermionic", " ", "degree"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{
    "\"\<CG\>\"", ",", "4", ",", "n_Integer", ",", "k_Integer", ",", 
     "Phiminus_List", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", "n", ",", 
     RowBox[{"Range", "[", "k", "]"}], ",", "Phiminus", ",", "opt"}], "]"}]}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Extracting", " ", "component", " ", "states", " ", "by", " ", "Grassmann",
     " ", "integration", " ", "for", " ", "different", " ", "theories"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "ExtractGrassmann", "]"}], "=", " ", 
   RowBox[{"Options", "[", "Integrand", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtractGrassmann", "[", 
   RowBox[{
   "theory_", ",", "N_", ",", "n_", ",", "L_", ",", "R_", ",", "stateslist_", 
    ",", 
    RowBox[{"opt", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"N", ">", "0"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "if", " ", "sparsearray", " ", "is", " ", "purely", " ", "numeric", " ", 
      
      RowBox[{"there", "'"}], "s", " ", "no", " ", "need", " ", "to", " ", 
      "HoldForm", " ", "it"}], "*)"}], "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "#", "]"}], " ", ">", " ", "0"}], " ", "&&", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"NumericSparseArrayQ", "[", 
            RowBox[{"First", "[", "#", "]"}], "]"}], "===", " ", "True"}], 
          ")"}]}], ",", 
        RowBox[{"ReleaseHold", "[", "#", "]"}], ",", "#"}], "]"}], "&"}], "@", 
     RowBox[{"DetGIntegrate", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"GProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "8", "]"}], "]"}], "[", 
           RowBox[{"l", ",", "A"}], "]"}], " ", "-", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "8", "]"}], "]"}], "[", 
              RowBox[{"r", ",", "A"}], "]"}], 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "[", 
              RowBox[{"l", ",", "r"}], "]"}]], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"A", ",", "N"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "L"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"#", " ", "===", "  ", "1"}], ",", "Nothing", ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", 
                   RowBox[{"Length", "[", "#", "]"}]}], "}"}]}], "]"}]}], 
              "]"}], "&"}], "@", 
            RowBox[{"StateToRSym", "[", 
             RowBox[{"theory", ",", "N", ",", 
              RowBox[{"stateslist", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", ",", "A"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"FilterRules", "[", 
         RowBox[{
          RowBox[{"{", "opt", "}"}], ",", 
          RowBox[{"Options", "[", "DetGIntegrate", "]"}]}], "]"}]}], ",", 
       RowBox[{"CheckForm", "\[Rule]", " ", "False"}]}], 
      "\[IndentingNewLine]", "]"}]}], ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.726216306235035*^9, 3.726216319661428*^9}, {
   3.726216369964671*^9, 3.726216380459947*^9}, {3.7262166581070347`*^9, 
   3.726216687210719*^9}, {3.726217117995075*^9, 3.726217159779951*^9}, {
   3.7262171936668673`*^9, 3.726217305886723*^9}, {3.726217341942582*^9, 
   3.726217425235523*^9}, {3.726217525559725*^9, 3.726217680363493*^9}, {
   3.726217719386066*^9, 3.726217810719481*^9}, {3.7262178454306097`*^9, 
   3.726217942331872*^9}, {3.7262181711474*^9, 3.726218187875681*^9}, {
   3.72621825086602*^9, 3.726218259500011*^9}, {3.7262235427458067`*^9, 
   3.726223549834271*^9}, {3.726229522115996*^9, 3.726229571418214*^9}, {
   3.7262302998672953`*^9, 3.726230361120904*^9}, {3.726233007659891*^9, 
   3.726233073939952*^9}, {3.7262333627787952`*^9, 3.726233385609626*^9}, {
   3.726233444559575*^9, 3.726233451750877*^9}, {3.72623348455891*^9, 
   3.7262335108930397`*^9}, {3.726233542060647*^9, 3.726233588818472*^9}, {
   3.726315849315262*^9, 3.726315864804859*^9}, {3.726315897563055*^9, 
   3.7263159308168297`*^9}, {3.7263159865434523`*^9, 3.726316016023888*^9}, {
   3.726316066518323*^9, 3.7263161125253353`*^9}, {3.7263161501736193`*^9, 
   3.726316151924735*^9}, {3.726316313392062*^9, 3.726316319318334*^9}, {
   3.726316400205304*^9, 3.726316400516879*^9}, {3.726579452961887*^9, 
   3.7265794614005938`*^9}, {3.726579494143979*^9, 3.726579494556662*^9}, {
   3.7265795283114033`*^9, 3.726579529682132*^9}, 3.733738731897633*^9, {
   3.733738781125391*^9, 3.7337389615771437`*^9}, {3.733739014678363*^9, 
   3.7337390903087673`*^9}, {3.733739142987878*^9, 3.7337391703226147`*^9}, {
   3.7337392164409113`*^9, 3.733739236383877*^9}, {3.733739297269475*^9, 
   3.733739438748454*^9}, {3.73373950312103*^9, 3.733739544927452*^9}, {
   3.7337395909432096`*^9, 3.7337397192719507`*^9}, {3.733739759409697*^9, 
   3.7337397968962*^9}, {3.733739844726933*^9, 3.733739851093238*^9}, 
   3.733817643159337*^9, {3.733820691936117*^9, 3.733820696309731*^9}, {
   3.7338207843237677`*^9, 3.733820902168655*^9}, {3.733820991421853*^9, 
   3.73382099319664*^9}, {3.733821345855261*^9, 3.73382134868213*^9}, {
   3.733821603058014*^9, 3.733821620600864*^9}, {3.7338237108237553`*^9, 
   3.7338237822653093`*^9}, {3.7338239604318447`*^9, 3.733823964205161*^9}, {
   3.7338250100857773`*^9, 3.7338250111572447`*^9}, {3.7340741774737253`*^9, 
   3.734074192730591*^9}, {3.73407423035246*^9, 3.734074279543645*^9}, {
   3.734074335038556*^9, 3.73407437618895*^9}, {3.734074555191103*^9, 
   3.734074566678512*^9}, {3.7340746467313957`*^9, 3.734074678942049*^9}, {
   3.734076470649249*^9, 3.734076508679051*^9}, 3.7340794107420483`*^9, 
   3.734079886346692*^9, {3.734079927136478*^9, 3.734079952943432*^9}, {
   3.734079983007925*^9, 3.7340799839751377`*^9}, {3.734080685193346*^9, 
   3.7340806935909033`*^9}, {3.734088752967078*^9, 3.734088856845059*^9}, {
   3.7340888879317417`*^9, 3.7340888943388987`*^9}, {3.73408899629725*^9, 
   3.734089000861491*^9}, {3.7340890430225897`*^9, 3.734089043703323*^9}, {
   3.734089192497662*^9, 3.734089194216078*^9}, {3.734089653284769*^9, 
   3.734089656410671*^9}, {3.734089720784689*^9, 3.734089732975885*^9}, {
   3.7341577046535873`*^9, 3.7341577614031353`*^9}, {3.734158181021461*^9, 
   3.734158184252693*^9}, {3.734160613462606*^9, 3.734160614382607*^9}, {
   3.734248871181614*^9, 3.7342488731685753`*^9}, {3.734253254250311*^9, 
   3.734253261820792*^9}, {3.734254533301014*^9, 3.734254535916358*^9}, {
   3.734265115752925*^9, 3.734265246584763*^9}, {3.734265281393796*^9, 
   3.7342653553926487`*^9}, 3.734266157232482*^9, {3.734266219069119*^9, 
   3.7342663912092037`*^9}, {3.734266526139784*^9, 3.7342665305620832`*^9}, {
   3.734266562815052*^9, 3.734266564965867*^9}, {3.734266914579166*^9, 
   3.7342669364107*^9}, {3.7343505449096527`*^9, 3.734350544994597*^9}, 
   3.734350827435602*^9, {3.734350945771894*^9, 3.734350954693507*^9}, {
   3.734351002848394*^9, 3.734351027223497*^9}, {3.734351153650626*^9, 
   3.734351165174069*^9}, {3.734351200442518*^9, 3.734351236462585*^9}, {
   3.7343512843372097`*^9, 3.7343513739252377`*^9}, {3.734416648684017*^9, 
   3.734416664683337*^9}, {3.7344187657369413`*^9, 3.7344187998838987`*^9}, {
   3.734419577607853*^9, 3.734419587829014*^9}, {3.734421487295721*^9, 
   3.734421502389822*^9}, {3.734426119190022*^9, 3.7344263340092363`*^9}, {
   3.734426416010051*^9, 3.734426432222534*^9}, {3.7344264949637203`*^9, 
   3.7344267756056967`*^9}, {3.734693643184966*^9, 3.7346936658115597`*^9}, {
   3.7347623380487213`*^9, 3.734762377092084*^9}, {3.734768051227162*^9, 
   3.734768065122058*^9}, {3.7347703562397413`*^9, 3.734770554178854*^9}, {
   3.734770590509646*^9, 3.734770704783228*^9}, {3.734770780725852*^9, 
   3.734770798393385*^9}, 3.734770858222575*^9, 3.734774401231859*^9, {
   3.734775939051063*^9, 3.734775941462619*^9}, {3.734776540765448*^9, 
   3.7347765480934153`*^9}, {3.7347775542832193`*^9, 
   3.7347775656737623`*^9}, {3.734777620265584*^9, 3.73477779490317*^9}, {
   3.734778097717264*^9, 3.734778103835394*^9}, {3.7347879216832457`*^9, 
   3.7347879796504297`*^9}, {3.7348513674246883`*^9, 3.734851389002684*^9}, {
   3.734853277722904*^9, 3.734853324654931*^9}, {3.734863868111504*^9, 
   3.734863905299611*^9}, {3.7348639546231537`*^9, 3.734863986999156*^9}, {
   3.7348640447529173`*^9, 3.734864053894183*^9}, {3.7348647151678133`*^9, 
   3.734864721309304*^9}, {3.735030254297703*^9, 3.735030267326076*^9}, {
   3.735030344962592*^9, 3.7350305251555843`*^9}, {3.7350305574670067`*^9, 
   3.735030714248486*^9}, {3.735030834263537*^9, 3.735030878747428*^9}, {
   3.7350310130072613`*^9, 3.735031045655305*^9}, {3.735031103479273*^9, 
   3.7350313341084833`*^9}, {3.735031365495254*^9, 3.735031404895454*^9}, {
   3.735031486883791*^9, 3.7350317620421753`*^9}, {3.7350318001778383`*^9, 
   3.735031851523733*^9}, {3.735032471715665*^9, 3.735032482314562*^9}, {
   3.735377767731957*^9, 3.735377774036825*^9}, {3.735380569651743*^9, 
   3.735380571496553*^9}, {3.7364923330669813`*^9, 3.73649237096953*^9}, {
   3.736495698959751*^9, 3.736495777145401*^9}, {3.736495829029441*^9, 
   3.736495857112355*^9}, {3.7364958998389807`*^9, 3.7364959935490713`*^9}, {
   3.736496215313385*^9, 3.736496222784335*^9}, 3.7364988920659018`*^9, {
   3.736498950163219*^9, 3.7364989991426287`*^9}, {3.7364990573028584`*^9, 
   3.736499107635108*^9}, {3.73649920020122*^9, 3.7364994845148087`*^9}, {
   3.736499537979096*^9, 3.736499571457613*^9}, {3.7364996354929953`*^9, 
   3.736499694828309*^9}, {3.736499855997177*^9, 3.7364999348178577`*^9}, {
   3.7365013658575687`*^9, 3.736501439475771*^9}, 3.736501470103895*^9, {
   3.7365017538300343`*^9, 3.736501811458976*^9}, {3.7365021539330072`*^9, 
   3.7365021590808067`*^9}, {3.7365021945479193`*^9, 3.736502343675894*^9}, {
   3.736503106907584*^9, 3.736503227663847*^9}, {3.73650328587228*^9, 
   3.736503288819553*^9}, {3.736503353106412*^9, 3.7365034425852203`*^9}, 
   3.736504048457815*^9, {3.736516921766077*^9, 3.736516922688129*^9}, {
   3.7365176413294373`*^9, 3.736517676839608*^9}, {3.7365821057700653`*^9, 
   3.736582165227139*^9}, {3.736582255509202*^9, 3.736582297427102*^9}, {
   3.736582738703952*^9, 3.736582749865267*^9}, {3.736584946792549*^9, 
   3.736585010043559*^9}, {3.736594948327338*^9, 3.736594953159127*^9}, {
   3.736664478924827*^9, 3.736664514721863*^9}, {3.736664567823564*^9, 
   3.736664628531857*^9}, {3.736664688717527*^9, 3.736664699498254*^9}, {
   3.736664734627266*^9, 3.736664781173402*^9}},
 ExpressionUUID -> "c6763b58-dc99-4807-bf52-83adc2b6e6e9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Swapping left-right set and ordering integrands", "Section",
 CellChangeTimes->{{3.7319970498051977`*^9, 3.731997054394259*^9}, {
  3.734249538540969*^9, 
  3.734249543757823*^9}},ExpressionUUID->"79178efc-1523-45a8-b573-\
5abdaa804925"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SwapParticles", "[", 
    RowBox[{"integrand_", ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "L_List", ",", 
     "l0_Integer", ",", "r0_Integer"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ",", 
        RowBox[{"Rred", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", 
           RowBox[{"Append", "[", 
            RowBox[{"L", ",", "r0"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"Lred", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{"L", ",", 
           RowBox[{"{", "l0", "}"}]}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"transformation", " ", "of", " ", "the", " ", "measure"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"l0", ",", "r0"}], "]"}], "8"]], 
       RowBox[{"Product", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"l", ",", "l0"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"l", ",", "r0"}], "]"}], "2"]], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "Lred"}], "}"}]}], "]"}], 
       RowBox[{"Product", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"r", ",", "r0"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"r", ",", "l0"}], "]"}], "2"]], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "Rred"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Apply", " ", "to", " ", "sparsearray", " ", "in", " ", "case", " ", 
         "we", " ", "kept", " ", "the", " ", "integrand", " ", "with", " ", 
         "a", " ", "holddet"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"ApplyToSparseArray", "[", 
        RowBox[{"integrand", ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "swap", " ", "particles", " ", "in", " ", "the", " ", "integrand"}],
           "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Antisymmetrise", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"#", "\[IndentingNewLine]", "/.", 
              RowBox[{"{", 
               RowBox[{"(*", 
                RowBox[{
                "reps", " ", "involving", " ", "swapped", " ", "particles"}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"l0", ",", "r0"}], "]"}], "\[RuleDelayed]", " ", 
                 RowBox[{"1", "/", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r0", ",", "l0"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"l0", ",", 
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r", ",", "r0"}], "]"}], "/", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r0", ",", "l0"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}], ",", "r0"}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"l", ",", "l0"}], "]"}], "/", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r0", ",", "l0"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"l0", ",", " ", 
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "l0"}], "]"}], "2"], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r0", " ", ",", "l0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", " ", ",", "r0"}], "]"}]}], ")"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"r0", ",", 
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], "2"], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r0", " ", ",", "l0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l0", ",", " ", "r"}], "]"}]}], ")"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                 "repeat", " ", "for", " ", "antisym", " ", "of", " ", 
                  "brackets"}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"r0", ",", "l0"}], "]"}], "\[RuleDelayed]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r0", ",", "l0"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}], ",", "l0"}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{"-", " ", 
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], "/", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r0", ",", "l0"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"r0", ",", 
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "l0"}], "]"}]}], "/", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r0", ",", "l0"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}], ",", "l0"}], "]"}], 
                 "\[RuleDelayed]", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "l0"}], "]"}], "2"]}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r0", " ", ",", "l0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", " ", ",", "r0"}], "]"}]}], ")"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}], ",", "r0"}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], "2"]}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r0", " ", ",", "l0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l0", ",", "r"}], "]"}]}], ")"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                 "not", " ", "involving", " ", "swapped", " ", "particles"}], 
                 "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}], ",", " ", 
                   RowBox[{"lpr_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "lpr"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"l", ",", "lpr"}], "]"}], 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"l", ",", "l0"}], "]"}], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"lpr", ",", "l0"}], "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "r0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"lpr", ",", "r0"}], "]"}]}], ")"}]}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}], ",", " ", 
                   RowBox[{"rpr_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "rpr"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r", ",", "rpr"}], "]"}], 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r", ",", "r0"}], "]"}], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"rpr", ",", "r0"}], "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "l0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"rpr", ",", "l0"}], "]"}]}], ")"}]}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}], ",", " ", 
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"l", ",", "r"}], "]"}], 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"l", ",", "l0"}], "]"}], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "r0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "l0"}], "]"}]}], ")"}]}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                 "repeat", " ", "for", " ", "antisym", " ", "of", " ", 
                  "brackets"}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", " ", 
                  RowBox[{
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}], ",", 
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"l", ",", "l0"}], "]"}], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "r0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "l0"}], "]"}]}], ")"}]}]}]}]}], 
               "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", ")"}], 
            ",", 
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "&"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "&&", 
     RowBox[{"MemberQ", "[", 
      RowBox[{"L", ",", "l0"}], "]"}], "&&", 
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], " ", "&&", " ", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", "r0"}], 
      "]"}]}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SwapParticles", "[", 
    RowBox[{"integrand_", ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "L_List", ",", 
     "r0_Integer", ",", "l0_Integer"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"SwapParticles", "[", 
     RowBox[{"integrand", ",", "n", ",", "L", ",", "l0", ",", "r0"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "&&", 
     RowBox[{"MemberQ", "[", 
      RowBox[{"L", ",", "l0"}], "]"}], "&&", 
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], " ", "&&", " ", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", "r0"}], 
      "]"}]}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ChangeLeftSet", "[", 
    RowBox[{"integrand_", ",", " ", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "Lold_List", 
     ",", "Lnew_List"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "calculate", " ", "which", " ", "parts", " ", "of", " ", "left", " ", 
       "sets", " ", "we", " ", "need", " ", "to", " ", "swap"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"int", "=", " ", "integrand"}], ",", 
        RowBox[{"swapold", " ", "=", " ", 
         RowBox[{"Select", "[", 
          RowBox[{"Lold", ",", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"Lnew", ",", "#"}], "]"}]}], "&"}]}], "]"}]}], ",", 
        RowBox[{"swapnew", " ", "=", " ", 
         RowBox[{"Select", "[", 
          RowBox[{"Lnew", ",", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"Lold", ",", "#"}], "]"}]}], "&"}]}], "]"}]}], ",", 
        RowBox[{"currentL", " ", "=", " ", "Lold"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"index", " ", "through", " ", "each", " ", "one"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"int", " ", "=", " ", 
           RowBox[{"SwapParticles", "[", 
            RowBox[{"int", ",", "n", ",", "currentL", ",", 
             RowBox[{"swapold", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"swapnew", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"currentL", " ", "=", " ", 
           RowBox[{"currentL", "/.", 
            RowBox[{
             RowBox[{"swapold", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", 
             RowBox[{"swapnew", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}]}]}], " ", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "swapold", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "int"}]}], "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "Lold"}], "]"}], "&&", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "Lnew"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", "Lold", "]"}], " ", "===", " ", 
      RowBox[{"Length", "[", "Lnew", "]"}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChangeLeftSet", "[", 
   RowBox[{"integrand_", ",", "  ", 
    RowBox[{"n_Integer", "/;", 
     RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List"}], 
   "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"ChangeLeftSet", "[", 
    RowBox[{"integrand", ",", "n", ",", "L", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", "L", "]"}], "]"}]}], "]"}], "/;", 
   RowBox[{"ChooseQ", "[", 
    RowBox[{
     RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.731997066930526*^9, 3.731997109684704*^9}, {
   3.731997475209312*^9, 3.731997941314804*^9}, {3.7319979967049828`*^9, 
   3.73199826135285*^9}, {3.731998306816174*^9, 3.7319985546816483`*^9}, {
   3.731998611789424*^9, 3.731998612712089*^9}, 3.73199894730995*^9, {
   3.731998992963758*^9, 3.7319991321349373`*^9}, {3.731999237996134*^9, 
   3.731999346928708*^9}, 3.7319994563460693`*^9, {3.731999721878746*^9, 
   3.731999724645115*^9}, {3.7319999050301743`*^9, 3.731999915902677*^9}, {
   3.731999986035823*^9, 3.73200005198409*^9}, {3.732008450106276*^9, 
   3.73200845647337*^9}, {3.732008511785083*^9, 3.732008525767767*^9}, {
   3.7320086648997393`*^9, 3.7320087169060173`*^9}, {3.7320136225034103`*^9, 
   3.73201374219876*^9}, {3.7320137991341763`*^9, 3.732014028198599*^9}, {
   3.7322753905921783`*^9, 3.732275434899027*^9}, 3.7322755946466722`*^9, 
   3.732278148337429*^9, 3.732360677205233*^9, {3.732360885112197*^9, 
   3.732360887889187*^9}, {3.734248936136963*^9, 3.734248936462728*^9}, {
   3.7342664110236177`*^9, 3.734266451361899*^9}, {3.734695727283815*^9, 
   3.734695736332765*^9}, {3.734696011355219*^9, 3.734696136410042*^9}, {
   3.734696229698887*^9, 3.734696232427207*^9}, {3.7346962843967323`*^9, 
   3.734696322178681*^9}, {3.7346963908207703`*^9, 3.7346964266173162`*^9}, {
   3.7346964978589497`*^9, 3.734696501557068*^9}, {3.7346972486835203`*^9, 
   3.734697368387541*^9}, {3.734697400713891*^9, 3.734697429650316*^9}, {
   3.734697466567576*^9, 3.7346976120264378`*^9}, {3.734697644132535*^9, 
   3.734697676257099*^9}, {3.734697709318396*^9, 3.734697715093203*^9}, {
   3.734759966188703*^9, 3.734759980031217*^9}, {3.734760281910569*^9, 
   3.734760308582655*^9}, {3.734760853297967*^9, 3.734760857781464*^9}, {
   3.734762425261764*^9, 3.734762425789646*^9}, {3.734864077081959*^9, 
   3.7348642469980516`*^9}, {3.735384374740724*^9, 3.735384439449682*^9}, {
   3.735384475220986*^9, 3.735384481747017*^9}, {3.7353847491040583`*^9, 
   3.7353848019716053`*^9}, {3.735386542015955*^9, 
   3.73538660836514*^9}},ExpressionUUID->"1b84c64d-06a4-415b-9df7-\
358d3e0038f8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Amplitude function for numerics and MHV analytics", "Section",
 CellChangeTimes->{{3.734249629202063*^9, 
  3.7342496412656307`*^9}},ExpressionUUID->"d5308aa9-79ee-4d04-a3f8-\
4c3430b6ccb1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "::", "incompatstates"}], " ", "=", " ", 
   "\"\<`1`-point momenta entered with `2` states\>\""}], ";", 
  RowBox[{
   RowBox[{"Amplitude", "::", "incompatmhv"}], " ", "=", " ", 
   "\"\<MHV degree `1` solutions entered with MHV degree `2` states\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Amplitude", "::", "incompatsols"}], " ", "=", " ", 
    "\"\<Left set `1` entered with `2` solutions\>\""}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "keep", " ", "options", " ", "from", " ", "NSolveMC", " ", "but", " ", 
    "not", " ", "distribution", " ", "or", " ", "numsols"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "Amplitude", "]"}], " ", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Options", "[", "NSolveMonteCarlo", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ";;"}], "]"}], "]"}], ",", 
     RowBox[{"Options", "[", "Integrand", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Simplify", "\[Rule]", " ", "True"}], ",", 
       RowBox[{"Precision", "\[Rule]", " ", "Automatic"}]}], "}"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetAttributes", "[", 
    RowBox[{"Amplitude", ",", "NHoldAll"}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"analytical", " ", "amplitudes"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"component", " ", "states"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", "states__", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L", " ", "=", " ", 
         RowBox[{"GetLeftSet", "[", 
          RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}], ",", 
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "states", "}"}], "]"}]}], ",", "statespec", ",", 
        RowBox[{"integrandops", " ", "=", " ", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"FilterRules", "[", 
           RowBox[{
            RowBox[{"{", "opt", "}"}], ",", 
            RowBox[{"Options", "[", "Integrand", "]"}]}], "]"}]}]}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"L", " ", "===", " ", 
           RowBox[{"-", "1"}]}], " ", "||", 
          RowBox[{"!", 
           RowBox[{"NonZeroMHVQ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"Length", "[", "L", "]"}]}], "]"}]}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Simplified", " ", "CSG", " ", "expression", " ", "needs", " ", "to", 
         " ", "know", " ", "which", " ", "states", " ", "were", " ", "from", 
         " ", "negative", " ", "helicity", " ", "multiplet"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"theory", " ", "===", " ", "\"\<CG\>\""}], ",", 
         RowBox[{"statespec", " ", "=", " ", 
          RowBox[{"GetNegativeSet", "[", 
           RowBox[{"\"\<CG\>\"", ",", "4", ",", "states"}], "]"}]}], ",", 
         RowBox[{"statespec", " ", "=", " ", 
          RowBox[{"Sequence", "[", "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"MHV", "&&", 
         RowBox[{"MHVbar", " ", "analytical", " ", "solutions"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "L", "]"}], " ", "\[Equal]", " ", "2"}], 
          " ", "||", " ", 
          RowBox[{
           RowBox[{"Length", "[", "L", "]"}], " ", "\[Equal]", " ", 
           RowBox[{"n", "-", "2"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"OptionValue", "[", "Simplify", "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "directly", " ", "from", " ", "scattering", " ", "equations"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"Antisymmetrise", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"ScatteringJacobian4D", "[", 
                RowBox[{"n", ",", "L"}], "]"}]}], 
              RowBox[{"ApplyToSparseArray", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"#", " ", "===", " ", "0"}], ",", 
                    RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], 
                  "&"}], "@", 
                 RowBox[{"Integrand", "[", 
                  RowBox[{
                  "theory", ",", "N", ",", "states", ",", "integrandops"}], 
                  "]"}]}], ",", 
                RowBox[{
                 RowBox[{"ReplaceMinors", "[", 
                  RowBox[{"#", ",", "n", ",", "L"}], "]"}], "&"}]}], "]"}]}], 
             "]"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"simplified", " ", "analytical", " ", "expressions"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"Antisymmetrise", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"SimplifiedAmplitude", "[", 
               RowBox[{
               "theory", ",", "N", ",", "n", ",", "L", ",", "statespec", ",", 
                "integrandops"}], "]"}], "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "Grassmann", " ", "integration", " ", "for", " ", "state", " ",
                 "extraction"}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{"ApplyToSparseArray", "[", 
               RowBox[{
                RowBox[{"ExtractGrassmann", "[", 
                 RowBox[{"theory", ",", "N", ",", "n", ",", "L", ",", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
                  
                  RowBox[{"{", "states", "}"}], ",", "integrandops"}], "]"}], 
                ",", 
                RowBox[{
                 RowBox[{"ReplaceMinors", "[", 
                  RowBox[{"#", ",", "n", ",", "L"}], "]"}], "&"}]}], "]"}]}], 
             "\[IndentingNewLine]", " ", "]"}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"For", " ", "non"}], "-", 
          RowBox[{"MHV", " ", "we", " ", 
           RowBox[{"don", "'"}], "t", " ", "have", " ", "an", " ", 
           "analytical", " ", "solution", " ", "to", " ", "scattering", " ", 
           "eqns"}]}], ",", " ", 
         RowBox[{
         "so", " ", "return", " ", "unevaluated", " ", "integral", " ", 
          "formula"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Hold", "[", "Integrate", "]"}], "@@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Times", "@@", 
              RowBox[{"DiracDelta", "/@", 
               RowBox[{"ScatteringEquations4D", "[", 
                RowBox[{"n", ",", "L"}], "]"}]}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"#", " ", "===", " ", "0"}], ",", 
                 RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], 
              "@", 
              RowBox[{"Integrand", "[", 
               RowBox[{
               "theory", ",", "N", ",", "states", ",", "integrandops"}], 
               "]"}]}]}], "}"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Superscript", "[", 
               RowBox[{"\"\<\[DifferentialD]\>\"", ",", 
                RowBox[{"\"\<2\[Times]\>\"", "<>", 
                 RowBox[{"ToString", "[", "n", "]"}]}]}], "]"}], " ", ",", 
              RowBox[{"heads", "[", 
               RowBox[{"[", "7", "]"}], "]"}]}], "}"}], "]"}], "/", 
           "\"\<Vol(GL(2))\>\""}]}], "}"}]}]}]}], "\[IndentingNewLine]", 
     "]"}], "/;", 
    RowBox[{
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", 
     RowBox[{"StateQ", "[", 
      RowBox[{"theory", ",", "N", ",", "states"}], "]"}], "&&", " ", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], "\[GreaterEqual]", " ", 
      "3"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "superamplitude", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"n_", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "L_List", ",", 
     "fieldspec___", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"integrandops", " ", "=", " ", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"FilterRules", "[", 
          RowBox[{
           RowBox[{"{", "opt", "}"}], ",", 
           RowBox[{"Options", "[", "Integrand", "]"}]}], "]"}]}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"L", " ", "===", " ", 
           RowBox[{"-", "1"}]}], " ", "||", 
          RowBox[{"!", 
           RowBox[{"NonZeroMHVQ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"Length", "[", "L", "]"}]}], "]"}]}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"MHV", "&&", 
         RowBox[{"MHVbar", " ", "analytical", " ", "solutions"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "L", "]"}], " ", "\[Equal]", " ", "2"}], 
          " ", "||", " ", 
          RowBox[{
           RowBox[{"Length", "[", "L", "]"}], " ", "\[Equal]", " ", 
           RowBox[{"n", "-", "2"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"OptionValue", "[", "Simplify", "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "directly", " ", "from", " ", "scattering", " ", "equations"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"Antisymmetrise", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"ScatteringJacobian4D", "[", 
                RowBox[{"n", ",", "L"}], "]"}]}], 
              RowBox[{"ApplyToSparseArray", "[", 
               RowBox[{
                RowBox[{"Integrand", "[", 
                 RowBox[{
                 "theory", ",", "N", ",", "n", ",", "L", ",", "fieldspec", 
                  ",", "integrandops"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"ReplaceMinors", "[", 
                  RowBox[{"#", ",", "n", ",", "L"}], "]"}], "&"}]}], "]"}]}], 
             "]"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"simplified", " ", "analytical", " ", "expressions"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"Antisymmetrise", "[", 
             RowBox[{
              RowBox[{"SimplifiedAmplitude", "[", 
               RowBox[{
               "theory", ",", "N", ",", "n", ",", "L", ",", "fieldspec", ",", 
                "integrandops"}], "]"}], "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "L", "]"}], " ", "\[Equal]", " ", 
                 "2"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "@@", "L"}], ")"}], 
                  RowBox[{"-", "N"}]], 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
                    "Hold", ",", 
                    RowBox[{"#", "&"}]}], "]"}], "@", 
                  RowBox[{"DeltaQ", "[", 
                   RowBox[{"N", ",", "n"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "@@", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], 
                   ")"}], 
                  RowBox[{"-", "N"}]], 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
                    "Hold", ",", 
                    RowBox[{"#", "&"}]}], "]"}], "@", 
                  RowBox[{"MHVBarGrassmannFactor", "[", 
                   RowBox[{"N", ",", "n"}], "]"}]}]}]}], 
               "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
            "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"For", " ", "non"}], "-", 
          RowBox[{"MHV", " ", "we", " ", 
           RowBox[{"don", "'"}], "t", " ", "have", " ", "an", " ", 
           "analytical", " ", "solution", " ", "to", " ", "scattering", " ", 
           "eqns"}]}], ",", " ", 
         RowBox[{
         "so", " ", "return", " ", "unevaluated", " ", "integral", " ", 
          "formula"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Hold", "[", "Integrate", "]"}], "@@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Times", "@@", 
              RowBox[{"DiracDelta", "/@", 
               RowBox[{"ScatteringEquations4D", "[", 
                RowBox[{"n", ",", "L"}], "]"}]}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"#", " ", "===", " ", "0"}], ",", 
                 RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], 
              "@", 
              RowBox[{"Integrand", "[", 
               RowBox[{
               "theory", ",", "N", ",", "n", ",", "L", ",", "fieldspec", ",", 
                "integrandops"}], "]"}]}]}], "}"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Superscript", "[", 
               RowBox[{"\"\<\[DifferentialD]\>\"", ",", 
                RowBox[{"\"\<2\[Times]\>\"", "<>", 
                 RowBox[{"ToString", "[", "n", "]"}]}]}], "]"}], " ", ",", 
              RowBox[{"heads", "[", 
               RowBox[{"[", "7", "]"}], "]"}]}], "}"}], "]"}], "/", 
           "\"\<Vol(GL(2))\>\""}]}], "}"}]}]}]}], "\[IndentingNewLine]", 
     "]"}], "/;", 
    RowBox[{
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", " ", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "&&", " ", 
     RowBox[{"SuperfieldSpecifierQ", "[", 
      RowBox[{"theory", ",", "N", ",", "n", ",", "fieldspec"}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"superamplitude", ",", " ", 
    RowBox[{"maximal", " ", "SUSY"}], ",", " ", 
    RowBox[{"n", " ", "and", " ", "k"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "k_Integer", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"theory", ",", "N", ",", "n", ",", 
      RowBox[{"Range", "[", "k", "]"}], ",", "opt"}], "]"}], "/;", 
    RowBox[{"MaximalTheoryQ", "[", 
     RowBox[{"theory", ",", "N"}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"superamplitude", ",", " ", "CG", ",", " ", 
    RowBox[{"n", " ", "and", " ", "k", " ", "and", " ", "phiset"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "k_Integer", ",", 
     "Phiset_", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<CG\>\"", ",", "4", ",", "n", ",", 
      RowBox[{"Range", "[", "k", "]"}], ",", "Phiset", ",", "opt"}], "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", "n", "]"}], ",", "Phiset"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Helper", " ", "function", " ", "for", " ", "working", " ", "out", " ", 
    "what", " ", "precision", " ", "to", " ", "calculate", " ", "to"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AmplitudePrecisionOption", "[", 
    RowBox[{"momenta_", ",", "L_", ",", "solutions_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"usep", " ", "=", " ", "p"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Switch", "[", 
       RowBox[{"usep", ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "If", " ", "we", " ", "got", " ", "rational", " ", "momenta"}], ",",
           " ", 
          RowBox[{"leave", " ", "at", " ", "calculated", " ", "precision"}], 
          ",", " ", 
          RowBox[{
          "otherwise", " ", "calculate", " ", "to", " ", "precision", " ", 
           "of", " ", "momenta"}], ",", " ", 
          RowBox[{"or", " ", "to", " ", "specified", " ", "p"}]}], "*)"}], 
        "\[IndentingNewLine]", "Automatic", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Precision", "[", "momenta", "]"}], " ", "===", " ", 
           "\[Infinity]"}], ",", 
          RowBox[{"Return", "[", "solutions", "]"}], ",", 
          RowBox[{"usep", " ", "=", " ", 
           RowBox[{"Precision", "[", "momenta", "]"}]}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "If", " ", "specified", " ", "p", " ", "is", " ", "infinity"}], ",",
           " ", 
          RowBox[{
          "calculate", " ", "to", " ", "400", " ", "and", " ", "then", " ", 
           RowBox[{"we", "'"}], "ll", " ", 
           RowBox[{"rationalize", ".", " ", "If"}], " ", "momenta", " ", 
           "are", " ", "not", " ", "rational", " ", "then", " ", 
           RowBox[{"don", "'"}], "t", " ", "do", " ", "this"}]}], "*)"}], 
        "\[IndentingNewLine]", "Infinity", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Precision", "[", "momenta", "]"}], " ", "===", " ", 
           "\[Infinity]"}], ",", " ", 
          RowBox[{"usep", " ", "=", " ", "400"}], ",", 
          RowBox[{"usep", " ", "=", " ", 
           RowBox[{"Precision", "[", "momenta", "]"}]}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"IncreasePrecision", "[", 
       RowBox[{"momenta", ",", "L", ",", "solutions", ",", "usep"}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"numerical", " ", "amplitudes"}], ",", " ", 
    RowBox[{"solving", " ", "scattering", " ", "equations"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"specified", " ", "states"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "states__", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L", " ", "=", " ", 
         RowBox[{"GetLeftSet", "[", 
          RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}], ",", 
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "states", "}"}], "]"}]}], ",", "solutions", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"If", " ", "integrand", " ", "is", " ", "zero", " ", 
          RowBox[{"don", "'"}], "t", " ", "attempt", " ", "to", " ", "solve", 
          " ", 
          RowBox[{"eqns", ".", " ", "Internal"}], " ", "expressions", " ", 
          RowBox[{"eg", ".", " ", "with"}], " ", "Hodges", " ", "matrices", 
          " ", "can", " ", "be", " ", "so", " ", "large", " ", "that", " ", 
          "we", " ", "need", " ", "to", " ", "use", " ", "HoldForm"}], "*)"}],
         "\[IndentingNewLine]", 
        RowBox[{"int", " ", "=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"#", " ", "===", " ", "0"}], ",", 
             RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "@", 
          RowBox[{"Integrand", "[", 
           RowBox[{"theory", ",", "N", ",", "states", ",", 
            RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}]}]}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"check", " ", "states", " ", "match", " ", "momenta"}], "*)"}],
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "momenta", "]"}], " ", "=!=", " ", "n"}], 
         ",", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"Amplitude", "::", "incompatstates"}], ",", 
            RowBox[{"Length", "[", "momenta", "]"}], ",", "n"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
         "states"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"L", " ", "===", " ", 
           RowBox[{"-", "1"}]}], " ", "||", 
          RowBox[{"!", 
           RowBox[{"NonZeroMHVQ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"Length", "[", "L", "]"}]}], "]"}]}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"solve", " ", "eqns"}], ",", " ", 
         RowBox[{"pass", " ", "down", " ", "relevant", " ", "options"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"solutions", " ", "=", " ", 
        RowBox[{"NSolveScatteringEquations4D", "[", 
         RowBox[{"momenta", ",", "L", ",", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"FilterRules", "[", 
            RowBox[{
             RowBox[{"{", "opt", "}"}], ",", 
             RowBox[{"Options", "[", "NSolveMonteCarlo", "]"}]}], "]"}]}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "work", " ", "out", " ", "to", " ", "specified", " ", "precision"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"solutions", " ", "=", " ", 
        RowBox[{"AmplitudePrecisionOption", "[", 
         RowBox[{"momenta", ",", "L", ",", "solutions", ",", 
          RowBox[{"OptionValue", "[", "Precision", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"apply", " ", "solution", " ", "to", " ", "integrand"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"OptionValue", "[", "Precision", "]"}], " ", "===", " ", 
            "Infinity"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Precision", "[", "momenta", "]"}], " ", "===", " ", 
            "Infinity"}]}], ",", "Rationalize", ",", 
          RowBox[{"#", "&"}]}], "]"}], "@", 
        RowBox[{"ApplyScatteringSolutions", "[", 
         RowBox[{"int", ",", "momenta", ",", "L", ",", "solutions"}], 
         "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", 
     RowBox[{"StateQ", "[", 
      RowBox[{"theory", ",", "N", ",", "states"}], "]"}], "&&", " ", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], "\[GreaterEqual]", " ", 
      "3"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "superamplitude", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
     "fieldspec___", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"solutions", ",", " ", 
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", "momenta", "]"}]}], ",", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"If", " ", "integrand", " ", "is", " ", "zero", " ", 
          RowBox[{"don", "'"}], "t", " ", "attempt", " ", "to", " ", "solve", 
          " ", 
          RowBox[{"eqns", ".", " ", "Internal"}], " ", "expressions", " ", 
          RowBox[{"eg", ".", " ", "with"}], " ", "Hodges", " ", "matrices", 
          " ", "can", " ", "be", " ", "so", " ", "large", " ", "that", " ", 
          "we", " ", "need", " ", "to", " ", "use", " ", "HoldForm"}], "*)"}],
         "\[IndentingNewLine]", 
        RowBox[{"int", " ", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"#", " ", "===", " ", "0"}], ",", 
             RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "@", 
          RowBox[{"Integrand", "[", 
           RowBox[{"theory", ",", "N", ",", 
            RowBox[{"Length", "[", "momenta", "]"}], ",", "L", ",", 
            "fieldspec", ",", 
            RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}]}]}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "fields"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"solve", " ", "eqns"}], ",", " ", 
         RowBox[{
          RowBox[{"pass", " ", "down", " ", "only", " ", "relevant", " ", 
           RowBox[{"options", ".", " ", "not"}], " ", "Precision"}], ";", " ", 
          RowBox[{
           RowBox[{"we", "'"}], "ll", " ", "handle", " ", "this", " ", 
           "separately"}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"solutions", " ", "=", " ", 
        RowBox[{"NSolveScatteringEquations4D", "[", 
         RowBox[{"momenta", ",", "L", ",", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"FilterRules", "[", 
            RowBox[{
             RowBox[{"{", "opt", "}"}], ",", 
             RowBox[{"Options", "[", "NSolveMonteCarlo", "]"}]}], "]"}]}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "work", " ", "out", " ", "to", " ", "specified", " ", "precision"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"solutions", " ", "=", " ", 
        RowBox[{"AmplitudePrecisionOption", "[", 
         RowBox[{"momenta", ",", "L", ",", "solutions", ",", 
          RowBox[{"OptionValue", "[", "Precision", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"apply", " ", "solution", " ", "to", " ", "integrand"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"OptionValue", "[", "Precision", "]"}], " ", "===", " ", 
            "Infinity"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Precision", "[", "momenta", "]"}], " ", "===", " ", 
            "Infinity"}]}], ",", "Rationalize", ",", 
          RowBox[{"#", "&"}]}], "]"}], "@", 
        RowBox[{"ApplyScatteringSolutions", "[", 
         RowBox[{"int", ",", "momenta", ",", "L", ",", "solutions"}], 
         "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", 
     RowBox[{"SuperfieldSpecifierQ", "[", 
      RowBox[{"theory", ",", "N", ",", 
       RowBox[{"Length", "[", "momenta", "]"}], ",", "fieldspec"}], "]"}], "&&",
      " ", 
     RowBox[{
      RowBox[{"Length", "[", "momenta", "]"}], "\[GreaterEqual]", " ", 
      "3"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"superamplitude", ",", " ", 
    RowBox[{"maximal", " ", "SUSY"}], ",", " ", 
    RowBox[{"n", " ", "and", " ", "k"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "k_Integer", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"theory", ",", "N", ",", "momenta", ",", 
      RowBox[{"Range", "[", "k", "]"}], ",", "opt"}], "]"}], "/;", 
    RowBox[{"MaximalTheoryQ", "[", 
     RowBox[{"theory", ",", "N"}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"superamplitude", ",", " ", "CG", ",", " ", 
    RowBox[{"n", " ", "and", " ", "k", " ", "and", " ", "phiset"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "k_Integer", ",", "Phiset_", 
     ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<CG\>\"", ",", "4", ",", "momenta", ",", 
      RowBox[{"Range", "[", "k", "]"}], ",", "Phiset", ",", "opt"}], "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"Length", "@", "momenta"}], "]"}], ",", "Phiset"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "numerical", " ", "amplitudes", " ", "with", " ", "supplied", " ", 
    "solutions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"specified", " ", "states"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", "solutions_", 
     ",", "states__", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"statesL", " ", "=", " ", 
         RowBox[{"GetLeftSet", "[", 
          RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}], ",", 
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "states", "}"}], "]"}]}], ",", "sols", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"If", " ", "integrand", " ", "is", " ", "zero", " ", 
          RowBox[{"don", "'"}], "t", " ", "attempt", " ", "to", " ", "sum", 
          " ", "over", " ", 
          RowBox[{"solutions", ".", " ", "Internal"}], " ", "expressions", 
          " ", 
          RowBox[{"eg", ".", " ", "with"}], " ", "Hodges", " ", "matrices", 
          " ", "can", " ", "be", " ", "so", " ", "large", " ", "that", " ", 
          "we", " ", "need", " ", "to", " ", "use", " ", "HoldForm"}], "*)"}],
         "\[IndentingNewLine]", 
        RowBox[{"int", " ", "=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"#", " ", "===", " ", "0"}], ",", 
             RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "@", 
          RowBox[{"Integrand", "[", 
           RowBox[{"theory", ",", "N", ",", "states", ",", 
            RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}]}]}]}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"check", " ", "states", " ", "match", " ", "momenta"}], "*)"}],
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "momenta", "]"}], " ", "=!=", " ", "n"}], 
         ",", 
         RowBox[{
          RowBox[{"Message", "[", " ", 
           RowBox[{
            RowBox[{"Amplitude", "::", "incompatstates"}], ",", 
            RowBox[{"Length", "[", "momenta", "]"}], ",", "n"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "check", " ", "solutions", " ", "match", " ", "left", " ", "set", " ", 
         RowBox[{"(", 
          RowBox[{"up", " ", "to", " ", 
           RowBox[{"MHV", "/", "MHVb"}], " ", "discrepancy"}], ")"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "solutions", "]"}], " ", "=!=", " ", 
          RowBox[{"Eulerian", "[", 
           RowBox[{
            RowBox[{"n", "-", "3"}], ",", 
            RowBox[{
             RowBox[{"Length", "[", "L", "]"}], "-", "2"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", " ", 
           RowBox[{
            RowBox[{"Amplitude", "::", "incompatsols"}], ",", "L", ",", 
            RowBox[{"Length", "[", "solutions", "]"}]}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "check", " ", "solution", " ", "left", " ", "set", " ", "matches", 
         " ", "state", " ", "left", " ", "set"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "L", "]"}], "=!=", " ", 
          RowBox[{"Length", "[", "statesL", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", " ", 
           RowBox[{
            RowBox[{"Amplitude", "::", "incompatmhv"}], ",", 
            RowBox[{"Length", "[", "L", "]"}], ",", 
            RowBox[{"Length", "[", "statesL", "]"}]}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
         "states"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"statesL", " ", "===", " ", 
           RowBox[{"-", "1"}]}], " ", "||", 
          RowBox[{"!", 
           RowBox[{"NonZeroMHVQ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"Length", "[", "L", "]"}]}], "]"}]}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "work", " ", "out", " ", "to", " ", "specified", " ", "precision"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sols", " ", "=", " ", 
        RowBox[{"AmplitudePrecisionOption", "[", 
         RowBox[{"momenta", ",", "L", ",", "solutions", ",", 
          RowBox[{"OptionValue", "[", "Precision", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"apply", " ", "solution", " ", "to", " ", "integrand"}], ",",
          " ", 
         RowBox[{
         "transforming", " ", "integrand", " ", "so", " ", "that", " ", "L", 
          " ", "set", " ", "for", " ", "states", " ", "matches", " ", "L", 
          " ", "set", " ", "entered", " ", "with", " ", "solutions"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"OptionValue", "[", "Precision", "]"}], " ", "===", " ", 
            "Infinity"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Precision", "[", "momenta", "]"}], " ", "===", " ", 
            "Infinity"}]}], ",", "Rationalize", ",", 
          RowBox[{"#", "&"}]}], "]"}], "@", "\[IndentingNewLine]", 
        RowBox[{"ApplyScatteringSolutions", "[", 
         RowBox[{
          RowBox[{"ChangeLeftSet", "[", 
           RowBox[{"int", ",", "n", ",", "statesL", ",", "L"}], "]"}], ",", 
          "momenta", ",", "L", ",", "sols"}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "@", 
        RowBox[{"Length", "[", "momenta", "]"}]}], ",", "L"}], "]"}], "&&", 
     RowBox[{"SolutionQ", "[", 
      RowBox[{
       RowBox[{"Length", "[", "momenta", "]"}], ",", "solutions"}], "]"}], "&&", 
     RowBox[{"StateQ", "[", 
      RowBox[{"theory", ",", "N", ",", "states"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], "\[GreaterEqual]", " ", 
      "3"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "superamplitudes", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", "solutions_", 
     ",", 
     RowBox[{"fieldsL_List", " ", ":", " ", 
      RowBox[{"{", "}"}]}], ",", "fieldspec___", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", "momenta", "]"}]}], ",", "sols", ",", 
        RowBox[{"usefieldsL", " ", "=", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"fieldsL", " ", "===", " ", 
            RowBox[{"{", "}"}]}], ",", "L", ",", "fieldsL"}], "]"}]}], ",", 
        "int"}], " ", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"If", " ", "integrand", " ", "is", " ", "zero", " ", 
        RowBox[{"don", "'"}], "t", " ", "attempt", " ", "to", " ", "sum", " ",
         "over", " ", 
        RowBox[{"solutions", ".", " ", "Internal"}], " ", "expressions", " ", 
        
        RowBox[{"eg", ".", " ", "with"}], " ", "Hodges", " ", "matrices", " ",
         "can", " ", "be", " ", "so", " ", "large", " ", "that", " ", "we", 
        " ", "need", " ", "to", " ", "use", " ", "HoldForm"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"int", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", " ", "===", " ", "0"}], ",", 
            RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "@", 
         
         RowBox[{"Integrand", "[", 
          RowBox[{"theory", ",", "N", ",", 
           RowBox[{"Length", "[", "momenta", "]"}], ",", "usefieldsL", ",", 
           "fieldspec", ",", 
           RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "check", " ", "solutions", " ", "match", " ", "left", " ", "set"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "solutions", "]"}], " ", "=!=", " ", 
          RowBox[{"Eulerian", "[", 
           RowBox[{
            RowBox[{"n", "-", "3"}], ",", 
            RowBox[{
             RowBox[{"Length", "[", "L", "]"}], "-", "2"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", " ", 
           RowBox[{
            RowBox[{"Amplitude", "::", "incompatsols"}], ",", "L", ",", 
            RowBox[{"Length", "[", "solutions", "]"}]}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "check", " ", "solution", " ", "MHV", " ", "degree", " ", "matches", 
         " ", "state", " ", "mhv", " ", "degree", " ", 
         RowBox[{"(", 
          RowBox[{"up", " ", "to", " ", 
           RowBox[{"MHV", "/", "MHVbar"}], " ", "discrepancy", " ", "which", 
           " ", "we", " ", 
           RowBox[{"don", "'"}], "t", " ", "know", " ", "from", " ", 
           "solutions"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "L", "]"}], "=!=", " ", 
          RowBox[{"Length", "[", "usefieldsL", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", " ", 
           RowBox[{
            RowBox[{"Amplitude", "::", "incompatmhv"}], ",", 
            RowBox[{"Length", "[", "L", "]"}], ",", 
            RowBox[{"Length", "[", "usefieldsL", "]"}]}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
         "states"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "work", " ", "out", " ", "to", " ", "specified", " ", "precision"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sols", " ", "=", " ", 
        RowBox[{"AmplitudePrecisionOption", "[", 
         RowBox[{"momenta", ",", "L", ",", "solutions", ",", 
          RowBox[{"OptionValue", "[", "Precision", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"apply", " ", "solution", " ", "to", " ", "integrand"}], ",",
          " ", 
         RowBox[{
         "transforming", " ", "integrand", " ", "so", " ", "that", " ", "L", 
          " ", "set", " ", "for", " ", "states", " ", "matches", " ", "L", 
          " ", "set", " ", "entered", " ", "with", " ", "solutions"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"OptionValue", "[", "Precision", "]"}], " ", "===", " ", 
            "Infinity"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Precision", "[", "momenta", "]"}], " ", "===", " ", 
            "Infinity"}]}], ",", "Rationalize", ",", 
          RowBox[{"#", "&"}]}], "]"}], "@", "\[IndentingNewLine]", 
        RowBox[{"ApplyScatteringSolutions", "[", 
         RowBox[{
          RowBox[{"ChangeLeftSet", "[", 
           RowBox[{"int", ",", "n", ",", "usefieldsL", ",", "L"}], "]"}], ",",
           "momenta", ",", "L", ",", "sols"}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", " ", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "@", 
        RowBox[{"Length", "[", "momenta", "]"}]}], ",", "L"}], "]"}], "&&", 
     RowBox[{"SolutionQ", "[", 
      RowBox[{
       RowBox[{"Length", "[", "momenta", "]"}], ",", "solutions"}], "]"}], "&&", 
     RowBox[{"SuperfieldSpecifierQ", "[", 
      RowBox[{"theory", ",", "N", ",", 
       RowBox[{"Length", "[", "momenta", "]"}], ",", "fieldspec"}], "]"}], "&&",
      " ", 
     RowBox[{
      RowBox[{"Length", "[", "momenta", "]"}], "\[GreaterEqual]", " ", 
      "3"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "no", " ", "superamplitude", " ", "k_Integer", " ", "here", " ", "as", " ",
     "we", " ", "have", " ", "to", " ", "specify", " ", "the", " ", "L", " ", 
    "that", " ", "came", " ", "with", " ", "the", " ", "solutions", " ", 
    "anyway"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"superamplitude", ",", " ", "CG", ",", " ", 
    RowBox[{
     RowBox[{"k", " ", "and", " ", "phiset"}], ";", " ", 
     RowBox[{
     "we", " ", "already", " ", "know", " ", "the", " ", "Grassmann", " ", 
      "degree", " ", "from", " ", "scattering", " ", "equation", " ", "left", 
      " ", "set"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", "solutions_", 
     ",", "Phiset_", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{
     "\"\<CG\>\"", ",", "4", ",", "momenta", ",", "L", ",", "solutions", ",", 
      "L", ",", "Phiset", ",", "opt"}], "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"Length", "@", "momenta"}], "]"}], ",", "Phiset"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "some", " ", "simplified", " ", "analyical", " ", "expressions", " ", 
     "entered", " ", "directly"}], ",", " ", 
    RowBox[{
    "mostly", " ", "of", " ", "GISF", " ", "using", " ", "momentum", " ", 
     "conservation"}], ",", " ", 
    RowBox[{
    "moved", " ", "into", " ", "their", " ", "own", " ", "function", " ", 
     "for", " ", 
     RowBox[{"readability", ".", " ", "Correspond"}], " ", "to", " ", "MHV", 
     " ", "and", " ", "MHVbar", " ", "all", " ", "gluon", " ", "amplitudes", 
     " ", "in", " ", "YM"}], ",", " ", 
    RowBox[{
     RowBox[{
     "all", " ", "gravitons", " ", "in", " ", "EG", " ", "and", " ", "the", 
      " ", "non"}], "-", 
     RowBox[{
     "fermionic", " ", "parts", " ", "of", " ", "the", " ", "vertex", " ", 
      "operators", " ", "in", " ", "CG"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Options", "[", "SimplifiedAmplitude", "]"}], " ", "=", 
    RowBox[{"Options", "[", "Integrand", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedAmplitude", "[", 
   RowBox[{"\"\<YM\>\"", ",", "N_", ",", "n_Integer", ",", "L_List", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "@@", "L"}], ")"}], "4"]}], ")"}], 
    "/", 
    RowBox[{"ParkeTaylor", "[", 
     RowBox[{"n", ",", "2", ",", 
      RowBox[{"heads", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "/;", 
   RowBox[{"ChooseQ", "[", 
    RowBox[{
     RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SimplifiedAmplitude", "[", 
    RowBox[{"\"\<YM\>\"", ",", "N_", ",", "n_Integer", ",", "L_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "@@", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ")"}], 
        "4"]}], ")"}], "/", 
     RowBox[{"ParkeTaylor", "[", 
      RowBox[{"n", ",", "2", ",", 
       RowBox[{"heads", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
      RowBox[{"n", "-", "2"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedAmplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "N_", ",", "n_Integer", ",", "L_List", ",", 
    RowBox[{"opt", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", " ", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ",", " ", 
       "del"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"del", " ", "=", " ", 
       RowBox[{"MapHodgesDelete", "[", 
        RowBox[{"n", ",", "L", ",", "R", ",", 
         RowBox[{"OptionValue", "[", "HodgesDelete", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "@@", "L"}], ")"}], "6"], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"R", "[", 
               RowBox[{"[", 
                RowBox[{"del", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], 
             "]"}], ")"}], "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"R", "[", 
               RowBox[{"[", 
                RowBox[{"del", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], 
             "]"}], ")"}], "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
          RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "@", 
        RowBox[{"ReduceMatrix", "[", 
         RowBox[{
          RowBox[{"MHVHodgesMatrix", "[", 
           RowBox[{"n", ",", "L"}], "]"}], ",", 
          RowBox[{"del", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{"ChooseQ", "[", 
    RowBox[{
     RowBox[{"Range", "@", "n"}], ",", "L", ",", "2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SimplifiedAmplitude", "[", 
    RowBox[{"\"\<EG\>\"", ",", "N_", ",", "n_Integer", ",", "L_List", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "temp", "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SimplifiedAmplitude", "[", 
          RowBox[{"\"\<EG\>\"", ",", "N", ",", "n", ",", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
           "opt"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", " ", "temp"}]}], "/.", 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", " ", 
         RowBox[{"heads", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "/.", 
       RowBox[{"temp", "\[Rule]", " ", 
        RowBox[{"heads", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}]}], "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "@", "n"}], ",", "L", ",", 
      RowBox[{"n", "-", "2"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedAmplitude", "[", 
   RowBox[{
   "\"\<CG\>\"", ",", "4", ",", "n_Integer", ",", "L_List", ",", 
    "phiminus_List", ",", 
    RowBox[{"opt", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"R", " ", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "A", " ", "more", " ", "enlightened", " ", "choice", " ", "of", " ", 
        "x", " ", "and", " ", "y"}], ",", " ", 
       RowBox[{"rather", " ", "than", " ", "just", " ", 
        RowBox[{
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", 
           RowBox[{"{", "i", "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ",", " ", 
       RowBox[{
       "can", " ", "lead", " ", "to", " ", "simpler", " ", "expressions"}]}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "@@", "L"}], ")"}], "4"], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"GravitationalISF", "[", 
         RowBox[{"n", ",", "i", ",", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{"Range", "[", "n", "]"}], ",", 
               RowBox[{"{", "i", "}"}]}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "2"}], "]"}], "]"}], ")"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", "n", "]"}], ",", "phiminus"}], "]"}]}], 
         "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{"ChooseQ", "[", 
    RowBox[{
     RowBox[{"Range", "@", "n"}], ",", "L", ",", "2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedAmplitude", "[", 
   RowBox[{
   "\"\<CG\>\"", ",", "4", ",", "n_Integer", ",", "L_List", ",", 
    "phiminus_List", ",", 
    RowBox[{"opt", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"R", " ", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "A", " ", "more", " ", "enlightened", " ", "choice", " ", "of", " ", 
        "x", " ", "and", " ", "y"}], ",", " ", 
       RowBox[{"rather", " ", "than", " ", "just", " ", 
        RowBox[{
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", 
           RowBox[{"{", "i", "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ",", " ", 
       RowBox[{
       "can", " ", "lead", " ", "to", " ", "simpler", " ", "expressions"}]}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "@@", "R"}], ")"}], "4"], 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"GravitationalISF", "[", 
             RowBox[{"n", ",", "i", ",", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "n", "]"}], ",", 
                   RowBox[{"{", "i", "}"}]}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ";;", "2"}], "]"}], "]"}], ")"}]}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "phiminus"}], "}"}]}], "]"}]}], ")"}], "/.", 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", " ", "temp"}]}], "/.", 
       RowBox[{
        RowBox[{"heads", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"heads", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "/.", 
      RowBox[{"temp", "\[Rule]", " ", 
       RowBox[{"heads", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{"ChooseQ", "[", 
    RowBox[{
     RowBox[{"Range", "@", "n"}], ",", "L", ",", 
     RowBox[{"n", "-", "2"}]}], "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.734267383341414*^9, 3.73426750697911*^9}, {
   3.73435044521027*^9, 3.7343504547099953`*^9}, {3.7343505808705072`*^9, 
   3.734350633270219*^9}, {3.7343510333926973`*^9, 3.734351081607214*^9}, {
   3.73435143749961*^9, 3.734351750119873*^9}, {3.734351792547104*^9, 
   3.734351814516169*^9}, {3.734351845950469*^9, 3.734351846752994*^9}, {
   3.734351877464813*^9, 3.734351919326036*^9}, {3.734352182302042*^9, 
   3.734352186435206*^9}, {3.73441817885277*^9, 3.734418182304429*^9}, {
   3.734418629321102*^9, 3.734418686938394*^9}, {3.7344188185647173`*^9, 
   3.734418876394596*^9}, {3.7344189160750923`*^9, 3.734418916251635*^9}, {
   3.734418950240018*^9, 3.734418950880323*^9}, {3.7344189860504436`*^9, 
   3.73441900251892*^9}, {3.734419118468858*^9, 3.734419145937951*^9}, {
   3.7344194012281713`*^9, 3.734419409755336*^9}, {3.734419465880391*^9, 
   3.734419519424654*^9}, {3.734419646753611*^9, 3.734419751951331*^9}, {
   3.7344198297828903`*^9, 3.7344199197860537`*^9}, {3.734419951048802*^9, 
   3.7344199891843567`*^9}, {3.734420972977057*^9, 3.7344209821774607`*^9}, {
   3.73442107012899*^9, 3.734421131126871*^9}, {3.7344211982117977`*^9, 
   3.734421211732047*^9}, {3.7344218812700033`*^9, 3.734421885445622*^9}, {
   3.7346957522593184`*^9, 3.7346959719177732`*^9}, {3.734697746621148*^9, 
   3.734697757672256*^9}, {3.734697799350238*^9, 3.734697849123476*^9}, {
   3.7346978910593157`*^9, 3.734697911197874*^9}, {3.73469818901975*^9, 
   3.7346982054599743`*^9}, {3.734762235977545*^9, 3.7347623303711233`*^9}, {
   3.734762388828683*^9, 3.734762399307364*^9}, {3.734762447369122*^9, 
   3.734762498096159*^9}, {3.7347625654434566`*^9, 3.73476260407058*^9}, {
   3.734762710297729*^9, 3.734762714144929*^9}, {3.7347627859425097`*^9, 
   3.734762789267247*^9}, {3.7347628549667797`*^9, 3.734762871467001*^9}, {
   3.734762953149061*^9, 3.73476295429451*^9}, {3.734763025143455*^9, 
   3.734763028677538*^9}, {3.7347631315777197`*^9, 3.734763146537221*^9}, {
   3.734763181856608*^9, 3.7347632019067307`*^9}, {3.734763399662039*^9, 
   3.734763412170939*^9}, {3.734763774586741*^9, 3.734763812052183*^9}, {
   3.734763873837399*^9, 3.734763978608576*^9}, {3.734764081414393*^9, 
   3.734764100356839*^9}, 3.734764130399068*^9, {3.734764562166018*^9, 
   3.7347646493072557`*^9}, {3.7347646842669497`*^9, 3.734764740914813*^9}, {
   3.734764777267213*^9, 3.734764847486197*^9}, {3.7347664279319344`*^9, 
   3.7347664786544228`*^9}, {3.734766509504942*^9, 3.7347665136892433`*^9}, {
   3.7347669837944736`*^9, 3.7347671073503313`*^9}, {3.73476721954727*^9, 
   3.734767221436137*^9}, {3.734767266716877*^9, 3.734767275721511*^9}, {
   3.734767313785912*^9, 3.7347673516373262`*^9}, {3.734767415086184*^9, 
   3.734767492155793*^9}, {3.734767527161232*^9, 3.7347676602696323`*^9}, 
   3.734767696913562*^9, {3.734770293564349*^9, 3.734770342732555*^9}, {
   3.734770816626397*^9, 3.7347708179323177`*^9}, {3.73477092680896*^9, 
   3.734770935959008*^9}, {3.734770969141461*^9, 3.734771045302985*^9}, 
   3.734771087527561*^9, {3.73477115901027*^9, 3.7347712227678556`*^9}, {
   3.734771456399251*^9, 3.73477156268795*^9}, {3.734771603843227*^9, 
   3.734771611270472*^9}, {3.734771727779971*^9, 3.7347717696396437`*^9}, {
   3.734773305391776*^9, 3.734773650696438*^9}, {3.734773693150955*^9, 
   3.734773695655731*^9}, {3.73477375431409*^9, 3.734773996069644*^9}, {
   3.734774070008441*^9, 3.7347740806839733`*^9}, {3.7347742593978577`*^9, 
   3.7347743037525177`*^9}, {3.734774336464374*^9, 3.734774383882709*^9}, {
   3.7347744435077333`*^9, 3.7347744803213263`*^9}, {3.73477460493051*^9, 
   3.7347746613658113`*^9}, {3.734776296056039*^9, 3.734776468323873*^9}, {
   3.7347765222794456`*^9, 3.734776530739738*^9}, {3.734776593400332*^9, 
   3.734776596251979*^9}, {3.7347766571634007`*^9, 3.7347766820681067`*^9}, {
   3.734776718476007*^9, 3.7347767466527433`*^9}, {3.734777060512209*^9, 
   3.734777069255732*^9}, {3.734777901505514*^9, 3.734777948991273*^9}, {
   3.734777995749387*^9, 3.734778021435186*^9}, {3.734778114864821*^9, 
   3.734778141287437*^9}, {3.7347782346286087`*^9, 3.7347782791217318`*^9}, {
   3.7347835690805397`*^9, 3.7347835707127867`*^9}, {3.734783600983343*^9, 
   3.734783614768358*^9}, {3.734783719638315*^9, 3.734783744097575*^9}, {
   3.734783786905891*^9, 3.7347837945775137`*^9}, {3.734783876614994*^9, 
   3.734783877552216*^9}, {3.7347839117201643`*^9, 3.734784026427133*^9}, {
   3.734784068882471*^9, 3.734784134786654*^9}, {3.734784197829708*^9, 
   3.734784317450781*^9}, {3.734784428095457*^9, 3.734784557635848*^9}, 
   3.7347845956446867`*^9, 3.7347846379865*^9, {3.73478477142876*^9, 
   3.734784877031805*^9}, 3.734785073005847*^9, {3.734785125028471*^9, 
   3.734785151370872*^9}, {3.7347852018460827`*^9, 3.7347852566922092`*^9}, {
   3.734786808743291*^9, 3.7347868167107477`*^9}, {3.7347869787925034`*^9, 
   3.7347870181643343`*^9}, {3.734787052645384*^9, 3.734787066467209*^9}, {
   3.734787106603916*^9, 3.734787149851521*^9}, {3.7347872506618137`*^9, 
   3.734787263691975*^9}, {3.734787316660996*^9, 3.734787322621057*^9}, {
   3.734787383909444*^9, 3.734787399143833*^9}, 3.734787453756722*^9, {
   3.734787524690628*^9, 3.73478764554608*^9}, {3.7347876854286413`*^9, 
   3.7347876891573544`*^9}, {3.734787862721216*^9, 3.7347878817695293`*^9}, {
   3.734789046753805*^9, 3.734789068207437*^9}, {3.734789153616044*^9, 
   3.7347892292784758`*^9}, {3.734789393559085*^9, 3.7347896824346037`*^9}, {
   3.734848809030059*^9, 3.7348488186821547`*^9}, {3.734848911812969*^9, 
   3.734848970961899*^9}, {3.73485320160262*^9, 3.7348532647859364`*^9}, 
   3.7348643104009132`*^9, 3.734864421000133*^9, {3.7348644853954487`*^9, 
   3.734864972594632*^9}, {3.734865078635556*^9, 3.734865081570217*^9}, {
   3.73486660647467*^9, 3.734866665379033*^9}, {3.734866711729759*^9, 
   3.734866759678688*^9}, {3.7348668164910793`*^9, 3.7348669015272093`*^9}, {
   3.7348669743217297`*^9, 3.7348670108259687`*^9}, {3.734867532498632*^9, 
   3.734867552113617*^9}, {3.734867592320923*^9, 3.734867592974126*^9}, {
   3.73486770696515*^9, 3.734867729661779*^9}, {3.734867829118885*^9, 
   3.734867879051507*^9}, {3.734867911490652*^9, 3.7348679157131567`*^9}, {
   3.734867946638586*^9, 3.734868023471875*^9}, {3.734868053554028*^9, 
   3.734868110007123*^9}, {3.7348681435326138`*^9, 3.734868175123694*^9}, {
   3.734868214003346*^9, 3.7348682261984043`*^9}, {3.734868732454818*^9, 
   3.7348687356058493`*^9}, {3.734868778062896*^9, 3.734868824076097*^9}, {
   3.734868854363307*^9, 3.734868890069592*^9}, {3.7348689232591457`*^9, 
   3.734869041565675*^9}, {3.734869092237809*^9, 3.7348690975056868`*^9}, {
   3.7348692090591393`*^9, 3.734869247965272*^9}, {3.7350302781523113`*^9, 
   3.735030326544083*^9}, {3.735031880858148*^9, 3.735031966697254*^9}, {
   3.735032035638812*^9, 3.7350320370561247`*^9}, 3.735032114615588*^9, 
   3.7350349245689774`*^9, {3.73503496153673*^9, 3.735035224476796*^9}, {
   3.7350352969462557`*^9, 3.735035340328642*^9}, {3.735035384947227*^9, 
   3.735035466437752*^9}, {3.735375391331891*^9, 3.735375407819559*^9}, {
   3.7353755450868196`*^9, 3.735375554427578*^9}, {3.735377297275453*^9, 
   3.735377332107798*^9}, {3.735377594557045*^9, 3.735377596015559*^9}, {
   3.7353780166639214`*^9, 3.735378017108893*^9}, {3.7353781418704653`*^9, 
   3.735378158660056*^9}, {3.735380964379245*^9, 3.735380990164942*^9}, {
   3.735384175957027*^9, 3.735384179891556*^9}, {3.735384275673336*^9, 
   3.7353842979087477`*^9}, {3.735384869426049*^9, 3.7353848888407907`*^9}, 
   3.736172449527013*^9, {3.7365074099226933`*^9, 3.7365074862689533`*^9}, {
   3.7365075318286*^9, 3.736507631218651*^9}, 3.736507678523*^9, {
   3.736510836993331*^9, 3.7365108376345987`*^9}, {3.736511027370584*^9, 
   3.736511099127007*^9}, {3.736511174041175*^9, 3.7365112088058243`*^9}, {
   3.736511245439022*^9, 3.736511336049518*^9}, {3.736511413538556*^9, 
   3.736511474475686*^9}, {3.736511566190728*^9, 3.73651158815998*^9}, {
   3.736511620495447*^9, 3.736511674437808*^9}, {3.7365117211555223`*^9, 
   3.7365117280046453`*^9}, {3.7365117913120613`*^9, 3.736511811589823*^9}, {
   3.736511842522684*^9, 3.736511948499008*^9}, 3.736512020449286*^9, {
   3.7365149560114822`*^9, 3.736514983669282*^9}, {3.736516219951264*^9, 
   3.736516230043777*^9}, {3.736516369276968*^9, 3.736516406828915*^9}, {
   3.736516464646784*^9, 3.7365165121555634`*^9}, {3.736516558084385*^9, 
   3.736516566564116*^9}, {3.736516733462987*^9, 3.7365168169511023`*^9}, {
   3.736517116514781*^9, 3.7365171242953978`*^9}, {3.7365174367454033`*^9, 
   3.73651745357852*^9}, {3.736517491092513*^9, 3.736517497315589*^9}, {
   3.736517532837307*^9, 3.736517536579302*^9}, 3.736517691772304*^9, {
   3.736517725428009*^9, 3.736517726174346*^9}, {3.7365179064536743`*^9, 
   3.736517909176632*^9}, {3.7365756635841713`*^9, 3.736575737021215*^9}, 
   3.736575799667591*^9, {3.736575851664431*^9, 3.736575857507648*^9}, {
   3.7365759390501966`*^9, 3.736576124004326*^9}, 3.73657623075781*^9, 
   3.736576261614183*^9, {3.736576528318242*^9, 3.736576603899783*^9}, {
   3.7365766377101603`*^9, 3.736576752324394*^9}, {3.736576834539681*^9, 
   3.7365768347748213`*^9}, {3.736577303521738*^9, 3.73657736872647*^9}, {
   3.736577726139594*^9, 3.736577762023663*^9}, {3.736577812649642*^9, 
   3.736577872435039*^9}, {3.736578550257079*^9, 3.736578567915781*^9}, {
   3.7365786021387873`*^9, 3.736578705980913*^9}, {3.7365789210869417`*^9, 
   3.736578940358666*^9}, {3.736580506454458*^9, 3.7365805491793633`*^9}, {
   3.736580582547514*^9, 3.736580582727406*^9}, {3.736580638731214*^9, 
   3.7365806419288673`*^9}, {3.736580678827965*^9, 3.736580702415378*^9}, {
   3.736580816441431*^9, 3.736580822157919*^9}, {3.7365916023731613`*^9, 
   3.736591750614025*^9}, {3.7365917901588182`*^9, 3.736591815506361*^9}, {
   3.736591869452132*^9, 3.736591931389963*^9}, {3.73659223320758*^9, 
   3.7365923448440657`*^9}, {3.7365924224768553`*^9, 3.736592475104547*^9}, {
   3.7365925138710413`*^9, 3.736592514050921*^9}, {3.736593395371438*^9, 
   3.7365934244087753`*^9}, {3.736593537392633*^9, 3.736593546422279*^9}, {
   3.7365938651370153`*^9, 3.736593937853964*^9}, {3.736593993005127*^9, 
   3.73659400515291*^9}, {3.736594955239773*^9, 3.736594965816025*^9}, {
   3.7366646497811003`*^9, 3.7366646586706057`*^9}, {3.737372288201748*^9, 
   3.73737229692227*^9}, {3.737372351758003*^9, 3.7373723686092987`*^9}, {
   3.737372428635728*^9, 3.737372431505027*^9}, 3.737372737671962*^9, {
   3.737372777938778*^9, 3.7373730065958242`*^9}, {3.740768304953741*^9, 
   3.74076830765761*^9}},
 ExpressionUUID -> "b21ba99f-3e93-46a2-bd30-510a404cd06e"]
}, Closed]],

Cell[CellGroupData[{

Cell["File IO", "Section",
 CellChangeTimes->{{3.731307443839616*^9, 
  3.7313074450551243`*^9}},ExpressionUUID->"9fb47fa6-cc6a-4604-9766-\
fab9427483e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AppendSolution", "::", "gfixinconsistent"}], " ", "=", " ", 
    "\"\<Solutions with different gauge fixings entered, aborting file \
writing\>\""}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendSolution", "[", 
    RowBox[{"filename_String", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
     "solutions_List"}], "]"}], ":=", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"f", ",", "empty", ",", " ", "gfix"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"empty", " ", "=", " ", 
        RowBox[{"!", 
         RowBox[{"FileExistsQ", "[", 
          RowBox[{"filename", "<>", "\"\<.csv\>\""}], "]"}]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"if", " ", "no", " ", "file", " ", 
         RowBox[{"don", "'"}], "t", " ", "put", " ", "a", " ", "newline"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Check", "[", 
        RowBox[{
         RowBox[{"f", " ", "=", " ", 
          RowBox[{"OpenAppend", "[", 
           RowBox[{"filename", "<>", "\"\<.csv\>\""}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"AppendSolution", "::", "noopen"}], ",", "filename"}], 
           "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "check", " ", "gfixes", " ", "are", " ", "all", " ", "the", " ", 
          "same"}], ",", " ", 
         RowBox[{
         "and", " ", "the", " ", "identity", " ", "on", " ", "two", " ", 
          "specified", " ", "rows"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"gfix", " ", "=", " ", 
        RowBox[{"GetGaugeFix", "/@", "solutions"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"DeleteDuplicates", "[", "gfix", "]"}], "]"}], " ", "=!=",
            " ", "1"}], " ", "||", " ", 
          RowBox[{
           RowBox[{"Union", "[", "gfix", "]"}], " ", "===", " ", 
           RowBox[{"{", 
            RowBox[{"-", "1"}], "}"}]}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{"AppendSolution", "::", "gfixinconsistent"}], "]"}], ";", 
          RowBox[{"Close", "[", "f", "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"gfix", " ", "=", " ", 
        RowBox[{"First", "@", 
         RowBox[{"DeleteDuplicates", "@", "gfix"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Output", " ", "format", " ", 
          RowBox[{"is", ":", " ", 
           RowBox[{"{", 
            RowBox[{
            "n", ",", " ", "L", ",", " ", "gfix", ",", " ", "momenta", ",", 
             " ", "solutions"}], "}"}]}]}], ",", " ", 
         RowBox[{
         "with", " ", "gauge", " ", "fixed", " ", "rows", " ", "removed", " ",
           "to", " ", "save", " ", "space"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"WriteString", "[", 
        RowBox[{"f", ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"empty", ",", "\"\<\>\"", ",", "\"\<\\n\>\""}], "]"}], "<>", 
          RowBox[{"ExportString", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Length", "[", "momenta", "]"}], ",", "L", ",", "gfix",
                ",", " ", "momenta", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"Delete", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"List", "/@", "gfix"}]}], "]"}], "&"}], "/@", 
                "solutions"}]}], "}"}], "}"}], ",", "\"\<CSV\>\""}], 
           "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Close", "[", "f", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}], "/;", 
    RowBox[{
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "@", 
        RowBox[{"Length", "@", "momenta"}]}], ",", "L", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"Length", "@", "momenta"}], "-", "2"}]}], "}"}]}], "]"}], "&&", 
     RowBox[{"SolutionQ", "[", 
      RowBox[{
       RowBox[{"Length", "@", "momenta"}], ",", "solutions"}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "SolveAppendSolution", "]"}], " ", "=", " ", 
   RowBox[{"Options", "[", "NSolveScatteringEquations4D", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SolveAppendSolution", "[", 
    RowBox[{"filename_String", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
     "solset___List", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendSolution", "[", 
     RowBox[{"filename", ",", "momenta", ",", "L", ",", 
      RowBox[{"NSolveScatteringEquations4D", "[", 
       RowBox[{"momenta", ",", "L", ",", "solset", ",", "opt"}], "]"}]}], 
     "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "@", 
       RowBox[{"Length", "@", "momenta"}]}], ",", "L", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"Length", "@", "momenta"}], "-", "2"}]}], "}"}]}], "]"}]}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolution", "::", "wrongformat"}], " ", "=", " ", 
   "\"\<Data file `1`.csv not properly formatted, check data at lines \
`2`\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolution", "::", "noopen"}], " ", "=", " ", 
   "\"\<Could not open `1`.csv, writing solution aborted\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolutionData", "[", "filename_String", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", ",", "solutiondata", ",", "wrongformats"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Check", "[", 
       RowBox[{
        RowBox[{"f", " ", "=", " ", 
         RowBox[{"OpenRead", "[", 
          RowBox[{"filename", "<>", "\"\<.csv\>\""}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{
           RowBox[{"ReadSolution", "::", "noopen"}], ",", "filename"}], "]"}],
          ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Go", " ", "through", " ", "file", " ", "and", " ", "load", " ", 
         "only", " ", "the", " ", "number", " ", "of", " ", "points"}], ",", 
        " ", 
        RowBox[{"left", " ", "set", " ", "and", " ", "gaugefix"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"solutiondata", "=", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"While", "[", 
          RowBox[{"True", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Sow", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"ToExpression", "@", 
                RowBox[{"Read", "[", 
                 RowBox[{"f", ",", "Record", ",", 
                  RowBox[{"RecordSeparators", "\[Rule]", "\"\<,\>\""}]}], 
                 "]"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{"ToExpression", "@", 
                RowBox[{"Read", "[", 
                 RowBox[{"f", ",", "Record", ",", 
                  RowBox[{"RecordSeparators", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "\"\<,\\\"\>\"", "}"}], ",", 
                    RowBox[{"{", "\"\<\\\"\>\"", "}"}]}], "}"}]}]}], "]"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"ToExpression", "@", 
                RowBox[{"Read", "[", 
                 RowBox[{"f", ",", "Record", ",", 
                  RowBox[{"RecordSeparators", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "\"\<,\\\"\>\"", "}"}], ",", 
                    RowBox[{"{", "\"\<\\\"\>\"", "}"}]}], "}"}]}]}], 
                 "]"}]}]}], "}"}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Skip", "[", 
                RowBox[{"f", ",", "String"}], "]"}], "===", "EndOfFile"}], 
              ",", 
              RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]",
           "]"}], "\[IndentingNewLine]", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1", ",", 
          RowBox[{";;", 
           RowBox[{"-", "2"}]}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Close", "[", "f", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "check", " ", "we", " ", "got", " ", "something", " ", "in", " ", 
        "the", " ", "right", " ", "format"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"wrongformats", " ", "=", " ", 
       RowBox[{"Flatten", "@", 
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "soln", "}"}], ",", 
             RowBox[{"MatchQ", "[", 
              RowBox[{"soln", ",", 
               RowBox[{"_List", "?", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", "#", "]"}], " ", "===", " ", "3"}],
                    " ", "&&", " ", 
                   RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[GreaterEqual]", " ", 
                    "3"}], " ", "&&", " ", 
                   RowBox[{"ChooseQ", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", "2"}], "]"}], "&&", 
                   RowBox[{"ChooseQ", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "2"}]}], "}"}]}], 
                    "]"}]}], "&"}], ")"}]}]}], "]"}]}], "]"}], "/@", 
           "solutiondata"}], ",", "False"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"wrongformats", " ", "=!=", " ", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{
           RowBox[{"ReadSolution", "::", "wrongformat"}], ",", "filename", 
           ",", "wrongformats"}], " ", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"(*", 
       RowBox[{"return", " ", "solution", " ", "information"}], "*)"}], 
      "\[IndentingNewLine]", "solutiondata"}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filedata", " ", "=", 
   RowBox[{"Association", "[", 
    RowBox[{"{", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolution", "::", "noopen"}], " ", "=", " ", 
   "\"\<Could not open `1`.csv, reading solution aborted\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolution", "::", "nodata"}], "=", " ", 
   "\"\<`1`-point solution not found in `2`.csv\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolution", "::", "nodata2"}], "=", " ", 
   "\"\<Solution with left set `1` not found in `2`.csv\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolution", "::", "nodata3"}], "=", " ", 
   "\"\<Less than `1` solutions of required format found in `2`.csv\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "ReadSolution", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"Refresh", "\[Rule]", " ", "False"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ReadSolution", "[", 
   RowBox[{"filename_String", ",", " ", 
    RowBox[{"n_Integer", "/;", 
     RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", 
    RowBox[{"L", ":", 
     RowBox[{"_List", "|", "_Integer"}]}], ",", 
    RowBox[{"(", 
     RowBox[{"datapoint", ":", "_Integer", ":", "1"}], ")"}], ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"data", ",", "positions", ",", "f", ",", "output"}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"If", " ", "we", " ", 
        RowBox[{"didn", "'"}], "t", " ", "meet", " ", "this", " ", "file", 
        " ", "before"}], ",", " ", 
       RowBox[{
       "or", " ", "if", " ", "we", " ", "want", " ", "to", " ", "refresh", 
        " ", "the", " ", "list"}], ",", " ", 
       RowBox[{
       "load", " ", "in", " ", "its", " ", "solution", " ", "data", " ", 
        RowBox[{"(", 
         RowBox[{
         "without", " ", "all", " ", "of", " ", "the", " ", "solutions", " ", 
          "themselves"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "Refresh", "]"}], "||", 
         RowBox[{"!", 
          RowBox[{"KeyMemberQ", "[", 
           RowBox[{"filedata", ",", "filename"}], "]"}]}]}], ",", 
        RowBox[{"AssociateTo", "[", 
         RowBox[{"filedata", ",", 
          RowBox[{"filename", "\[Rule]", 
           RowBox[{"Check", "[", 
            RowBox[{
             RowBox[{"ReadSolutionData", "[", "filename", "]"}], ",", 
             RowBox[{
              RowBox[{"Message", "[", 
               RowBox[{
                RowBox[{"ReadSolution", "::", "noopen"}], ",", "filename"}], 
               "]"}], ";", 
              RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"get", " ", "info", " ", "from", " ", "the", " ", "file"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"data", " ", "=", " ", 
       RowBox[{"filedata", "[", "filename", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "check", " ", "for", " ", "data", " ", "at", " ", "required", " ", 
        "number", " ", "of", " ", "points"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"data", ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "_", ",", "_"}], "}"}]}], "]"}]}], " ", "===", 
         " ", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{
           RowBox[{"ReadSolution", "::", "nodata"}], ",", "n", ",", 
           "filename"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"(*", 
       RowBox[{
       "check", " ", "for", " ", "data", " ", "with", " ", "left", " ", "set",
         " ", "that", " ", 
        RowBox[{"we", "'"}], "re", " ", "looking", " ", "for"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "L", "]"}], " ", "===", " ", "List"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"positions", " ", "=", " ", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"data", ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "L", ",", "_"}], "}"}]}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"positions", " ", "=", " ", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"data", ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"ChoosePattern", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
              "_"}], "}"}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"positions", " ", "===", " ", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{
           RowBox[{"ReadSolution", "::", "nodata2"}], ",", "L", ",", 
           "filename"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"(*", 
       RowBox[{
       "index", " ", "through", " ", "to", " ", "the", " ", "one", " ", 
        "that", " ", "we", " ", "wanted"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "positions", "]"}], "<", " ", "datapoint"}], 
        ",", " ", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{
           RowBox[{"ReadSolution", "::", "nodata3"}], ",", "datapoint", ",", 
           "filename"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"(*", 
       RowBox[{"read", " ", "the", " ", "data"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Check", "[", 
       RowBox[{
        RowBox[{"f", " ", "=", " ", 
         RowBox[{"OpenRead", "[", 
          RowBox[{"filename", "<>", "\"\<.csv\>\""}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{
           RowBox[{"ReadSolution", "::", "noopen"}], ",", "filename"}], "]"}],
          ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Skip", "[", 
       RowBox[{"f", ",", "String", ",", 
        RowBox[{
         RowBox[{"positions", "[", 
          RowBox[{"[", "datapoint", "]"}], "]"}], "-", "1"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"output", " ", "=", 
       RowBox[{"First", "@", 
        RowBox[{"ToExpression", "@", 
         RowBox[{"ImportString", "[", 
          RowBox[{
           RowBox[{"Read", "[", 
            RowBox[{"f", ",", "String"}], "]"}], ",", "\"\<CSV\>\""}], 
          "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Close", "[", "f", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "insert", " ", "gauge", " ", "fixed", " ", "rows", " ", "and", " ", 
        "return", " ", "the", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "4"}], "]"}], "]"}], ",", 
          RowBox[{"InsertGaugeFix", "[", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "5", "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "]"}], "&"}], "@", 
       "output"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "L", "]"}], " ", "===", " ", "Integer"}], " ", "&&",
         " ", 
        RowBox[{"2", "\[LessEqual]", " ", "L", "\[LessEqual]", " ", 
         RowBox[{"n", "-", "2"}]}]}], ")"}], " ", "||", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}], ")"}], "&&", 
    RowBox[{"datapoint", "\[GreaterEqual]", " ", "1"}]}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7350369217813797`*^9, 3.735037237610281*^9}, {
   3.735037292442198*^9, 3.735037370068301*^9}, {3.7350374057539167`*^9, 
   3.7350374111313267`*^9}, {3.735037455570793*^9, 3.735037491592104*^9}, {
   3.735037539360227*^9, 3.735037562625593*^9}, 3.735037650873158*^9, {
   3.73503795289261*^9, 3.735038036212598*^9}, {3.735038083461793*^9, 
   3.735038083599194*^9}, {3.735038117370026*^9, 3.735038124751195*^9}, {
   3.73503816882806*^9, 3.7350381869184427`*^9}, {3.735039008697688*^9, 
   3.735039132515367*^9}, {3.735039222965761*^9, 3.735039322889923*^9}, {
   3.735041612814974*^9, 3.7350417264798117`*^9}, {3.735042230936521*^9, 
   3.7350422735966883`*^9}, {3.7350423260895243`*^9, 
   3.7350425670243073`*^9}, {3.735042602485208*^9, 3.735042613825191*^9}, {
   3.735042670861546*^9, 3.735042774252034*^9}, 3.735042820241329*^9, {
   3.735044033208386*^9, 3.7350441448780327`*^9}, {3.735044323259447*^9, 
   3.735044330012699*^9}, {3.735044360139016*^9, 3.735044454707531*^9}, {
   3.735044499054475*^9, 3.735044657905532*^9}, {3.7350446976633787`*^9, 
   3.735044991069256*^9}, {3.735045047182667*^9, 3.735045111714221*^9}, {
   3.735045186009582*^9, 3.735045267192298*^9}, {3.735045300041245*^9, 
   3.735045317344327*^9}, {3.735045360906543*^9, 3.735045379244505*^9}, {
   3.735045417739957*^9, 3.735045427147818*^9}, {3.7350454696947327`*^9, 
   3.735045825920038*^9}, {3.735045901046688*^9, 3.73504590422023*^9}, {
   3.7350459344371977`*^9, 3.735045968143321*^9}, {3.7350460091373034`*^9, 
   3.735046017283008*^9}, {3.735046082670328*^9, 3.735046215644926*^9}, 
   3.735046252112226*^9, 3.73504629566018*^9, {3.735046331859242*^9, 
   3.735046370537993*^9}, {3.735046406049169*^9, 3.7350464198346167`*^9}, {
   3.7350466755756683`*^9, 3.735046678939788*^9}, {3.735046727887868*^9, 
   3.735046752620475*^9}, 3.7350471184430857`*^9, 3.735279945098425*^9, {
   3.735280096861669*^9, 3.735280118149602*^9}, {3.735280436029091*^9, 
   3.735280575833962*^9}, {3.735280626901149*^9, 3.7352806384753027`*^9}, {
   3.735281189089856*^9, 3.735281200498014*^9}, {3.7352812433855267`*^9, 
   3.7352812881865*^9}, {3.735281431280623*^9, 3.735281447237093*^9}, {
   3.735631318832488*^9, 3.735631326305991*^9}},
 ExpressionUUID -> "c1636ef6-bd19-4b68-b674-97ac380c87ed"]
}, Closed]],

Cell[CellGroupData[{

Cell["End package and protect names", "Section",
 CellChangeTimes->{{3.725350112294902*^9, 3.725350114727624*^9}, {
  3.735369682401689*^9, 
  3.735369687869088*^9}},ExpressionUUID->"63035b45-99fb-4576-a013-\
fcfe1c9ceb2c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"End", "[", "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Protect", "@@", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Names", "[", "\"\<treeamps4dJAF`*\>\"", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EndPackage", "[", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Loading package completed.\>\"", "]"}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.7350347525204363`*^9, 3.735034767978798*^9}, {
  3.7350357450302153`*^9, 3.735035747325028*^9}, {3.735369556377904*^9, 
  3.7353696041009274`*^9}, {3.735369675854356*^9, 3.735369680602022*^9}, {
  3.737357568256489*^9, 
  3.737357573576091*^9}},ExpressionUUID->"cb1bbfd9-9024-4f2a-b70e-\
a1def1986524"]
}, Closed]]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{1920, 1035},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"Salvaged" -> True},
Magnification:>1.5 Inherited,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 478, 11, 193, "Title"],
Cell[CellGroupData[{
Cell[1083, 37, 108, 1, 95, "Section"],
Cell[1194, 40, 302, 6, 46, "Text"],
Cell[1499, 48, 3895, 90, 394, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[5431, 143, 281, 4, 72, "Section"],
Cell[5715, 149, 405, 7, 46, "Text"],
Cell[6123, 158, 437, 10, 43, "Input"],
Cell[6563, 170, 918, 21, 119, "Input",
 InitializationCell->True],
Cell[7484, 193, 6306, 124, 919, "Input",
 InitializationCell->True],
Cell[13793, 319, 5339, 91, 944, "Input",
 InitializationCell->True],
Cell[19135, 412, 3874, 69, 644, "Input",
 InitializationCell->True],
Cell[23012, 483, 3190, 53, 569, "Input",
 InitializationCell->True],
Cell[26205, 538, 6575, 105, 1119, "Input",
 InitializationCell->True],
Cell[32783, 645, 4635, 86, 844, "Input",
 InitializationCell->True],
Cell[37421, 733, 5112, 109, 669, "Input",
 InitializationCell->True],
Cell[42536, 844, 4607, 77, 2067, "Input",
 InitializationCell->True],
Cell[47146, 923, 1329, 29, 244, "Input",
 InitializationCell->True],
Cell[48478, 954, 4578, 68, 869, "Input",
 InitializationCell->True],
Cell[53059, 1024, 8037, 122, 519, "Input",
 InitializationCell->True],
Cell[61099, 1148, 4207, 88, 769, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[65343, 1241, 200, 3, 95, "Section"],
Cell[65546, 1246, 8211, 182, 685, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[73794, 1433, 216, 5, 72, "Section"],
Cell[74013, 1440, 38200, 960, 4396, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[112250, 2405, 363, 5, 72, "Section"],
Cell[112616, 2412, 28539, 670, 1769, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[141192, 3087, 324, 5, 72, "Section"],
Cell[141519, 3094, 26248, 655, 3372, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[167804, 3754, 396, 6, 72, "Section"],
Cell[168203, 3762, 477, 9, 103, "Text"],
Cell[168683, 3773, 31800, 744, 4735, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[200520, 4522, 349, 7, 72, "Section"],
Cell[200872, 4531, 59049, 1334, 8205, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[259958, 5870, 177, 3, 72, "Section"],
Cell[260138, 5875, 36356, 898, 3604, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[296531, 6778, 247, 4, 72, "Section"],
Cell[296781, 6784, 33274, 785, 7384, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[330092, 7574, 284, 5, 72, "Section"],
Cell[330379, 7581, 59689, 1455, 8221, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[390105, 9041, 243, 4, 72, "Section"],
Cell[390351, 9047, 26578, 618, 6468, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[416966, 9670, 196, 3, 72, "Section"],
Cell[417165, 9675, 69995, 1611, 7821, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[487197, 11291, 154, 3, 72, "Section"],
Cell[487354, 11296, 22780, 551, 2917, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[510171, 11852, 223, 4, 72, "Section"],
Cell[510397, 11858, 837, 21, 436, "Input",
 InitializationCell->True]
}, Closed]]
}, Open  ]]
}
]
*)



==> Package/treeamps4dJAFExampleCode.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     95533,       2474]
NotebookOptionsPosition[     89682,       2307]
NotebookOutlinePosition[     90105,       2325]
CellTagsIndexPosition[     90062,       2322]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
treeamps4dJAF  example code
Joseph A. Farrow\
\>", "Title",
 CellChangeTimes->{{3.7353749641670113`*^9, 3.735374977239894*^9}, {
   3.735377446040423*^9, 3.735377448896742*^9}, {3.7353912461942873`*^9, 
   3.735391253259326*^9}, 3.735392882844632*^9, {3.7353954691806803`*^9, 
   3.7353954701257677`*^9}},ExpressionUUID->"c50717bc-8327-4ac5-b6f9-\
fa3f7ec0c5ff"],

Cell["Start up the session and load in the package", "Text",
 CellChangeTimes->{{3.735374927221713*^9, 3.735374930517421*^9}, {
  3.735375879726797*^9, 3.735375880426462*^9}, {3.735398597171679*^9, 
  3.7353986018100147`*^9}},ExpressionUUID->"61ecf2a5-4d63-4b95-babe-\
c86ec3cb79e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<treeamps4dJAF`\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.7342497471613197`*^9, 3.734249760750029*^9}, 
   3.7342522434637823`*^9, {3.734252297031934*^9, 3.73425230814213*^9}, {
   3.734252341007613*^9, 3.7342523597638683`*^9}, {3.734252442049559*^9, 
   3.734252445866396*^9}, {3.734252523047702*^9, 3.734252549381873*^9}, {
   3.734252579564925*^9, 3.734252583981165*^9}, {3.7342526201405773`*^9, 
   3.734252635003285*^9}, {3.734252694418167*^9, 3.734252697546259*^9}, {
   3.734346335712158*^9, 3.734346336525722*^9}, {3.7343464938420963`*^9, 
   3.734346509390277*^9}, {3.734418394253701*^9, 3.734418394826503*^9}, {
   3.734694273595921*^9, 3.734694273931579*^9}, {3.734698058798234*^9, 
   3.734698058986926*^9}, 3.73476728773532*^9, {3.734844787462051*^9, 
   3.734844788054648*^9}, {3.734845857246778*^9, 3.734845858755836*^9}, {
   3.7348594287587767`*^9, 3.734859429395959*^9}, {3.734859767171907*^9, 
   3.7348597698045387`*^9}, {3.734867262011169*^9, 3.734867263741626*^9}, {
   3.734867295669374*^9, 3.734867296999276*^9}, {3.734867436093504*^9, 
   3.734867437353657*^9}, {3.734868010413769*^9, 3.734868013025832*^9}, {
   3.734868111686678*^9, 3.7348681130817432`*^9}, {3.734868652053619*^9, 
   3.734868654055966*^9}, {3.734868737396386*^9, 3.73486873811688*^9}, {
   3.7348687801920633`*^9, 3.734868800419692*^9}, {3.734868971917185*^9, 
   3.734868973019664*^9}, {3.7350247744426394`*^9, 3.735024774935075*^9}, {
   3.735031284555902*^9, 3.735031286331182*^9}, {3.7350353232209883`*^9, 
   3.735035324951879*^9}, {3.735035719495274*^9, 3.735035721945098*^9}, 
   3.735036395581802*^9, 3.7350371729438047`*^9, {3.735039251994967*^9, 
   3.735039253544265*^9}, {3.73504214255692*^9, 3.735042144110176*^9}, 
   3.735366598715109*^9, {3.7353696239264603`*^9, 3.735369668969261*^9}, {
   3.735382246476701*^9, 3.735382247424993*^9}, 3.735384198377842*^9, 
   3.7353893729595413`*^9, {3.735397266283289*^9, 3.735397277824553*^9}, {
   3.7355429413903847`*^9, 3.7355430113162518`*^9}, {3.7355438881443367`*^9, 
   3.735543931810678*^9}, {3.735629127186604*^9, 3.73562915770726*^9}, {
   3.735629225392666*^9, 3.735629231847701*^9}, {3.7365018858105717`*^9, 
   3.736501887676462*^9}, {3.736511882777213*^9, 3.736511883664156*^9}, {
   3.736512642969561*^9, 3.736512643793638*^9}, {3.7365937908297997`*^9, 
   3.7365937925818233`*^9}, {3.737109449208209*^9, 3.737109449904684*^9}, {
   3.7373574630837307`*^9, 3.737357464075512*^9}, {3.7373710876416063`*^9, 
   3.73737111758362*^9}, 3.73737196423578*^9, {3.7407682635802794`*^9, 
   3.740768264571479*^9}},
 ExpressionUUID -> "5d48a2b9-b587-4ed8-848c-57bed8742e72"],

Cell[CellGroupData[{

Cell["Documentation", "Section",
 CellChangeTimes->{{3.7353968671942167`*^9, 
  3.7353968720767603`*^9}},ExpressionUUID->"3622d324-805f-44ef-bf8a-\
5cc782ee0a44"],

Cell["\<\
A list of the package\[CloseCurlyQuote]s built-in functions and options is \
given by\
\>", "Text",
 CellChangeTimes->{{3.735396896772099*^9, 
  3.7353969023410063`*^9}},ExpressionUUID->"3da2c5d1-5bfb-44f9-8c1a-\
0af0d00e90e1"],

Cell[BoxData[
 RowBox[{"Names", "[", "\"\<treeamps4dJAF`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.7353969033734426`*^9, 3.7353969399831867`*^9}, {
  3.7365068363588457`*^9, 3.736506843894189*^9}, {3.736506916070608*^9, 
  3.736506922307879*^9}, {3.736586418827778*^9, 3.736586419570166*^9}, {
  3.740764529236464*^9, 3.740764532291153*^9}},
 ExpressionUUID -> "811eb66d-25f6-4722-8c8a-68f72f2cfd5b"],

Cell["\<\
Options for all of the functions along with their default values can be \
accessed via\
\>", "Text",
 CellChangeTimes->{{3.735396958062763*^9, 3.735396960300457*^9}, 
   3.735397020421824*^9, {3.735397067896824*^9, 3.735397069426947*^9}, {
   3.735543416013226*^9, 3.735543418915311*^9}, {3.735543461486038*^9, 
   3.735543464208252*^9}, {3.735543495033947*^9, 
   3.735543502593965*^9}},ExpressionUUID->"aeb444d4-7c86-4203-93e3-\
c670ee5acba8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Options", "[", "#", "]"}], " ", "===", " ", 
       RowBox[{"{", "}"}]}], ",", "Nothing", ",", 
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"Options", "[", "#", "]"}]}], "}"}]}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{"Symbol", "/@", 
     RowBox[{"Names", "[", "\"\<treeamps4dJAF`*\>\"", "]"}]}], ")"}]}], "//", 
  
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.735397023865777*^9, 3.735397023866762*^9}, {
   3.735397062185253*^9, 3.735397081216797*^9}, {3.735543551601199*^9, 
   3.7355435629627523`*^9}, {3.735543609089727*^9, 3.735543616558485*^9}, {
   3.736586423957571*^9, 3.736586424318409*^9}, 3.74076461799076*^9},
 ExpressionUUID -> "b1df321a-1c61-4348-b806-3502c6bfbfb8"],

Cell["\<\
Documentation for any function can be accessed via ? or ??, eg.\
\>", "Text",
 CellChangeTimes->{{3.735397103559813*^9, 3.735397117127486*^9}, {
  3.735543428883659*^9, 3.735543435655664*^9}, {3.7362453236033707`*^9, 
  3.73624532564334*^9}},
 ExpressionUUID -> "f08a3796-5ee8-4fb2-8ace-689702a0d995"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Documentation", " ", "only", " ", 
    RowBox[{"with", " ", "?"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"?", "DeltaQ"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Documentation", ",", " ", 
     RowBox[{
     "attributes", " ", "and", " ", "full", " ", "definitions", " ", "with", 
      " ", "??"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"??", "MHVDegree"}]}]}]], "Input",
 CellChangeTimes->{{3.737362681188764*^9, 3.7373627356358547`*^9}, {
  3.740841499633273*^9, 3.740841534441354*^9}},
 ExpressionUUID -> "fa2e0b26-9844-41a0-a1bf-850f6d3cc018"],

Cell["\<\
To view the documentation for all of the functions you can use\
\>", "Text",
 CellChangeTimes->{{3.735543376010046*^9, 3.735543387279972*^9}, {
  3.7355436863991213`*^9, 3.735543691910412*^9}, {3.736586513129498*^9, 
  3.73658654390629*^9}, {3.737107733672929*^9, 
  3.737107756240761*^9}},ExpressionUUID->"93cf9e54-cbf0-416d-abcc-\
5d3070a5b0b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "will", " ", "produce", " ", "a", " ", "very", " ", "large", 
    " ", "output"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Information", "[", 
      RowBox[{"#", ",", 
       RowBox[{"LongForm", "\[Rule]", " ", "False"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Names", "[", "\"\<treeamps4dJAF`*\>\"", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.736586411559803*^9, 3.736586427715032*^9}, {
   3.736586481199163*^9, 3.736586493055925*^9}, {3.73710775831066*^9, 
   3.737107762383658*^9}, 3.737109485735511*^9, 3.740764621860424*^9},
 ExpressionUUID -> "2264a148-03b7-4fcd-bfd9-d320d430cb84"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytical MHV calculations using Amplitude ", "Section",
 CellChangeTimes->{{3.735374951094603*^9, 3.735374955527627*^9}, {
  3.735374990245051*^9, 3.73537500541005*^9}, {3.735377407586651*^9, 
  3.735377413818654*^9}},ExpressionUUID->"eb25913b-895a-43b4-b8e4-\
e829093ab0bf"],

Cell["\<\
Analytical solutions to the scattering equations are available only in the \
MHV sector. treeamps4dJAF calculates tree level MHV amplitudes analytically, \
and numerical computations are done outside of the MHV sector.

Check which theories we can do calculations in\
\>", "Text",
 CellChangeTimes->{{3.7353750547309427`*^9, 3.735375063708383*^9}, {
  3.7353770779602203`*^9, 3.735377085021412*^9}, {3.736754017416334*^9, 
  3.736754066309555*^9}, {3.7367541207489243`*^9, 3.736754150460721*^9}, {
  3.737368232469962*^9, 3.737368234829879*^9}},
 ExpressionUUID -> "f122afd4-cb3d-43a4-aa9a-af919bbeec73"],

Cell[BoxData[
 RowBox[{"ListTheories", "[", "]"}]], "Input",
 CellChangeTimes->{{3.7353750449666977`*^9, 3.7353750487457533`*^9}},
 ExpressionUUID -> "3fe02c9e-0b96-4dfb-a05e-9c4e2b164bc8"],

Cell["\<\
Let\[CloseCurlyQuote]s do a calculation in N = 4 Einstein gravity. Check the \
possible states\
\>", "Text",
 CellChangeTimes->{{3.735375071291025*^9, 
  3.735375090978745*^9}},ExpressionUUID->"ef2e6c38-90a4-43ee-bb87-\
bad7073ea93f"],

Cell[BoxData[
 RowBox[{"ListStates", "[", 
  RowBox[{"\"\<EG\>\"", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.735375092261551*^9, 3.7353750995290823`*^9}},
 ExpressionUUID -> "7eae3e19-cce6-468d-a800-5167c11b7b9b"],

Cell["MHV amplitudes with specified external states", "Text",
 CellChangeTimes->{{3.735375113254059*^9, 3.735375123401641*^9}, {
  3.735375192094895*^9, 3.73537519783257*^9}, {3.73537523696084*^9, 
  3.735375237793209*^9}},ExpressionUUID->"7e26744b-2a4c-4540-b7a9-\
4d61728d190f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{
   "\"\<EG\>\"", ",", "4", ",", " ", "\"\<h-\>\"", ",", "\"\<\[Phi]-\>\"", 
    ",", "\"\<\[Phi]+\>\"", ",", "\"\<h+\>\""}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "AmplitudesDisplay", " ", "parses", " ", "expressions", " ", "and", " ", 
    "outputs", " ", "a", " ", "more", " ", "readable", " ", "form"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{
   "\"\<EG\>\"", ",", "4", ",", " ", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Psi]-\>\"", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Psi]+\>\"", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    "\"\<h-\>\"", ",", "\"\<h+\>\""}], "]"}], "//", 
  "AmplitudesDisplay"}]}], "Input",
 CellChangeTimes->{{3.7353751256738863`*^9, 3.7353752791489487`*^9}, {
  3.736588274179932*^9, 3.736588312543076*^9}},
 ExpressionUUID -> "3592b4e2-f4cb-4442-b6cd-28c318846b4b"],

Cell["MHV superamplitudes with number of points and left set", "Text",
 CellChangeTimes->{{3.735375113254059*^9, 3.735375123401641*^9}, {
  3.735375192094895*^9, 3.73537519783257*^9}, {3.73537523696084*^9, 
  3.735375237793209*^9}, {3.735375296136489*^9, 
  3.735375309344006*^9}},ExpressionUUID->"d5697f31-2443-44b7-8007-\
c9fc7f3a51e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "4", ",", "4", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", 
  "AmplitudesDisplay"}]], "Input",
 CellChangeTimes->{{3.735375315780046*^9, 3.7353753533777742`*^9}, {
   3.735375440285226*^9, 3.735375440301659*^9}, {3.73537577379596*^9, 
   3.7353757751125183`*^9}, {3.735375895612348*^9, 3.7353760191508627`*^9}, 
   3.735376060450427*^9, {3.736579466010106*^9, 3.736579485241845*^9}, {
   3.7365796463538513`*^9, 3.7365796508958597`*^9}, {3.7365797085855713`*^9, 
   3.7365797467467327`*^9}},
 ExpressionUUID -> "eb27adfb-88ac-48c8-b9c3-fb9a39218726"],

Cell["\<\
We can Hold some parts of the expression with the option HoldForm for \
readability, and to save calculating large internal analytical expressions.\
\>", "Text",
 CellChangeTimes->{{3.736579753113277*^9, 3.7365797612592287`*^9}, {
   3.7365798361067543`*^9, 3.736579851539253*^9}, 
   3.7365949837234592`*^9},ExpressionUUID->"eed2190b-d262-4968-973d-\
c21690e38ff3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Hold", " ", "determinants", " ", "of", " ", "matrices", " ", "and", " ", 
    "supermomentum", " ", "conservation", " ", "delta", " ", "function"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<EG\>\"", ",", "4", ",", "6", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "//", "AmplitudesDisplay"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "ReleaseHold", " ", "to", " ", "complete", " ", "the", " ", 
     "calculation"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%%", "//", "ReleaseHold"}], "//", 
    "AmplitudesDisplay"}]}]}]], "Input",
 CellChangeTimes->{3.7365949842289047`*^9, 3.736595017520591*^9},
 ExpressionUUID -> "3bbf5aae-7cd3-4c31-8d70-1cd91252e963"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   OverscriptBox["MHV", "_"], TraditionalForm]],ExpressionUUID->
  "ba60e5c2-23c1-4e34-816b-073e08ac69a3"],
 " amplitudes are also supported"
}], "Text",
 CellChangeTimes->{{3.735376039703445*^9, 3.735376050953915*^9}, {
  3.735398182986828*^9, 
  3.7353981859574003`*^9}},ExpressionUUID->"8609701b-6093-4aa8-8ffa-\
3b9d66f935ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "default", " ", "calculation", " ", "uses", " ", "simplified", " ", 
    "expression"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{
     "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
      "\"\<h+\>\"", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", 
      ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
    "AmplitudesDisplay"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "setting", " ", "Simplify", " ", "to", " ", "False", " ", "does", " ", 
     "the", " ", "calculation", " ", "via", " ", "MHV", " ", "solution", " ", 
     "to", " ", "scattering", " ", "equations"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{
     "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
      "\"\<h+\>\"", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", 
      ",", 
      RowBox[{"Simplify", "\[Rule]", " ", "False"}], ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
    "AmplitudesDisplay"}]}]}]], "Input",
 CellChangeTimes->{{3.735376068909737*^9, 3.7353761606295977`*^9}, {
  3.735376223531576*^9, 3.735376268239225*^9}, {3.735376436991962*^9, 
  3.735376441558392*^9}, {3.73537747700145*^9, 3.735377553253306*^9}, {
  3.735377899714209*^9, 3.735377989578938*^9}, {3.736594984803199*^9, 
  3.736594985256784*^9}},
 ExpressionUUID -> "f322520a-a8b8-42f9-b9fa-154c1916e1f4"],

Cell["Specify which row/columns to delete from the Hodges matrices", "Text",
 CellChangeTimes->{{3.735377647866543*^9, 
  3.735377662739615*^9}},ExpressionUUID->"fb87cb73-089b-47f1-baa4-\
465179f1cae5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{
   "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
    "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", 
    RowBox[{"HodgesDelete", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}]}]}], "]"}], "//", 
  "AmplitudesDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{
    "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
     "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", 
     RowBox[{"HodgesDelete", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}]}], "]"}], "//", "AmplitudesDisplay"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "amplitude", " ", "is", " ", "independent", " ", "of", " ", 
    "the", " ", "choice"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{
    "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
     "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", 
     RowBox[{"HodgesDelete", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}]}]}], "]"}], "-", 
   RowBox[{"Amplitude", "[", 
    RowBox[{
    "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
     "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", 
     RowBox[{"HodgesDelete", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}]}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.735377669264947*^9, 3.7353776936328382`*^9}, {
  3.735377792930122*^9, 3.735377889407969*^9}},
 ExpressionUUID -> "b0d5802e-eca2-4ccb-8f00-6327a14e3714"],

Cell["\<\
Outside of MHV amplitudes are zero, and eg. NMHV amplitudes return \
unevaluated worldsheet integrals\
\>", "Text",
 CellChangeTimes->{{3.735376280051409*^9, 3.7353763218569193`*^9}, {
  3.7353763809654512`*^9, 
  3.735376388255644*^9}},ExpressionUUID->"5378a501-f6d0-475e-ad38-\
77988aa51a37"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{
   "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
    "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", "\"\<h+\>\""}], 
   "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"ReleaseHold", " ", 
    RowBox[{"won", "'"}], "t", " ", "get", " ", "us", " ", "anywhere", " ", 
    RowBox[{"here", "!"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{
   "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", ",", 
    "\"\<h+\>\"", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", 
    ",", 
    RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
  "AmplitudesDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<CG\>\"", ",", "4", ",", "6", ",", "3", ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
  "AmplitudesDisplay"}]}], "Input",
 CellChangeTimes->{{3.7353763349752493`*^9, 3.7353764118813667`*^9}, {
   3.735378031565589*^9, 3.7353780355468884`*^9}, {3.7365826899901037`*^9, 
   3.736582692520015*^9}, {3.736582782331872*^9, 3.736582785077623*^9}, {
   3.736593970086563*^9, 3.736593973237097*^9}, {3.7365940311082*^9, 
   3.73659404909523*^9}, 3.7365949859394836`*^9, {3.736595060338575*^9, 
   3.736595067628015*^9}, {3.7366648444642878`*^9, 3.736664849996428*^9}, {
   3.736664890026236*^9, 3.736664898979741*^9}},
 ExpressionUUID -> "b9e24f37-f9f5-476f-92a4-9b2995b8a1f7"],

Cell["\<\
Going to maximal SUSY means we can enter just the MHV degree and don\
\[CloseCurlyQuote]t need to specify which superfields are on which legs\
\>", "Text",
 CellChangeTimes->{{3.7353764724289627`*^9, 
  3.735376499564097*^9}},ExpressionUUID->"ee673411-3675-442f-82a4-\
53dd93da5389"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "8", ",", "5", ",", "2"}], "]"}], "//", 
  "AmplitudesDisplay"}]], "Input",
 CellChangeTimes->{{3.73537650984744*^9, 3.735376524885643*^9}, {
  3.735376903310328*^9, 3.735376906482705*^9}, {3.7353769852336483`*^9, 
  3.735376988248598*^9}},
 ExpressionUUID -> "f7c14cb3-680e-4925-9b2e-e4c103fabaa5"],

Cell["\<\
For N=4 conformal supergravity we have to specify a Grassmann degree and a \
set of negative helicity superfields to define a superamplitude. We can do \
component state calculations here also\
\>", "Text",
 CellChangeTimes->{{3.735377094742051*^9, 3.735377141272697*^9}, {
  3.735398218627676*^9, 3.735398219032073*^9}, {3.736578833053611*^9, 
  3.736578876772406*^9}},ExpressionUUID->"fa710501-1803-4193-8b66-\
7494de018581"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "4", " ", "point", " ", "superamplitudes", " ", "in", " ", "agreement", 
     " ", "with", " ", "Johansson", " ", "and", " ", "Nohle"}], ",", " ", 
    "1707.02965"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<CG\>\"", ",", "4", ",", "4", ",", "2", ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
    "AmplitudesDisplay"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<CG\>\"", ",", "4", ",", "4", ",", "2", ",", 
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
    "AmplitudesDisplay"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<CG\>\"", ",", "4", ",", "4", ",", "2", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
    "AmplitudesDisplay"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"a", " ", "component", " ", "amplitude"}], ";", " ", 
     RowBox[{
     "this", " ", "one", " ", "is", " ", "zero", " ", "in", " ", "Einstein", 
      " ", "gravity"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{
     "\"\<CG\>\"", ",", "4", ",", " ", "\"\<h-\>\"", ",", "\"\<\[Phi]-\>\"", 
      ",", "\"\<\[Phi]-\>\"", ",", "\"\<h-\>\""}], "]"}], "//", 
    "AmplitudesDisplay"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{
     "\"\<EG\>\"", ",", "4", ",", " ", "\"\<h-\>\"", ",", "\"\<\[Phi]-\>\"", 
      ",", "\"\<\[Phi]-\>\"", ",", "\"\<h-\>\""}], "]"}], "//", 
    "AmplitudesDisplay"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.73537715673186*^9, 3.73537717327001*^9}, {
  3.736578879519318*^9, 3.736578885840786*^9}, {3.736579060759296*^9, 
  3.736579211375956*^9}, {3.736579376077333*^9, 3.736579410570469*^9}, {
  3.7365850865404387`*^9, 3.73658508996043*^9}, {3.736594978707559*^9, 
  3.7365949794113626`*^9}},
 ExpressionUUID -> "3cd23c1a-4695-4c48-be8e-764fb1506f39"],

Cell["Some Yang-Mills amplitudes", "Text",
 CellChangeTimes->{{3.735377198063284*^9, 3.7353772057585163`*^9}, {
  3.7353784607590017`*^9, 
  3.735378468699841*^9}},ExpressionUUID->"d42ec8a6-c180-4edb-ae64-\
bb831c9a0f23"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{
   "\"\<YM\>\"", ",", "0", ",", "\"\<g-\>\"", ",", "\"\<g-\>\"", ",", 
    "\"\<g+\>\"", ",", "\"\<g+\>\""}], "]"}], "//", 
  "AmplitudesDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"\"\<YM\>\"", ",", "2", ",", "10", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
   "AmplitudesDisplay"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Simplify", " ", "with", " ", "ApplySchouten", " ", "and", " ", 
    "Antisymmetrise"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]\>\"", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]\>\"", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]\>\"", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]\>\"", ",", "4", ",", "1"}], "}"}]}], "]"}], "//", 
    "Simplify"}], "//", "ApplySchouten"}], "//", "Antisymmetrise"}]}], "Input",\

 CellChangeTimes->{{3.735377211991416*^9, 3.7353772583192587`*^9}, {
   3.7353773643871517`*^9, 3.735377364655653*^9}, {3.735378189381928*^9, 
   3.73537825296769*^9}, {3.735378285596075*^9, 3.735378391974831*^9}, 
   3.735378438261711*^9, {3.73537847054926*^9, 3.7353784750683813`*^9}, 
   3.736594979979557*^9, {3.7408416558533487`*^9, 3.740841656975993*^9}},
 ExpressionUUID -> "9787b3a5-3ec2-4493-9f9a-2a636cabfb8b"],

Cell["\<\
Component amplitudes are extracted using DetGIntegrate which does the \
necessary Grassmann integrations efficiently by calculating the determinant \
of a SparseArray, and we can HoldForm the deterimnant from this calculation \
also\
\>", "Text",
 CellChangeTimes->{{3.735379598575568*^9, 3.735379647648011*^9}, {
   3.7353796980264*^9, 3.735379733531405*^9}, {3.7365799711640997`*^9, 
   3.736579971458329*^9}, {3.7365851086126833`*^9, 3.736585113247672*^9}, 
   3.736594980982821*^9, {3.736665163537856*^9, 
   3.736665168015946*^9}},ExpressionUUID->"187ddaf5-a0a3-44b6-8245-\
b055fed3aff6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<YM\>\"", ",", "4", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Phi]\>\"", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Phi]\>\"", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Phi]\>\"", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Phi]\>\"", ",", "4", ",", "1"}], "}"}], ",", 
    RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
  "AmplitudesDisplay"}]], "Input",
 CellChangeTimes->{{3.735379664254672*^9, 3.735379673208428*^9}, {
   3.736579956517112*^9, 3.736579960957334*^9}, 3.736594982058877*^9},
 ExpressionUUID -> "cf23f49e-dcc6-42ab-aa9c-9337a54efe5d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical calculations using Amplitude", "Section",
 CellChangeTimes->{{3.7353774239661827`*^9, 3.735377430063435*^9}, {
  3.73658661451224*^9, 
  3.736586616336808*^9}},ExpressionUUID->"a51e3889-1777-43f8-837f-\
d1d8f5d5afcc"],

Cell["\<\
Let\[CloseCurlyQuote]s calculate some Yang-Mills amplitudes numerically. \
First an MHV amplitude;\
\>", "Text",
 CellChangeTimes->{{3.735379752037466*^9, 
  3.735379793022552*^9}},ExpressionUUID->"ea573049-1201-4211-87bc-\
fafc0441405b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mom", " ", "=", " ", 
   RowBox[{"RandomMomenta4D", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"3", " ", "and", " ", "5", " ", "are", " ", "g"}], "-"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"the", " ", "rest", " ", "g"}], "+"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude", "[", 
  RowBox[{"\"\<YM\>\"", ",", "0", ",", "mom", ",", "L"}], "]"}]}], "Input",
 CellChangeTimes->{{3.735379800378901*^9, 3.735379884531636*^9}, {
  3.7353799459588842`*^9, 3.7353799489055033`*^9}, {3.735380133407035*^9, 
  3.735380158855057*^9}, {3.736595311239397*^9, 3.7365953369355097`*^9}, {
  3.740765278606407*^9, 3.740765291441084*^9}},
 ExpressionUUID -> "915a8a88-d1ff-4ab3-aab7-5e626fd024c2"],

Cell["Now compare to the analytical calculation", "Text",
 CellChangeTimes->{{3.735379888400804*^9, 
  3.735379901945908*^9}},ExpressionUUID->"9310c6e7-5278-446d-9593-\
6f833d2cd888"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "RandomMomenta4D", " ", "generates", " ", "rational", " ", "momenta"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ApplyMomenta", "[", 
    RowBox[{
     RowBox[{"Amplitude", "[", 
      RowBox[{"\"\<YM\>\"", ",", "0", ",", 
       RowBox[{"Length", "[", "mom", "]"}], ",", "L"}], "]"}], ",", "mom"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", "%", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.735379905077566*^9, 3.735379988752968*^9}, {
  3.7353801291783533`*^9, 3.735380146052381*^9}},
 ExpressionUUID -> "a9b3f0bd-23d1-4c60-9dee-4aa424d5c881"],

Cell["\<\
Now back to gravity. Numerical calculations can be done outside of the MHV \
sector\
\>", "Text",
 CellChangeTimes->{{3.73538008343414*^9, 3.735380093378783*^9}, {
  3.7353815640652113`*^9, 3.735381571400752*^9}, {3.735398266777842*^9, 
  3.735398267272648*^9}},ExpressionUUID->"acee94e6-be07-4b9c-b674-\
28765b016f95"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"L", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"1", ",", " ", "2", ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "3", " ", "are", " ", "h"}], "-"}], ",", " ", 
    RowBox[{
     RowBox[{"the", " ", "rest", " ", "h"}], "+"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "0", ",", "mom", ",", "L"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "the", " ", "left", " ", "set", " ", "of", " ", "a", " ", 
    "selection", " ", "of", " ", "states", " ", "to", " ", "see", " ", 
    "which", " ", "MHV", " ", "sector", " ", 
    RowBox[{"they", "'"}], "re", " ", "in"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GetLeftSet", "[", 
   RowBox[{"\"\<CG\>\"", ",", "4", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"\"\<\[Gamma]+\>\"", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<A-\>\"", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<A+\>\"", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<A-\>\"", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<A+\>\"", ",", "3", ",", "4"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Progress", " ", "bar", " ", "displays", " ", "while", " ", "finding", " ",
     "the", " ", 
    RowBox[{"Eulerian", "[", 
     RowBox[{
      RowBox[{"n", "-", "3"}], ",", " ", 
      RowBox[{"k", "-", "2"}]}], "]"}], " ", "solutions"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude", "[", 
  RowBox[{"\"\<CG\>\"", ",", "4", ",", "mom", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A-\>\"", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A+\>\"", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A-\>\"", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A+\>\"", ",", "3", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.735380106069037*^9, 3.7353801136517553`*^9}, {
   3.735380153522358*^9, 3.735380314310038*^9}, 3.735380349882958*^9, {
   3.735380435271432*^9, 3.735380474174859*^9}, {3.7353806500605783`*^9, 
   3.735380651273883*^9}, {3.735380728183683*^9, 3.735380772191098*^9}, {
   3.735381328533993*^9, 3.735381334720957*^9}, 3.735382574801443*^9, {
   3.735382783964917*^9, 3.735382793504857*^9}, {3.735383103176931*^9, 
   3.735383109723778*^9}},
 ExpressionUUID -> "066ae519-d7c5-4551-a3a8-98760a3cd344"],

Cell["\<\
We can also return the full Grassmann super amplitude from a numerical \
calculation\
\>", "Text",
 CellChangeTimes->{{3.735381443588807*^9, 
  3.735381450933898*^9}},ExpressionUUID->"53118d85-826f-423e-9098-\
788f0ff94321"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "1", ",", "mom", ",", "L"}], "]"}], "//", 
  "AmplitudesDisplay"}]], "Input",
 CellChangeTimes->{{3.7353814581528797`*^9, 3.735381494322288*^9}, {
  3.735382711309813*^9, 3.7353827127050734`*^9}},
 ExpressionUUID -> "62542018-a242-4df9-8c3f-4c4ebc9affdf"],

Cell["\<\
Amplitude calculates to the precision of the numerical momenta used. Once all \
of the solutions have been found, increasing the precision is not \
computationally expensive\
\>", "Text",
 CellChangeTimes->{{3.7353816542361727`*^9, 3.735381660681398*^9}, {
  3.7353817019471273`*^9, 
  3.7353817039944143`*^9}},ExpressionUUID->"d664e96b-7946-4774-8e94-\
4bcdd20a7850"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"L", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"1", " ", "and", " ", "2", " ", "are", " ", "h"}], "-"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"the", " ", "rest", " ", "h"}], "+"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude", "[", 
  RowBox[{"\"\<EG\>\"", ",", "0", ",", 
   RowBox[{"N", "[", 
    RowBox[{"mom", ",", "100"}], "]"}], ",", "L"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.73538168698458*^9, 3.735381695131352*^9}, {
   3.735381731853147*^9, 3.7353817377679777`*^9}, {3.735382535650934*^9, 
   3.735382563888074*^9}, {3.735382723866098*^9, 3.735382728725706*^9}, {
   3.735382800614697*^9, 3.735382926097994*^9}, 3.736593220751791*^9},
 ExpressionUUID -> "325cf171-dcbc-4414-b135-1f914799cfba"],

Cell["\<\
Or equivalently input an explicit precision option. With rational momenta and \
Precision ->  \[Infinity]  Amplitude attempts to rationalise the result 
\
\>", "Text",
 CellChangeTimes->{
  3.735382922903034*^9, 3.735383394531612*^9, {3.736593264430822*^9, 
   3.736593281309664*^9}, {3.736593476496311*^9, 
   3.736593496049252*^9}},ExpressionUUID->"44cfe051-fdf0-4fe7-9511-\
4fccaec07a87"],

Cell[BoxData[{
 RowBox[{"Amplitude", "[", 
  RowBox[{"\"\<EG\>\"", ",", "0", ",", "mom", ",", "L", ",", 
   RowBox[{"Precision", "\[Rule]", " ", "\[Infinity]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplyMomenta", "[", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<EG\>\"", ",", "0", ",", "6", ",", "L"}], "]"}], ",", 
    "mom"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Rationalize", " ", 
     RowBox[{"doesn", "'"}], "t", " ", "always", " ", "find", " ", "a", " ", 
     "rational", " ", "number"}], ";", " ", 
    RowBox[{
     RowBox[{"if", " ", 
      RowBox[{"that", "'"}], "s", " ", "the", " ", "case", " ", "you", " ", 
      "can", " ", "try", " ", "\[IndentingNewLine]", 
      RowBox[{"Amplitude", "[", 
       RowBox[{"\"\<EG\>\"", ",", "0", ",", "mom", ",", "L", ",", 
        RowBox[{"Precision", "\[Rule]", " ", "600"}]}], "]"}]}], "//", 
     RowBox[{
     "Rationalize", "\[IndentingNewLine]", "instead", " ", "to", " ", 
      "calculate", " ", "to", " ", "higher", " ", "precision"}]}]}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7353829342882433`*^9, 3.735382942758606*^9}, {
   3.736593140253168*^9, 3.736593152542778*^9}, {3.736593223955372*^9, 
   3.7365932519006777`*^9}, {3.7365934513427553`*^9, 3.736593468532091*^9}, {
   3.736593498840185*^9, 3.73659353166811*^9}, {3.736674185246039*^9, 
   3.7366742149862347`*^9}, {3.737368275573188*^9, 3.737368334443152*^9}, 
   3.737372169872224*^9},
 ExpressionUUID -> "43356ca4-52da-43eb-8d76-e0df4fbb8a6c"],

Cell["\<\
Amplitude inherits nearly all of the options from NSolveMonteCarlo, which \
specify details of the algorithm used to find the solutions\
\>", "Text",
 CellChangeTimes->{{3.73538301536843*^9, 3.7353830358989973`*^9}, {
  3.736593557429789*^9, 
  3.736593562065113*^9}},ExpressionUUID->"7242d3df-e0ce-4dbf-8198-\
dc0ce7651697"],

Cell[BoxData[
 RowBox[{"Amplitude", "[", 
  RowBox[{"\"\<EG\>\"", ",", "0", ",", "mom", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"PrintSummary", "\[Rule]", " ", "True"}], ",", 
   RowBox[{"ProgressIndicator", "\[Rule]", " ", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.735383045821904*^9, 3.735383060717041*^9}, {
  3.736593609791274*^9, 3.736593610891138*^9}},
 ExpressionUUID -> "f008788d-56c9-4f3f-813a-f6b30da22365"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Numerical calculations using NSolveScatteringEquations4D and Amplitude\
\>", "Section",
 CellChangeTimes->{{3.73538353248944*^9, 3.735383545733223*^9}, {
  3.735387528823695*^9, 
  3.735387535618576*^9}},ExpressionUUID->"38578e06-3d07-4cb8-9013-\
6efa2096ba97"],

Cell["\<\
In the previous section we calculated the solutions to the scattering \
equations many times for one specific set of numerical momenta. Amplitude is \
streamlined to do calculations with sets of solutions as well as just \
numerical momenta. In this section we solve the scattering equations only \
once and then re-use this solution for fast evaluation of different \
amplitudes
Find a 7 point NMHV solution\
\>", "Text",
 CellChangeTimes->{{3.735383692402232*^9, 3.735383720459525*^9}, {
  3.740841717324766*^9, 3.7408417409275618`*^9}},
 ExpressionUUID -> "9226d609-4971-464b-8363-8e01ca0baa6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mom", "  ", "=", " ", 
   RowBox[{"RandomMomenta4D", "[", "7", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", " ", "=", " ", 
   RowBox[{"NSolveScatteringEquations4D", "[", 
    RowBox[{"mom", ",", "L", ",", 
     RowBox[{"PrintSummary", "\[Rule]", " ", "True"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.735383725573558*^9, 3.7353837887813997`*^9}, {
   3.735383826178103*^9, 3.735383840667576*^9}, 3.735383958794868*^9},
 ExpressionUUID -> "c076641d-1718-4061-8eea-e2cd22a8ea1f"],

Cell["\<\
Check each solution obeys the scattering equations to required precision\
\>", "Text",
 CellChangeTimes->{{3.7353845742326593`*^9, 3.735384601603792*^9}, {
  3.73539831200325*^9, 3.735398312295848*^9}, {3.740842089792341*^9, 
  3.740842094606607*^9}},
 ExpressionUUID -> "d75f6bce-7715-4e8e-a5e0-90f834b534fa"],

Cell[BoxData[
 RowBox[{"CheckSolution", "[", 
  RowBox[{"mom", ",", "L", ",", "sols", ",", "7.5"}], "]"}]], "Input",
 CellChangeTimes->{{3.735384580565864*^9, 3.735384586483864*^9}, {
  3.740770361318849*^9, 3.7407704047686443`*^9}, {3.740770531102791*^9, 
  3.740770532070312*^9}, {3.74077058265882*^9, 3.740770583195437*^9}, {
  3.740842099086101*^9, 3.740842100143738*^9}},
 ExpressionUUID -> "5267710c-26bd-4c5e-998d-1e1fcfdd30c5"],

Cell["\<\
Now a more complex check that the full set of solutions produces a Yang-Mills \
all gluon amplitude in agreement with BCFW via Jacob Bourjaily\
\[CloseCurlyQuote]s bcfw package\
\>", "Text",
 CellChangeTimes->{{3.735384592401173*^9, 
  3.735384672232382*^9}},ExpressionUUID->"03fba1e4-bbd1-49b5-bf84-\
086fbb021c71"],

Cell[BoxData[
 RowBox[{"CheckSolutionBCFW", "[", 
  RowBox[{"mom", ",", "L", ",", "sols"}], "]"}]], "Input",
 CellChangeTimes->{{3.735384647864709*^9, 3.735384648517318*^9}},
 ExpressionUUID -> "b0398ca9-b9e8-4c0a-add6-8b30ab94cc21"],

Cell["Calculate some 7 point amplitudes using these solutions", "Text",
 CellChangeTimes->{{3.73538390815135*^9, 3.7353839106427317`*^9}, {
  3.735386683060205*^9, 
  3.735386683487591*^9}},ExpressionUUID->"9bb32319-69f5-4a9b-b80a-\
fff2a28d413f"],

Cell[BoxData[{
 RowBox[{"Amplitude", "[", 
  RowBox[{
  "\"\<YM\>\"", ",", "2", ",", "mom", ",", "L", ",", "sols", ",", 
   "\"\<g-\>\"", ",", "\"\<\[Phi]-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Psi]-\>\"", ",", "1"}], "}"}], ",", "\"\<g+\>\"", ",", 
   "\"\<g+\>\"", ",", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Psi]+\>\"", ",", "2"}], "}"}], ",", "\"\<\[Phi]+\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude", "[", 
  RowBox[{
  "\"\<EG\>\"", ",", "2", ",", "mom", ",", "L", ",", "sols", ",", 
   "\"\<h-\>\"", ",", "\"\<A-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]-\>\"", ",", "1"}], "}"}], ",", "\"\<h+\>\"", ",", 
   "\"\<h+\>\"", ",", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "2"}], "}"}], ",", "\"\<A+\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.735383914539896*^9, 3.735383928867813*^9}, {
  3.735383974296383*^9, 3.7353840199941263`*^9}, {3.735384243175405*^9, 
  3.735384243399452*^9}, {3.735386687246414*^9, 3.735386755286742*^9}, {
  3.735386828437071*^9, 3.7353868416015873`*^9}},
 ExpressionUUID -> "03d6ce10-7ece-4fec-846a-88ce3309f1c5"],

Cell["\<\
The states entered need to have the same MHV degree and number of points as \
the solutions...\
\>", "Text",
 CellChangeTimes->{{3.735386846749696*^9, 3.7353868591474743`*^9}, {
  3.735386920282073*^9, 3.735386936617363*^9}, {3.735386997389571*^9, 
  3.735387034289918*^9}, {3.735387067343211*^9, 3.735387067747497*^9}, {
  3.7407706422345333`*^9, 3.740770659084825*^9}},
 ExpressionUUID -> "33b15e3e-2647-4906-b15c-ee22ed823c11"],

Cell[BoxData[{
 RowBox[{"Amplitude", "[", 
  RowBox[{
  "\"\<YM\>\"", ",", "2", ",", "mom", ",", "L", ",", "sols", ",", 
   "\"\<g-\>\"", ",", "\"\<\[Phi]-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Psi]-\>\"", ",", "1"}], "}"}], ",", "\"\<g+\>\"", ",", 
   "\"\<g+\>\"", ",", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Psi]+\>\"", ",", "2"}], "}"}], ",", "\"\<\[Phi]+\>\"", ",",
    " ", "\"\<g-\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude", "[", 
  RowBox[{
  "\"\<EG\>\"", ",", "2", ",", "mom", ",", "L", ",", "sols", ",", 
   "\"\<h-\>\"", ",", "\"\<A-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]-\>\"", ",", "1"}], "}"}], ",", "\"\<h-\>\"", ",", 
   "\"\<h+\>\"", ",", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "2"}], "}"}], ",", "\"\<A+\>\""}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7353864308257847`*^9, 3.7353864318895607`*^9}, {
   3.7353869383048697`*^9, 3.735386991315248*^9}, {3.735387045384081*^9, 
   3.735387045609416*^9}, 3.740770630589089*^9},
 ExpressionUUID -> "25b14848-bc02-497e-85b3-f15a9ffcdd37"],

Cell["\<\
...but they can have a different left set. The algorithm still needs to know \
the left set associated with the solutions.\
\>", "Text",
 CellChangeTimes->{{3.740770649368568*^9, 3.740770656562871*^9}}],

Cell[BoxData[{"L", "\[IndentingNewLine]", 
 RowBox[{"GetLeftSet", "[", 
  RowBox[{
  "\"\<EG\>\"", ",", "2", ",", "\"\<h+\>\"", ",", "\"\<h-\>\"", ",", 
   "\"\<h+\>\"", ",", "\"\<A-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]-\>\"", ",", "1"}], "}"}], ",", " ", "\"\<A+\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude", "[", 
  RowBox[{
  "\"\<EG\>\"", ",", "2", ",", "mom", ",", "L", ",", "sols", ",", 
   "\"\<h+\>\"", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", ",", "\"\<A-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]-\>\"", ",", "1"}], "}"}], ",", " ", "\"\<A+\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{3.740770663076026*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Numerical calculations using ApplyScatteringSolutions and Integrand\
\>", "Section",
 CellChangeTimes->{{3.7353875757374287`*^9, 3.7353875870766497`*^9}, {
  3.735911041534895*^9, 
  3.73591104529196*^9}},ExpressionUUID->"abc078f7-4c61-49e6-915b-\
2b8ecb3ac4b7"],

Cell[TextData[{
 "In practice, Amplitude is a wrapper around the functions Integrand and \
ApplyScatteringSolutions.\nBreaking down to a lower level of calculation, we \
can enter a specific integrand (coming from a 4D ambitwistor string model) \
into the scattering equation integral.\n\nFind a 6 point ",
 Cell[BoxData[
  FormBox["NMHV", TraditionalForm]],ExpressionUUID->
  "4d707838-ec60-47f7-9197-4c4b23d5a8ca"],
 " solution"
}], "Text",
 CellChangeTimes->{{3.7353877075334167`*^9, 3.735387758506822*^9}, {
  3.735390343960326*^9, 
  3.735390346120925*^9}},ExpressionUUID->"5b515304-1174-4ce6-bdbf-\
a758f6db6c41"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mom", "  ", "=", " ", 
   RowBox[{"RandomMomenta4D", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", " ", "=", " ", 
   RowBox[{"NSolveScatteringEquations4D", "[", 
    RowBox[{"mom", ",", "L", ",", 
     RowBox[{"PrintSummary", "\[Rule]", " ", "True"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.735383725573558*^9, 3.7353837887813997`*^9}, {
   3.735383826178103*^9, 3.735383840667576*^9}, 3.735383958794868*^9, {
   3.7353877613420887`*^9, 3.735387761611899*^9}, {3.735390347786628*^9, 
   3.735390347965296*^9}, {3.7353903843022842`*^9, 3.735390392312416*^9}},
 ExpressionUUID -> "9510649f-87c7-4c4f-97dd-cadcfa125c56"],

Cell["Calculate an amplitude using Integrand;", "Text",
 CellChangeTimes->{{3.7353877752015867`*^9, 
  3.735387787194268*^9}},ExpressionUUID->"b61f73bd-d445-4469-85c4-\
f6b38f2650fb"],

Cell[BoxData[{
 RowBox[{"GetLeftSet", "[", 
  RowBox[{"\"\<EG\>\"", ",", "8", ",", "\"\<h-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<A-\>\"", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", 
     ",", "6", ",", "7"}], "}"}], ",", "\"\<h+\>\"", ",", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A+\>\"", ",", "7", ",", "8"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplyScatteringSolutions", "[", 
   RowBox[{
    RowBox[{"Integrand", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "\"\<h-\>\"", ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<A-\>\"", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", 
        "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", 
        ",", "6", ",", "7"}], "}"}], ",", "\"\<h+\>\"", ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Gamma]+\>\"", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A+\>\"", ",", "7", ",", "8"}], "}"}]}], "]"}], ",", "mom",
     ",", "L", ",", "sols"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"GetLeftSet", "[", 
  RowBox[{"\"\<CG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
   "\"\<h+\>\"", ",", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "4"}], "}"}], ",", "\"\<h+\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ApplyScatteringSolutions", "[", 
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", "\"\<h+\>\"", ",", " ", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Gamma]+\>\"", ",", "4"}], "}"}], ",", "\"\<h+\>\""}], 
    "]"}], ",", "mom", ",", "L", ",", "sols"}], "]"}]}], "Input",
 CellChangeTimes->{{3.735387788705638*^9, 3.735387836897977*^9}, {
  3.7353879147981453`*^9, 3.735387979530199*^9}, {3.735388095385929*^9, 
  3.735388130348139*^9}, {3.735390354897099*^9, 3.735390369565577*^9}},
 ExpressionUUID -> "d46ef620-9444-4445-b73f-5698b0b49e5a"],

Cell["\<\
Suppose we have a conjecture that the 6 points NMHV integrand for a new \
theory is (12) \[LeftAngleBracket]23\[RightAngleBracket] (34) \
\[LeftAngleBracket]45\[RightAngleBracket] (56) \[LeftAngleBracket]61\
\[RightAngleBracket]. 
Evaluating numerically to check against some other result is straightforward;\
\
\>", "Text",
 CellChangeTimes->{{3.7373684131440907`*^9, 3.737368451263136*^9}, {
  3.737368483990117*^9, 
  3.737368534196574*^9}},ExpressionUUID->"01474151-132c-484e-b810-\
551dd1ba619c"],

Cell[BoxData[
 RowBox[{"ApplyScatteringSolutions", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cir", "[", 
     RowBox[{"1", ",", "2"}], "]"}], 
    RowBox[{"ang", "[", 
     RowBox[{"2", ",", "3"}], "]"}], 
    RowBox[{"cir", "[", 
     RowBox[{"3", ",", "4"}], "]"}], 
    RowBox[{"ang", "[", 
     RowBox[{"4", ",", "5"}], "]"}], 
    RowBox[{"cir", "[", 
     RowBox[{"5", ",", "6"}], "]"}], 
    RowBox[{"ang", "[", 
     RowBox[{"6", ",", "1"}], "]"}]}], ",", "mom", ",", "L", ",", "sols"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.737368455863243*^9, 3.737368478118719*^9}},
 ExpressionUUID -> "389867f6-107f-4465-9348-2a5c234d286a"],

Cell[TextData[{
 "One component of the 6 point NMHV form factor from Brandhuber et al., \
1608.03277 has integrand ",
 Cell[BoxData[
  FractionBox[
   SuperscriptBox[
    TemplateBox[{
     "\[LeftAngleBracket]",TemplateBox[{"5", "6"}, "RowDefault"],
      "\[RightAngleBracket]"},
     "RowDefault"], "2"], 
   RowBox[{
    TemplateBox[{"(",TemplateBox[{"1", "2"}, "RowDefault"],")"},
     "RowDefault"], " ", 
    TemplateBox[{"(",TemplateBox[{"2", "3"}, "RowDefault"],")"},
     "RowDefault"], " ", 
    TemplateBox[{"(",TemplateBox[{"3", "4"}, "RowDefault"],")"},
     "RowDefault"], " ", 
    TemplateBox[{"(",TemplateBox[{"4", "1"}, "RowDefault"],")"},
     "RowDefault"], " ", 
    SuperscriptBox[
     TemplateBox[{"(",TemplateBox[{"5", "6"}, "RowDefault"],")"},
      "RowDefault"], "2"]}]]],
  CellChangeTimes->{3.740841852308098*^9}],
 ", which is simple to evaluate numerically"
}], "Text",
 CellChangeTimes->{{3.737368592954526*^9, 3.737368616649946*^9}, {
  3.737368734110588*^9, 3.737368743694075*^9}, {3.74084182564157*^9, 
  3.74084190547613*^9}, {3.7408419927063427`*^9, 3.7408420017486143`*^9}},
 ExpressionUUID -> "ef28bf95-108c-4dfd-84a9-1fa7ac57873b"],

Cell[BoxData[
 RowBox[{"ApplyScatteringSolutions", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"ang", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"cir", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "2"]], 
    FractionBox["1", 
     RowBox[{"ParkeTaylor", "[", 
      RowBox[{"4", ",", "2", ",", "cir"}], "]"}]]}], ",", "mom", ",", "L", 
   ",", "sols"}], "]"}]], "Input",
 CellChangeTimes->{{3.737368627650119*^9, 3.7373687029040527`*^9}},
 ExpressionUUID -> "13cddc34-8d72-4e54-96cc-35bc50761889"],

Cell["\<\
Now we must be careful to match the left set of the integrand to the left set \
of the scattering equations. This can be done using ChangeLeftSet\
\>", "Text",
 CellChangeTimes->{{3.7353881980620403`*^9, 3.7353882072975492`*^9}, 
   3.735398408439345*^9},ExpressionUUID->"3d5c1673-ef94-4946-a7d5-\
354e332cfe58"],

Cell[BoxData[{
 RowBox[{"Lpr", " ", "=", " ", 
  RowBox[{"GetLeftSet", "[", 
   RowBox[{
   "\"\<CG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", ",", 
    "\"\<h-\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Gamma]+\>\"", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
    " ", "\"\<h+\>\""}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ApplyScatteringSolutions", "[", 
  RowBox[{
   RowBox[{"ChangeLeftSet", "[", 
    RowBox[{
     RowBox[{"Integrand", "[", 
      RowBox[{
      "\"\<CG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", ",", 
       "\"\<h-\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<\[Gamma]+\>\"", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], 
       ",", " ", "\"\<h+\>\""}], "]"}], ",", 
     RowBox[{"Length", "[", "mom", "]"}], ",", "L", ",", "Lpr"}], "]"}], ",", 
   "mom", ",", "L", ",", "sols"}], "]"}]}], "Input",
 CellChangeTimes->{{3.735388220325863*^9, 3.735388268093561*^9}, 
   3.735388323738371*^9, {3.7353904216750593`*^9, 3.735390432925168*^9}},
 ExpressionUUID -> "40d91017-251b-409b-810c-e5ee93953cc8"],

Cell["\<\
Solve the scattering equations with one left set, and also with a different \
left set, to see how ChangeLeftSet works\
\>", "Text",
 CellChangeTimes->{{3.7353883687393503`*^9, 3.73538836974872*^9}, {
  3.735388402094027*^9, 3.735388412814725*^9}, {3.735388494243125*^9, 
  3.735388497798189*^9}, {3.7353885380741377`*^9, 3.7353885383663054`*^9}, {
  3.735390560273075*^9, 3.7353905644807873`*^9}, {3.735398404810871*^9, 
  3.735398406819469*^9}},ExpressionUUID->"f02e5a5e-2d6b-4bb3-996b-\
72edbe80c96a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mom", " ", "=", " ", 
   RowBox[{"RandomMomenta4D", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "6"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols1", " ", "=", " ", 
   RowBox[{"NSolveScatteringEquations4D", "[", 
    RowBox[{"mom", ",", "L1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sols2", " ", "=", " ", 
    RowBox[{"NSolveScatteringEquations4D", "[", 
     RowBox[{"mom", ",", "L2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ApplyScatteringSolutions", "[", 
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<EG\>\"", ",", "0", ",", 
     RowBox[{"Length", "[", "mom", "]"}], ",", "L1"}], "]"}], ",", "mom", ",",
    "L1", ",", "sols1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ApplyScatteringSolutions", "[", 
  RowBox[{
   RowBox[{"ChangeLeftSet", "[", 
    RowBox[{
     RowBox[{"Integrand", "[", 
      RowBox[{"\"\<EG\>\"", ",", "0", ",", 
       RowBox[{"Length", "[", "mom", "]"}], ",", "L1"}], "]"}], ",", 
     RowBox[{"Length", "[", "mom", "]"}], ",", "L1", ",", "L2"}], "]"}], ",", 
   "mom", ",", "L2", ",", "sols2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.735388424496929*^9, 3.735388471765553*^9}, {
  3.7353885020731153`*^9, 3.735388558571885*^9}, {3.735390448112681*^9, 
  3.73539045531186*^9}},
 ExpressionUUID -> "5f2140f5-18d3-44aa-911b-63b73475862f"],

Cell["\<\
Take a look at the original integrand, and the one for the same amplitude \
supported on scattering equations with different left set using \
transformation (3.6) from the companion paper.\
\>", "Text",
 CellChangeTimes->{{3.740770739972555*^9, 3.740770784363473*^9}, {
  3.740770852633501*^9, 3.740770859738446*^9}, {3.740770906722712*^9, 
  3.740770923707312*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrand", "[", 
   RowBox[{"\"\<EG\>\"", ",", "0", ",", 
    RowBox[{"Length", "[", "mom", "]"}], ",", "L1"}], "]"}], "//", 
  "AmplitudesDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ChangeLeftSet", "[", 
    RowBox[{
     RowBox[{"Integrand", "[", 
      RowBox[{"\"\<EG\>\"", ",", "0", ",", 
       RowBox[{"Length", "[", "mom", "]"}], ",", "L1"}], "]"}], ",", 
     RowBox[{"Length", "[", "mom", "]"}], ",", "L1", ",", "L2"}], "]"}], "//",
    "Antisymmetrise"}], "//", "AmplitudesDisplay"}]}], "Input",
 CellChangeTimes->{{3.740770764183577*^9, 3.740770840962941*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Loading in previously calculated solutions using ReadSolution\
\>", "Section",
 CellChangeTimes->{{3.7353890766375847`*^9, 3.735389084927477*^9}, {
  3.735389244231845*^9, 
  3.735389244681809*^9}},ExpressionUUID->"9c512933-86c3-4ea5-b5ef-\
3aac74ac7890"],

Cell["\<\
Solving the scattering equation by Monte Carlo algorithm is stochastic, and \
can take a long time for higher multiplicities. A set of lookup tables is \
provided as well as functions for reading and writing to a specified file \
format for solutions to the 4D scattering equations.
Loading all of the solutions directly into the RAM of the computer with \
Import can be very slow. ReadSolutionData goes through a .csv file of the \
format specified by AppendSolution and finds the information for each \
solution in the file\
\>", "Text",
 CellChangeTimes->{{3.7353891719940434`*^9, 3.735389210234671*^9}, {
  3.73538926497787*^9, 3.735389267520356*^9}, {3.735389412806672*^9, 
  3.7353894129415216`*^9}, {3.735389471472554*^9, 3.735389510195863*^9}, {
  3.735389747841342*^9, 
  3.735389758842897*^9}},ExpressionUUID->"6755318f-b106-4f8e-a8ab-\
6096f90ebf82"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
  "ReadSolutionData", "[", "\"\<SolutionLookupTable\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.737369502318803*^9, 3.737369504375224*^9}},
 ExpressionUUID -> "c513f933-091d-430f-afaa-f1ff6abf8df6"],

Cell["\<\
We then enter the number of points and left set or MHV degree for the \
solution data that we are interested in to load that specific solution only \
using ReadSolution.
Loading data from the file can take a few seconds.\
\>", "Text",
 CellChangeTimes->{{3.735389654058384*^9, 3.7353896896776247`*^9}, {
  3.735389832126542*^9, 3.735389838763672*^9}, {3.740770949403323*^9, 
  3.74077097484934*^9}},
 ExpressionUUID -> "6ebd6dd7-d446-4326-825b-9af375818942"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "n1", ",", " ", "L1", ",", " ", "gfix1", ",", " ", "mom1", ",", " ", 
     "sols1"}], "}"}], " ", "=", " ", 
   RowBox[{"ReadSolution", "[", 
    RowBox[{"\"\<SolutionLookupTable\>\"", ",", " ", "9", ",", " ", "5"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n2", ",", " ", "L2", ",", " ", "gfix2", ",", " ", "mom2", ",", " ", 
      "sols2"}], "}"}], " ", "=", " ", 
    RowBox[{"ReadSolution", "[", 
     RowBox[{"\"\<SolutionLookupTable\>\"", ",", " ", "12", ",", " ", "3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Check", " ", "against", " ", 
    RowBox[{"bcfw", ".", "m"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"CheckSolutionBCFW", "[", 
  RowBox[{"mom1", ",", "L1", ",", "sols1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckSolutionBCFW", "[", 
  RowBox[{"mom2", ",", "L2", ",", "sols2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.735389523777093*^9, 3.735389534231595*^9}, {
  3.7353895787259407`*^9, 3.735389617967358*^9}, {3.735389694177334*^9, 
  3.735389708977087*^9}, {3.735389911418251*^9, 3.735389964113308*^9}, {
  3.740842057979525*^9, 3.7408420803875427`*^9}},
 ExpressionUUID -> "53ed5dfa-0e99-4e99-87de-8f4289082095"],

Cell[TextData[{
 "Calculate some 9 point ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["N", "3"], "MHV"}], TraditionalForm]],ExpressionUUID->
  "e943c299-f075-42e4-ae46-de7c6c915bc7"],
 " amplitudes and 12 point NMHV amplitudes, and check how long they took"
}], "Text",
 CellChangeTimes->{{3.735389770835309*^9, 3.735389811292038*^9}, {
  3.735389882256967*^9, 
  3.7353899078620787`*^9}},ExpressionUUID->"c59b532d-ffb5-4dce-9ea5-\
dc7299d10dbf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "0", ",", "mom1", ",", "L1", ",", "sols1"}], 
   "]"}], "//", "RepeatedTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<YM\>\"", ",", "0", ",", "mom2", ",", "L2", ",", "sols2"}], 
   "]"}], "//", "RepeatedTiming"}]}], "Input",
 CellChangeTimes->{{3.7353898439360733`*^9, 3.735389875966392*^9}, {
  3.735389996222763*^9, 3.7353900092942123`*^9}},
 ExpressionUUID -> "101d073b-80d9-430e-b00f-9567fd5c3207"],

Cell["Calculate at high precision", "Text",
 CellChangeTimes->{{3.7353900273103533`*^9, 3.73539003537146*^9}, {
  3.7353900841755323`*^9, 3.735390093603217*^9}},
 ExpressionUUID -> "a4ee5e7f-9c93-4935-949b-e893c8fa666a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "0", ",", 
    RowBox[{"N", "[", 
     RowBox[{"mom1", ",", "100"}], "]"}], ",", "L1", ",", "sols1"}], "]"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.735390042639779*^9, 3.735390052787736*^9}},
 ExpressionUUID -> "a381a4ab-2b72-4a1d-9f4b-6fa09328aae5"],

Cell["\<\
File writing; solve the scattering equations and save the solution to a new \
file with SolveAppendSolution, and also save one of the solutions we just \
loaded with AppendSolution.\
\>", "Text",
 CellChangeTimes->{{3.7353902220435047`*^9, 3.735390261468761*^9}, {
  3.73539032794013*^9, 
  3.7353903369855213`*^9}},ExpressionUUID->"908b5b76-4f1e-4e4e-8b4e-\
d722de5da408"],

Cell[BoxData[{
 RowBox[{"SolveAppendSolution", "[", 
  RowBox[{"\"\<NewSolutionFile\>\"", ",", 
   RowBox[{"RandomMomenta4D", "[", "6", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"AppendSolution", "[", 
  RowBox[{"\"\<NewSolutionFile\>\"", ",", "mom1", ",", "L1", ",", "sols1"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.735390226863893*^9, 3.735390228340413*^9}, {
  3.735390263568181*^9, 3.7353903114475307`*^9}},
 ExpressionUUID -> "63e27fcf-a8ba-4d07-869a-2b72e27d0c49"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Analytical MHV solutions to scattering equations and ScatteringEquations4D\
\>", "Section",
 CellChangeTimes->{{3.735390646820435*^9, 3.735390660173295*^9}, {
  3.735391281610579*^9, 
  3.7353913031876783`*^9}},ExpressionUUID->"cb42ea84-0b4e-4c88-988b-\
c512a80a6509"],

Cell["\<\
The scattering equations can be accessed using a number of different \
specifications.
Entering a number of points and the left set gives the full set of scattering \
equations which are degenerate with zero Jacobian, in terms of worldsheet \
minors\
\>", "Text",
 CellChangeTimes->{
  3.735390722960684*^9, {3.735390754989737*^9, 
   3.735390759511903*^9}},ExpressionUUID->"1a16f2a1-8562-41a2-807e-\
534349fd6077"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ScatteringEquations4D", "[", 
   RowBox[{"8", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], "//", 
  "AmplitudesDisplay"}]], "Input",
 CellChangeTimes->{{3.7353907300924883`*^9, 3.735390740754298*^9}},
 ExpressionUUID -> "9d0227db-5334-4ec3-ba14-1f103f51c7cc"],

Cell["\<\
Optional arguments are a gauge fix and two equations to delete to produce a \
well specified set of equations\
\>", "Text",
 CellChangeTimes->{{3.7353907878960752`*^9, 
  3.735390789324422*^9}},ExpressionUUID->"f29b1c3f-2fbf-4d11-9493-\
8b4f4922ef39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ScatteringEquations4D", "[", 
   RowBox[{"8", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "//", 
  "AmplitudesDisplay"}]], "Input",
 CellChangeTimes->{{3.735390799516959*^9, 3.735390808089823*^9}},
 ExpressionUUID -> "58fb5d67-819c-4c10-9fd9-563ebeb30069"],

Cell["\<\
The gauge fix and delete specifications must both either be in the left side \
or the right set\
\>", "Text",
 CellChangeTimes->{{3.7353908388144903`*^9, 
  3.735390839882691*^9}},ExpressionUUID->"fde4969d-6b81-4d83-86c2-\
0c03cbf5f22d"],

Cell[BoxData[{
 RowBox[{"ScatteringEquations4D", "[", 
  RowBox[{"4", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ScatteringEquations4D", "[", 
   RowBox[{"4", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "//", 
  "AmplitudesDisplay"}], "\[IndentingNewLine]", 
 RowBox[{"ScatteringEquations4D", "[", 
  RowBox[{"4", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ScatteringEquations4D", "[", 
   RowBox[{"4", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3"}], "}"}]}], "]"}], "//", 
  "AmplitudesDisplay"}]}], "Input",
 CellChangeTimes->{{3.735390853723214*^9, 3.7353909111862307`*^9}},
 ExpressionUUID -> "efb55e89-d846-4459-ad12-db5cdc3def1a"],

Cell["\<\
Analytical MHV solutions can be accessed via ReplaceMinors, or \
SolveScatteringEquations4D\
\>", "Text",
 CellChangeTimes->{{3.735390943935936*^9, 
  3.735390966537106*^9}},ExpressionUUID->"150fbd62-0616-43e6-af10-\
806ba4a3fc91"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ReplaceMinors", "[", 
     RowBox[{
      RowBox[{"ScatteringEquations4D", "[", 
       RowBox[{"8", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", "8", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "Together"}], "//", 
   "AmplitudesDisplay"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "this", " ", "is", " ", "zero", " ", "on", " ", "support", 
    " ", "of", " ", "momentum", " ", "conversation", " ", "numerically"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplyMomenta", "[", 
   RowBox[{
    RowBox[{"ReplaceMinors", "[", 
     RowBox[{
      RowBox[{"ScatteringEquations4D", "[", 
       RowBox[{"8", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", "8", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", " ", 
    RowBox[{"RandomMomenta4D", "[", "8", "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{"9", ",", 
      RowBox[{"Range", "[", "7", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{"9", ",", 
      RowBox[{"Range", "[", "7", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "//", "AmplitudesDisplay"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "this", " ", "is", " ", "zero", " ", "on", " ", "support", 
    " ", "of", " ", "momentum", " ", "conversation", " ", "numerically"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"ApplyMomenta", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{"9", ",", 
      RowBox[{"Range", "[", "7", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{"9", ",", 
      RowBox[{"Range", "[", "7", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ",", " ", 
   RowBox[{"RandomMomenta4D", "[", "9", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.735390887718889*^9, 3.735390888550775*^9}, {
   3.7353909851126547`*^9, 3.735391140577841*^9}, {3.735391170684496*^9, 
   3.735391217800049*^9}, 3.74077329883419*^9, {3.74077393797515*^9, 
   3.740774004965399*^9}},
 ExpressionUUID -> "7d3a8f94-0ead-4214-bc98-63341b506269"]
}, Closed]],

Cell[CellGroupData[{

Cell["The package\[CloseCurlyQuote]s reserved heads", "Section",
 CellChangeTimes->{{3.735391323798061*^9, 
  3.735391330885544*^9}},ExpressionUUID->"539b243b-8899-4aa8-b194-\
733dde04bc15"],

Cell["\<\
treeamps4dJAF reserves 8 heads for analytical computations. These heads are \
cleared at the beginning of the session, and are protected so they cannot be \
assigned to. 
Currently allocated heads can be viewed with GetHeads. Each symbol has an \
identifying name which can also be read out from GetHeads\
\>", "Text",
 CellChangeTimes->{{3.7353913453317842`*^9, 3.735391391659122*^9}, {
  3.735392097338407*^9, 
  3.735392122808766*^9}},ExpressionUUID->"755b471e-8de9-4cb1-85cc-\
ce247d31b352"],

Cell[BoxData[
 RowBox[{"GetHeads", "[", "]"}]], "Input",
 CellChangeTimes->{{3.735391334950945*^9, 3.735391337928179*^9}, {
  3.735391393881238*^9, 3.735391395445154*^9}},
 ExpressionUUID -> "c30bfd02-578d-4fee-8efb-190e2f81d3fb"],

Cell["\<\
We then use these heads for analytical calculations. For example a Schouten \
identity;\
\>", "Text",
 CellChangeTimes->{{3.737368856282353*^9, 3.737368873634075*^9}},
 ExpressionUUID -> "f8fc9228-c032-4cb2-a39d-63b2567b2f13"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ang", "[", 
     RowBox[{"1", ",", "2"}], "]"}], 
    RowBox[{"ang", "[", 
     RowBox[{"3", ",", "4"}], "]"}]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"ang", "[", 
     RowBox[{"1", ",", "3"}], "]"}], 
    RowBox[{"ang", "[", 
     RowBox[{"4", ",", "2"}], "]"}]}]}], "//", "ApplySchouten"}]], "Input",
 CellChangeTimes->{{3.737368874728261*^9, 3.7373689000814962`*^9}},
 ExpressionUUID -> "3ab2433a-68ba-42cc-8e60-e78038637496"],

Cell["\<\
Expressions are returned in terms of these heads, and \
they\[CloseCurlyQuote]re used for internal calculations\
\>", "Text",
 CellChangeTimes->{{3.7373689107207413`*^9, 3.737368926381311*^9}, 
   3.737368979054782*^9},ExpressionUUID->"8f9eed1f-9afe-488c-90e1-\
6816966d6b6c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "[", 
   RowBox[{"3", ",", "1"}], "]"}], "/.", 
  RowBox[{"SolveScatteringEquations4D", "[", 
   RowBox[{"4", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"s", " ", "=", " ", "5", " ", 
  RowBox[{"(*", 
   RowBox[{
   "These", " ", "heads", " ", "are", " ", "protected", " ", "so", " ", "you",
     " ", 
    RowBox[{"can", "'"}], "t", " ", "assign", " ", "to", " ", "them"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7373689325101*^9, 3.737368985756123*^9}},
 ExpressionUUID -> "5afdd99a-65a2-4180-bdcb-813f5190e6d7"],

Cell["\<\
If you want to use different heads you can reassign using SetHeads using \
identifiers\
\>", "Text",
 CellChangeTimes->{{3.735391440316543*^9, 3.735391467942359*^9}, {
  3.735391562436795*^9, 3.735391563156352*^9}, {3.7353920926806927`*^9, 
  3.735392095875683*^9}, {3.7353923007893744`*^9, 
  3.7353923081667624`*^9}},ExpressionUUID->"719a5d2a-5b09-4b7b-972b-\
6cd6a2d6f12f"],

Cell[BoxData[{
 RowBox[{"SolveScatteringEquations4D", "[", 
  RowBox[{"4", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetHeads", "[", 
  RowBox[{"\"\<Angle\>\"", "\[Rule]", " ", "ab"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SolveScatteringEquations4D", "[", 
  RowBox[{"4", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.73539145111952*^9, 3.735391497636079*^9}, {
  3.7353921377043962`*^9, 3.735392207595639*^9}, {3.735392254819026*^9, 
  3.7353922762391453`*^9}},
 ExpressionUUID -> "b88da868-d1a5-4036-bec5-5eeab4e033a7"],

Cell["Set all the heads", "Text",
 CellChangeTimes->{{3.735392310124446*^9, 
  3.735392314691889*^9}},ExpressionUUID->"d908a06e-2aae-4fcb-95eb-\
0e7cb48bce04"],

Cell[BoxData[{
 RowBox[{"SetHeads", "[", 
  RowBox[{
  "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "g", ",", "h"}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"Integrand", "[", 
  RowBox[{"\"\<EG\>\"", ",", "0", ",", "4", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ScatteringEquations4D", "[", 
  RowBox[{"4", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.73539228283468*^9, 3.735392283461858*^9}, {
  3.7407740967563334`*^9, 3.740774096979703*^9}, {3.740774139801693*^9, 
  3.740774140115802*^9}},
 ExpressionUUID -> "70508513-d42c-4bfb-a2f2-0f7aab965231"],

Cell["Reassign to defaults", "Text",
 CellChangeTimes->{
  3.7353922929574823`*^9},ExpressionUUID->"ccdbecf8-5520-40e9-82de-\
6055f1418b16"],

Cell[BoxData[
 RowBox[{"SetHeads", "[", "]"}]], "Input",
 CellChangeTimes->{{3.735392288569257*^9, 3.735392290661614*^9}},
 ExpressionUUID -> "ae5525d8-81af-43c0-9334-cc906d24f1c5"],

Cell["\<\
The package\[CloseCurlyQuote]s default heads can be changed in the \
\[OpenCurlyDoubleQuote]Print introduction and unprotect and clear default \
heads\[CloseCurlyDoubleQuote] section of the package.\
\>", "Text",
 CellChangeTimes->{{3.735392348150834*^9, 3.735392368783391*^9}, {
  3.73539811004082*^9, 3.735398112853324*^9}, {3.740774038478902*^9, 
  3.74077404171686*^9}},
 ExpressionUUID -> "9868de5b-e7ef-4c88-9e37-3645e436c047"]
}, Closed]],

Cell[CellGroupData[{

Cell["Solving the scattering equations with NSolveMonteCarlo", "Section",
 CellChangeTimes->{{3.7353958254297256`*^9, 
  3.73539583519368*^9}},ExpressionUUID->"1b018b8a-e179-4e92-8fa1-\
c7d41c2d89d9"],

Cell["\<\
Breaking the calculation down one more step, we can look at how to use the \
Monte Carlo solution finding algorithm directly.
NSolveMonteCarlo is a generic algorithm which can be used to find solutions \
to any non-linear equations. It makes a selection of random guesses, and then \
uses Newton\[CloseCurlyQuote]s algorithm via FindRoot to see if the guess is \
near a solution, throwing out duplicate solutions compared with those already \
found. This process is repeated until a stopping condition is reached.

Solve a nonlinear equation in one variable, and continue until either 20 \
solutions are found or 20 seconds have expired, printing out summary \
information.
Option Distribution \[Rule]  {a,b} is used to define a uniform distribution \
U([a,b]) used to sample initial guess points\
\>", "Text",
 CellChangeTimes->{
  3.7353960531436777`*^9, {3.7353961616723146`*^9, 3.7353961913954897`*^9}, {
   3.735396272239237*^9, 3.735396283377829*^9}, {3.735396377744429*^9, 
   3.735396400693831*^9}, {3.735396431745771*^9, 3.7353964357056293`*^9}, 
   3.7407742253421173`*^9, {3.740774375488113*^9, 3.7407743982993593`*^9}, {
   3.740774442852441*^9, 3.740774447283496*^9}},
 ExpressionUUID -> "9cebd837-e1fe-427f-862d-c9bdc0ad6e94"],

Cell[BoxData[
 RowBox[{"Quiet", "@", 
  RowBox[{"NSolveMonteCarlo", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"x", " "}]], "+", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "-", "x"}], ")"}], 
       RowBox[{"4", "-", "x"}]], " ", "-", " ", "4"}], "}"}], ",", 
    RowBox[{"{", "x", "}"}], ",", " ", 
    RowBox[{"NumSolutions", "\[Rule]", " ", "20"}], ",", 
    RowBox[{"MaxTime", "\[Rule]", "20"}], ",", " ", 
    RowBox[{"PrintSummary", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"Distribution", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7353961932188807`*^9, 3.735396287787442*^9}, {
  3.7353963563475924`*^9, 3.7353963723029337`*^9}, {3.735396419417663*^9, 
  3.735396422047864*^9}, {3.73539653689065*^9, 3.7353965376096077`*^9}, {
  3.740774381770763*^9, 3.740774400145142*^9}, {3.740774451967339*^9, 
  3.7407745151273413`*^9}},
 ExpressionUUID -> "a8db95d6-0b36-41d8-bf2f-7ebf65a73e69"],

Cell["Or sample from another distribution", "Text",
 CellChangeTimes->{{3.740774268340331*^9, 3.740774308253364*^9}, {
  3.740774354514319*^9, 3.740774355324461*^9}, {3.740774491519104*^9, 
  3.7407744917878513`*^9}}],

Cell[BoxData[
 RowBox[{"Quiet", "@", 
  RowBox[{"NSolveMonteCarlo", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"x", " "}]], "+", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "-", "x"}], ")"}], 
       RowBox[{"4", "-", "x"}]], " ", "-", " ", "4"}], "}"}], ",", 
    RowBox[{"{", "x", "}"}], ",", " ", 
    RowBox[{"NumSolutions", "\[Rule]", " ", "20"}], ",", 
    RowBox[{"MaxTime", "\[Rule]", "20"}], ",", " ", 
    RowBox[{"PrintSummary", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"Distribution", "\[Rule]", " ", 
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7407742604277153`*^9, 3.740774264898143*^9}, {
  3.740774385461502*^9, 3.740774410050992*^9}}],

Cell["\<\
Solve the scattering equations by Monte Carlo; NSolveScatteringEquations4D \
uses roughly this setup\
\>", "Text",
 CellChangeTimes->{{3.7353965822394342`*^9, 3.735396583285091*^9}, {
  3.740774535625449*^9, 3.740774569481543*^9}},
 ExpressionUUID -> "cdb5ac03-5c17-4e79-b519-b4611a43ccc9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gfix", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"mom", " ", "=", " ", 
    RowBox[{"RandomMomenta4D", "[", "6", "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "get", " ", "vars", " ", "and", " ", "eqns", " ", "and", " ", "apply", " ",
     "numerical", " ", "momenta"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"GetHeads", "[", "\"\<Worldsheet\>\"", "]"}], "[", 
       RowBox[{"m", ",", "a"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"Length", "@", "mom"}], "]"}], ",", "gfix"}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqns", " ", "=", " ", 
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"N", "[", "mom", "]"}], ",", "L", ",", "gfix"}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "solve", " ", "equations", " ", "and", " ", "make", " ", "back", " ", "up",
     " ", "into", " ", "table", " ", "with", " ", "gauge", " ", "fixed", " ", 
    "rows", " ", "added"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"InsertGaugeFix", "[", 
     RowBox[{"#", ",", "gfix"}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Partition", "[", 
       RowBox[{"#", ",", "2"}], "]"}], "&"}], "/@", 
     RowBox[{"NSolveMonteCarlo", "[", 
      RowBox[{"eqns", ",", "vars", ",", 
       RowBox[{"NumSolutions", "\[Rule]", 
        RowBox[{"Eulerian", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "mom", "]"}], "-", "3"}], ",", 
          RowBox[{
           RowBox[{"Length", "[", "L", "]"}], "-", "2"}]}], "]"}]}]}], 
      "]"}]}], ")"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.735396588096068*^9, 3.735396690770196*^9}},
 ExpressionUUID -> "41027142-3d55-435e-b1c0-61937feb9ce5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Grassmann computations with DetGIntegrate ", "Section",
 CellChangeTimes->{{3.735393487249565*^9, 3.7353935011259947`*^9}, 
   3.737370230192347*^9, {3.737371899541617*^9, 
   3.737371913293314*^9}},ExpressionUUID->"4586e291-bb06-4e91-8229-\
3c409506d03c"],

Cell[TextData[{
 "Given a specific Grassmann function, expanding out all of the terms and \
calculating the integral against a specific measure is a well specified \
operation. For Grassmann spaces with dimension ",
 StyleBox["n",
  FontSlant->"Italic"],
 ", expanding out a generic product of sums of Grassmann variables results in \
",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "n"], TraditionalForm]],ExpressionUUID->
  "0e62012a-ef82-4708-ae25-7911d8a66660"],
 " terms, which increases prohibitively quickly for efficient computations. \
Using the identity that ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"i", "=", "1"}], "n"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "1"}], "n"], 
     RowBox[{
      SubscriptBox["A", "ij"], 
      SubscriptBox["\[Eta]", "j"]}]}]}], " ", "=", " ", 
   RowBox[{"det", 
    RowBox[{"(", "A", ")"}]}]}]],ExpressionUUID->
  "592779d7-0a88-415d-a57b-3c74c7d89db8"],
 ", we can solve Grassmann integrals of this specific form efficiently using \
DetGIntegrate.\n\nThe Grassmann delta functions in the scattering equation \
integrand are of the form ",
 Cell[BoxData[
  RowBox[{
   UnderscriptBox["\[Product]", 
    RowBox[{"l", "\[Element]", "L"}]], 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Eta]", "l"], "-", 
     RowBox[{
      UnderscriptBox["\[Sum]", 
       RowBox[{"r", "\[Element]", " ", "R"}]], 
      FractionBox[
       SubscriptBox["\[Eta]", "r"], 
       RowBox[{"(", "lr", ")"}]]}]}], ")"}]}]],ExpressionUUID->
  "5cc0abd1-406b-4002-a5a0-cf195a0e0875"],
 ", and hence can be integrated this way.\n\nGrassmann variables are \
specified by the default head eta, which has the name Grassmann for use with \
SetHeads and GetHeads. We must specify the measure and the total Grassmann \
space in terms of sets of possible indices for the head eta."
}], "Text",
 CellChangeTimes->{{3.73539366916965*^9, 3.73539377741354*^9}, {
   3.735393814082366*^9, 3.7353938261259604`*^9}, {3.735393862971759*^9, 
   3.735393954081984*^9}, {3.7353939985318127`*^9, 3.735394028940592*^9}, 
   3.735394670420581*^9},ExpressionUUID->"64e0501f-01ab-4206-84ec-\
3161b08ee322"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DetGIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"eta", "[", "1", "]"}]}], " ", "+", " ", "b"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", "1", "}"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", "1", "}"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DetGIntegrate", "[", 
  RowBox[{
   RowBox[{"GProduct", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"eta", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "n"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ",", 
   RowBox[{"List", "/@", 
    RowBox[{"Range", "[", "n", "]"}]}], ",", 
   RowBox[{"List", "/@", 
    RowBox[{"Range", "[", "n", "]"}]}], ",", 
   RowBox[{"CheckForm", "\[Rule]", " ", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.735393929844054*^9, 3.7353939525061207`*^9}, {
  3.735394663129561*^9, 3.735394663466694*^9}},
 ExpressionUUID -> "a4a9c561-26d0-4979-bc09-ee582fe71499"],

Cell["\<\
Many elements of the matrix corresponding to A for the Grassmann delta \
functions for the scattering equations will be zero, and hence a sparse array \
is used which is much more efficient for memory and computation time.\
\>", "Text",
 CellChangeTimes->{{3.735394254829412*^9, 
  3.7353942897148657`*^9}},ExpressionUUID->"31d00bd1-ee14-4e63-94ea-\
26058e34fa04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "An", " ", "example", " ", "calculation", " ", "at", " ", "8", " ", 
     "points", " ", 
     SuperscriptBox["N", "2"], 
     RowBox[{"MHV", ".", " ", "This"}], " ", "specific", " ", "calculation", 
     " ", "extends", " ", "to", " ", "any", " ", "case", " ", "with", " ", 
     RowBox[{"Length", "[", "L", "]"}]}], " ", "\[Equal]", " ", 
    RowBox[{"Length", "[", "R", "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"susy", " ", "=", " ", "8"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"L", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DetGIntegrate", "[", 
     RowBox[{
      RowBox[{"GProduct", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"eta", "[", 
          RowBox[{"l", ",", "A"}], "]"}], " ", "-", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"eta", "[", 
             RowBox[{"r", ",", "A"}], "]"}], 
            RowBox[{"cir", "[", 
             RowBox[{"l", ",", "r"}], "]"}]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "susy"}], "}"}]}], "]"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", "i"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "susy"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "}"}]}], "]"}], ",", "1"}], 
       "]"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{"L", ",", "R"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", "i"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "susy"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"Join", "[", 
              RowBox[{"L", ",", "R"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        "1"}], "]"}], ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
    "RepeatedTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "//", "ReleaseHold"}], "//", 
    "AmplitudesDisplay"}]}]}]], "Input",
 CellChangeTimes->{{3.735394292554126*^9, 3.735394293000846*^9}, {
   3.7353943645325737`*^9, 3.735394398301962*^9}, {3.735394431714781*^9, 
   3.735394433608469*^9}, {3.735394495839939*^9, 3.735394638777314*^9}, 
   3.736594982579747*^9, {3.736595112674878*^9, 3.736595120236907*^9}, {
   3.7408394392034388`*^9, 3.740839474425123*^9}, 3.7408433330179443`*^9},
 ExpressionUUID -> "f7a77082-3a72-4971-b4a7-164dc4f8789f"],

Cell["\<\
DetGIntegrate is tailored to extracting component amplitudes in \
ExtractComponent. Then we enter the necessary states to integrate some \
superamplitude;\
\>", "Text",
 CellChangeTimes->{{3.737370238872032*^9, 3.737370287414772*^9}, {
  3.7408413708216953`*^9, 3.7408413854847527`*^9}},
 ExpressionUUID -> "24b58a1a-df05-4b6a-a38c-35ff07b3d7ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "have", " ", "to", " ", "set", " ", "Simplify", " ", "to", " ", 
    "False", " ", "in", " ", "DeltaQ", " ", "to", " ", "be", " ", "able", " ",
     "to", " ", "integrate", " ", "with", " ", "the", " ", "algorithm", " ", 
    "from", " ", "ExtractComponent"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ExtractComponent", "[", 
      RowBox[{"\"\<YM\>\"", ",", "4", ",", 
       RowBox[{"DeltaQ", "[", 
        RowBox[{"4", ",", "4", ",", 
         RowBox[{"Simplify", "\[Rule]", "False"}]}], "]"}], ",", "\"\<g-\>\"",
        ",", 
       RowBox[{"{", 
        RowBox[{"\"\<\[Psi]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<\[Psi]+\>\"", ",", "4"}], "}"}], ",", "\"\<g+\>\""}], 
      "]"}], "//", "Simplify"}], "//", "AmplitudesDisplay"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"This", " ", "is", " ", 
      SuperscriptBox[
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "3"], 
      RowBox[{"ang", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], ";", " ", 
     RowBox[{"check", " ", "numerically"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ApplyMomenta", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ExtractComponent", "[", 
       RowBox[{"\"\<YM\>\"", ",", "4", ",", 
        RowBox[{"DeltaQ", "[", 
         RowBox[{"4", ",", "4", ",", 
          RowBox[{"Simplify", "\[Rule]", "False"}]}], "]"}], ",", 
        "\"\<g-\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\[Psi]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\[Psi]+\>\"", ",", "4"}], "}"}], ",", "\"\<g+\>\""}], 
       "]"}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"ang", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "3"], 
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}]}], ",", 
     RowBox[{"RandomMomenta4D", "[", "4", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.737370290020137*^9, 3.737370403035489*^9}, {
  3.7408413987887363`*^9, 3.74084145013023*^9}, {3.740843324822036*^9, 
  3.7408433317373323`*^9}},
 ExpressionUUID -> "c7c3c0eb-2c54-442d-8eec-54aca90747bf"],

Cell["\<\
ExtractComponent can be used to take different parts from a numerical \
Grassmann expansion\
\>", "Text",
 CellChangeTimes->{{3.737371197755197*^9, 
  3.737371251313305*^9}},ExpressionUUID->"c647dd46-ce52-4204-8ab6-\
abef04b663d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"numamp", " ", "=", " ", 
   RowBox[{"Amplitude", "[", 
    RowBox[{"\"\<EG\>\"", ",", "4", ",", 
     RowBox[{"RandomMomenta4D", "[", "5", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ExtractComponent", "[", 
  RowBox[{
  "\"\<EG\>\"", ",", "4", ",", "numamp", ",", "\"\<\[Phi]-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A-\>\"", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A+\>\"", ",", "3", ",", "4"}], "}"}], ",", "\"\<\[Phi]+\>\"",
    ",", "\"\<h-\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ExtractComponent", "[", 
  RowBox[{
  "\"\<EG\>\"", ",", "4", ",", "numamp", ",", "\"\<\[Phi]-\>\"", ",", 
   "\"\<\[Phi]-\>\"", ",", "\"\<\[Phi]+\>\"", ",", "\"\<\[Phi]+\>\"", ",", 
   "\"\<h-\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.737371195105227*^9, 3.7373712335221863`*^9}},
 ExpressionUUID -> "cf43ecb2-b3e8-43c5-b857-e87429bf1081"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1920, 1031},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"Salvaged" -> True},
Magnification:>1.5 Inherited,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 372, 8, 220, "Title"],
Cell[955, 32, 283, 4, 46, "Text"],
Cell[1241, 38, 2805, 42, 69, "Input"],
Cell[CellGroupData[{
Cell[4071, 84, 162, 3, 95, "Section"],
Cell[4236, 89, 237, 6, 69, "Text"],
Cell[4476, 97, 404, 6, 64, "Input"],
Cell[4883, 105, 455, 9, 69, "Text"],
Cell[5341, 116, 934, 24, 64, "Input"],
Cell[6278, 142, 311, 6, 69, "Text"],
Cell[6592, 150, 664, 15, 216, "Input"],
Cell[7259, 167, 357, 7, 69, "Text"],
Cell[7619, 176, 708, 17, 103, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[8364, 198, 283, 4, 72, "Section"],
Cell[8650, 204, 614, 11, 202, "Text"],
Cell[9267, 217, 189, 3, 64, "Input"],
Cell[9459, 222, 244, 6, 69, "Text"],
Cell[9706, 230, 222, 4, 64, "Input"],
Cell[9931, 236, 280, 4, 69, "Text"],
Cell[10214, 242, 999, 23, 141, "Input"],
Cell[11216, 267, 338, 5, 69, "Text"],
Cell[11557, 274, 665, 13, 64, "Input"],
Cell[12225, 289, 376, 7, 69, "Text"],
Cell[12604, 298, 954, 24, 216, "Input"],
Cell[13561, 324, 372, 10, 72, "Text"],
Cell[13936, 336, 1554, 35, 178, "Input"],
Cell[15493, 373, 202, 3, 69, "Text"],
Cell[15698, 378, 1732, 43, 216, "Input"],
Cell[17433, 423, 304, 7, 69, "Text"],
Cell[17740, 432, 1540, 32, 178, "Input"],
Cell[19283, 466, 293, 6, 69, "Text"],
Cell[19579, 474, 382, 8, 64, "Input"],
Cell[19964, 484, 437, 8, 114, "Text"],
Cell[20404, 494, 2220, 51, 328, "Input"],
Cell[22627, 547, 221, 4, 69, "Text"],
Cell[22851, 553, 1649, 39, 178, "Input"],
Cell[24503, 594, 603, 11, 114, "Text"],
Cell[25109, 607, 727, 16, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[25873, 628, 233, 4, 72, "Section"],
Cell[26109, 634, 248, 6, 69, "Text"],
Cell[26360, 642, 940, 23, 178, "Input"],
Cell[27303, 667, 183, 3, 69, "Text"],
Cell[27489, 672, 632, 16, 141, "Input"],
Cell[28124, 690, 329, 7, 69, "Text"],
Cell[28456, 699, 2864, 70, 291, "Input"],
Cell[31323, 771, 234, 6, 69, "Text"],
Cell[31560, 779, 338, 7, 64, "Input"],
Cell[31901, 788, 378, 8, 69, "Text"],
Cell[32282, 798, 919, 23, 178, "Input"],
Cell[33204, 823, 401, 9, 114, "Text"],
Cell[33608, 834, 1588, 34, 253, "Input"],
Cell[35199, 870, 335, 7, 69, "Text"],
Cell[35537, 879, 473, 9, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[36047, 893, 271, 6, 72, "Section"],
Cell[36321, 901, 608, 11, 157, "Text"],
Cell[36932, 914, 691, 17, 141, "Input"],
Cell[37626, 933, 320, 6, 69, "Text"],
Cell[37949, 941, 435, 7, 64, "Input"],
Cell[38387, 950, 326, 7, 69, "Text"],
Cell[38716, 959, 233, 4, 64, "Input"],
Cell[38952, 965, 247, 4, 69, "Text"],
Cell[39202, 971, 1117, 25, 103, "Input"],
Cell[40322, 998, 440, 8, 69, "Text"],
Cell[40765, 1008, 1096, 24, 141, "Input"],
Cell[41864, 1034, 212, 4, 69, "Text"],
Cell[42079, 1040, 817, 19, 141, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[42933, 1064, 272, 6, 72, "Section"],
Cell[43208, 1072, 619, 13, 204, "Text"],
Cell[43830, 1087, 841, 19, 141, "Input"],
Cell[44674, 1108, 183, 3, 69, "Text"],
Cell[44860, 1113, 2414, 56, 216, "Input"],
Cell[47277, 1171, 511, 11, 114, "Text"],
Cell[47791, 1184, 640, 18, 64, "Input"],
Cell[48434, 1204, 1173, 28, 94, "Text"],
Cell[49610, 1234, 579, 16, 118, "Input"],
Cell[50192, 1252, 322, 6, 69, "Text"],
Cell[50517, 1260, 1222, 28, 141, "Input"],
Cell[51742, 1290, 514, 9, 69, "Text"],
Cell[52259, 1301, 1658, 42, 328, "Input"],
Cell[53920, 1345, 376, 7, 69, "Text"],
Cell[54299, 1354, 634, 15, 103, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[54970, 1374, 265, 6, 72, "Section"],
Cell[55238, 1382, 871, 15, 202, "Text"],
Cell[56112, 1399, 241, 5, 64, "Input"],
Cell[56356, 1406, 468, 9, 114, "Text"],
Cell[56827, 1417, 1328, 31, 216, "Input"],
Cell[58158, 1450, 461, 12, 70, "Text"],
Cell[58622, 1464, 529, 11, 103, "Input"],
Cell[59154, 1477, 220, 3, 69, "Text"],
Cell[59377, 1482, 356, 8, 64, "Input"],
Cell[59736, 1492, 383, 8, 69, "Text"],
Cell[60122, 1502, 554, 12, 103, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[60713, 1519, 278, 6, 72, "Section"],
Cell[60994, 1527, 425, 10, 114, "Text"],
Cell[61422, 1539, 339, 8, 64, "Input"],
Cell[61764, 1549, 261, 6, 69, "Text"],
Cell[62028, 1557, 459, 12, 64, "Input"],
Cell[62490, 1571, 247, 6, 69, "Text"],
Cell[62740, 1579, 1168, 34, 178, "Input"],
Cell[63911, 1615, 241, 6, 69, "Text"],
Cell[64155, 1623, 2558, 68, 291, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[66750, 1696, 190, 3, 72, "Section"],
Cell[66943, 1701, 505, 10, 114, "Text"],
Cell[67451, 1713, 230, 4, 64, "Input"],
Cell[67684, 1719, 236, 5, 69, "Text"],
Cell[67923, 1726, 492, 14, 64, "Input"],
Cell[68418, 1742, 286, 6, 69, "Text"],
Cell[68707, 1750, 624, 16, 103, "Input"],
Cell[69334, 1768, 386, 8, 69, "Text"],
Cell[69723, 1778, 643, 15, 141, "Input"],
Cell[70369, 1795, 159, 3, 69, "Text"],
Cell[70531, 1800, 687, 16, 141, "Input"],
Cell[71221, 1818, 140, 3, 69, "Text"],
Cell[71364, 1823, 181, 3, 64, "Input"],
Cell[71548, 1828, 443, 8, 69, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[72028, 1841, 200, 3, 72, "Section"],
Cell[72231, 1846, 1250, 21, 291, "Text"],
Cell[73484, 1869, 1070, 25, 75, "Input"],
Cell[74557, 1896, 217, 3, 69, "Text"],
Cell[74777, 1901, 810, 20, 75, "Input"],
Cell[75590, 1923, 300, 6, 69, "Text"],
Cell[75893, 1931, 2443, 70, 441, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[78373, 2006, 262, 4, 72, "Section"],
Cell[78638, 2012, 2198, 54, 273, "Text"],
Cell[80839, 2068, 1227, 35, 119, "Input"],
Cell[82069, 2105, 374, 7, 76, "Text"],
Cell[82446, 2114, 3314, 88, 247, "Input"],
Cell[85763, 2204, 356, 7, 46, "Text"],
Cell[86122, 2213, 2282, 57, 158, "Input"],
Cell[88407, 2272, 241, 6, 46, "Text"],
Cell[88651, 2280, 1003, 23, 94, "Input"]
}, Closed]]
}, Open  ]]
}
]
*)



==> treeamps4dJAF 170718/Package/treeamps4dJAF.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(*Quiet stops error message if functions are already defined*)
Quiet[
System`Echo[x_]:= (Print[x];x);
System`RepeatedTiming[x_]:={#[[1]]/101,#[[2]]} &@AbsoluteTiming[Do[x,{100}];x];
System`SubsetQ[A_List, B_List]:= And@@(MemberQ[A,#]&/@B);
System`CountDistinct[x_List]:= Length[Union[x]];
System`BooleanQ[x_]:= x === True ||x ===  False;
System`Nothing = Sequence[];
System`Alphabet[] := {"a","b","c","d","e","f","g","h","i","j","k","l","m","n","o","p","q","r","s","t","u","v","w","x","y","z"};

(*Unprotect[Table];
Table[x_,y_Integer]:= Table[x,{y}];
Protect[Table];*)
]



BeginPackage["treeamps4dJAF`"];
(*Unprotect and clear the package's context in case we loaded it already*)
Unprotect@@Names["treeamps4dJAF`*"];
ClearAll["treeamps4dJAF`*"];


(*Generic functions,& working with heads for different brackets*)
Eulerian::usage="Eulerian[n, k] returns the Eulerian number \!\(\*StyleBox[\"\[LeftAngleBracket]\",15]\*GridBox[{{n},{k}}]\*StyleBox[\"\[RightAngleBracket]\",15]\)";
ReduceMatrix::usage="ReduceMatrix[mat, labels] removes rows and columns from mat given by the list of labels. 1x1 matrices are reduced to the matrix {{1}}.";

Minor::usage="Minor[mat, labels] calculates the minor of the matrix mat specified by the columns labels";
ParkeTaylor::usage="ParkeTaylor[n, k, head] gives the Parke-Taylor factor of cyclic minors of the abstract k * n matrix defined by symbol head.";
ReplaceWithin::usage="ReplaceWithin[expr, heads, rules] replaces all parts of expr with a head from the list heads using rules";
SignedComplement::usage="SignedComplement[n, L, head] calculates the complement of the List of Integers L in Range[n], and returns {\!\(L\^c\),Signature[(L,\!\(L\^c\))]}.
SignedComplement[set, L, head] works the same, but with the complement in set instead of in Range[n].";
SetHeads::usage="treeamps4dJAF reserves 8 heads for analytical computations, which are explained in Figure 6 of the accompanying paper.
SetHeads[] reassigns the package's heads to the default heads.
SetHeads[ang, squ, cir, mu, lam, lamt, s, eta] assigns all of the package's heads to the specified symbols.
SetHeads[name -> symbol] assigns head specified by name to be symbol.";
GetHeads::usage="treeamps4dJAF reserves 8 heads for analytical computations, which are explained in Figure 6 of the accompanying paper.
GetHeads[] lists all of the package's current heads along with their names.
GetHeads[name] returns the head specified by name.";
AmplitudesDisplay::usage="AmplitudesDisplay[expr] displays all of the package's heads in expr in a simplified format for readability.";
Antisymmetrise::usage="Antisymmetrise[expr, heads] sorts the arguments of the given heads in expr, and multiplies each occurence by the signature of the permutation of its arguments.
Antisymmetrise[expr] sorts the arguments of the package's antisymmetric heads in expr, and multiplies each occurence by the signature of the permutation of its arguments (see GetHeads).";
ApplySchouten::usage="ApplySchouten[expr, heads] attempts to apply the Schouten identity on two-brackets to the given heads in expr.
ApplySchouten[expr] attempts to apply the Schouten identity on two-brackets in expr defined by the package's heads (see GetHeads).";
ChoosePattern::usage="ChoosePattern[set] gives a pattern for any number of distinct elements chosen from the list set.
ChoosePattern[set, k] gives a pattern for k distinct elements chosen from the list set.
ChoosePattern[set, {k1, k2}] gives a pattern for between k1 and k2 distinct elements chosen from the list set.";
ChooseQ::usage="ChooseQ[set, subset] returns True if subset is a list of any number of distinct elements chosen from the list set, and False otherwise.
ChooseQ[set, subset, k] returns True if subset is a list of k distinct elements chosen from the list set, and False otherwise.
ChooseQ[set, subset, {k1, k2}] returns True if subset is a list of between k1 and k2 distinct elements chosen from the list set, and False otherwise.";
ApplyToSparseArray::usage="ApplyToSparseArray[expr, f] applies the function f to expr, and to the array rules of any sparse arrays in expr.";
NumericSparseArrayQ::usage="NumericSparseArrayQ[M] returns True if all elements of sparse array M are numeric, and False otherwise.";


(*Fermionic integration and Wick contractions*)DetGIntegrate::usage="DetGIntegrate[expr, measure, space] integrates the Grassmann function given by expr, so long as it matches the form GProduct[Sum[\!\(C\_\(A,B\)\) \!\(\[Eta]\_B\)], {B, space}], {A, space}], giving Det[C] as the result. More generic Grassmann functions are not supported. The package's head specified by name 'Grassmann' (see GetHeads) is used for the Grassmann variable, Grassmann numbers should be multiplied together using NonCommutativeMultiply (**), and the Grassmann space consists of all of the possible sets of indices given in space, given as lists of integers. measure must be a subset of space, and all Grassmann variables not in the measure are set to zero. measure and space must both be lists of lists of indeces, and hence must have dimensions 2.
	* If option CheckForm is False, DetGIntegrate will assume expr is of the required form.
	* If option HoldForm is True, DetGIntegrate will return Hold[Det][C], which can be evaluated later using ReleaseHold.
	* Details are given in Section 4.3 of the accompanying paper.";
GProduct::usage="GProduct[expr, iterator] works like Product, but for Grassmann variables. GProduct uses the head specified by name 'Grassmann' (see GetHeads), and multiplies each factor together using NonCommutativeMultiply.";
ExtractComponent::usage="ExtractComponent[t, N, expr, states] selects the relevant Grassmann variables associated with the states for theory t with N supersymmetries, and uses these as the measure to integrate expr using DetGIntegrate. Grassmann functions should be constructed with Grassmann variables specified by head with name 'Grassmann' (see GetHeads), and using NonCommutativeMultiply (**). Not all Grassmann functions can be integrated this way.";
FermionWickContract::usage="FermionWickContract[expr, heads, prophead, barhead] calculates the fermionic Wick contraction of expr, with fermions specified by the given heads and any set of arguments, multiplied together with NonCommutativeMultiply. Anti-fermions are written as barhead[heads], and the result is given in terms of the propagator between a fermion and an anti fermion, specified as eg. prophead[heads[i], barhead[heads][j]].
	* The default value for barhead is B.
	* The default value for prophead is Prop.";
DeltaQ::usage="DeltaQ[n, N] returns the super momentum conserving Grassmann delta function at n points with N supersymmetries, using the head specified by name 'Grassmann' (see GetHeads) for the Grassmann varibles.
	* Option Simplify has default value True, and in this cases produces an output in terms of angle brackets, with head specified by name 'Angle'. If Simplify is False the output will be in terms of \[Lambda] spinors with head specified by name 'Lambda', which can then be integrated with ExtractComponent.";
MHVBarGrassmannFactor::usage="MHVBarGrassmannFactor[n, N] returns the Grassmann function multiplying the \!\(\*OverscriptBox[MHV, \"_\"]\) super amplitude at
 n points with N supersymmetries, using the head specified by name 'Grassmann'  for the Grassmann varibles, and 'Square' for square brackets (see GetHeads).";


(*Generate and apply numerical momenta and solutions*)MomentaQ::usage="MomentaQ[n, mom] returns True if mom has the correct dimensions for a set of n point momenta, with each element of the form {\[Lambda],\!\(\*OverscriptBox[\[Lambda], \"~\"]\)}, and False otherwise.
MomentaQ[mom] returns True if mom has the correct dimensions for a set of momenta, with each element the form {\[Lambda],\!\(\*OverscriptBox[\[Lambda], \"~\"]\)}, and False otherwise.";
RandomMomenta4D::usage="RandomMomenta4D[n, w] samples a set of complex numbers with rational real and imaginary parts in the interval [-w, w], and returns n point complexified momenta satisfying momentum conservation. Each element is in the form {\[Lambda],\!\(\*OverscriptBox[\[Lambda], \"~\"]\)} with the little group gauge fixed so that \[Lambda] = (1,a), and momentum conservation is solved for in \!\(\(\*OverscriptBox[\[Lambda], \"~\"]\_1\)\) and \!\(\(\*OverscriptBox[\[Lambda], \"~\"]\_2\)\).
	* The default value for w is 1.
	* If the option Conjugate is True, \[Lambda] and \!\(\*OverscriptBox[\[Lambda], \"~\"]\) are swapped. At three points, Conjugate \[Rule] False gives MHV kinematics, and Conjugate \[Rule] True gives \!\(\*OverscriptBox[MHV, \"_\"]\) kinematics.";
RandomMomenta4DN::usage="RandomMomenta4DN[n, w] gives random floating point momenta, calculated as N[RandomMomenta4D[n, w]]";
ApplyMomenta::usage="ApplyMomenta[expr, momenta]  replaces the package's heads specified by names 'Angle', 'Square', 'Lambda' and 'LambdaTilde' (see GetHeads) in expr with the corresponding functions of momenta, which is a list of n point analytical or numerical momenta in the form {\[Lambda],\!\(\*OverscriptBox[\[Lambda], \"~\"]\)}. 
	* If the option MomentumTwistors is True, ApplyMomenta will treat 'Angle' heads with 4 arguments as momentum twistor 4-brackets";
ApplyScatteringSolutions::usage="ApplyScatteringSolutions[expr, momenta, L, solutions, delete] applies numerical momenta to expr, and then sums expr and the relevant Jacobian (defined by removing the two particle's equations in delete) over the given solutions to the scattering equations, for the number of points specified by the length of momenta and the left set L.
	* Default value for delete is L[[1;;2]]";


(*Scattering equations and Jacobian*)ScatteringEquations4D::usage="ScatteringEquations4D uses the head specified by the name 'WorldSheet' for the variables of the scattering equations, 'Circle' for minors of the worldsheet variables, 'Lambda' for \[Lambda] spinors and 'LambdaTilde' for \!\(\*OverscriptBox[\[Lambda], \"~\"]\) spinors (see GetHeads). 
ScatteringEquations4D[n, L] returns the scattering equations at n points with left set L  in terms of worldsheet minors.
ScatteringEquations4D[n, L, gfix, delete] returns the scattering equations at n points with left set L, with particles given by gfix fixed to the identity, and with equations at particles given by delete removed.
ScatteringEquations4D[mom, L, gfix, delete] returns the scattering equations for numerical momenta mom with left set L, with particles given by gfix fixed to the identity, and with equations at particles given by delete removed.
	* Passing an integer k instead of a list L will return the scattering equations with left set Range[k].
	* Default value for delete is L[[1;;2]].";
ScatteringJacobian4D::usage="ScatteringJacobian4D uses the head specified by the name 'WorldSheet' for the variables of the scattering equations, 'Circle' for minors of the worldsheet variables, 'Lambda' for \[Lambda] spinors and 'LambdaTilde' for \!\(\*OverscriptBox[\[Lambda], \"~\"]\) spinors (see GetHeads). 
ScatteringJacobian4D[n, L] for MHV or \!\(\*OverscriptBox[MHV, \"_\"]\) left set L returns the simplified Jacobian at n points in terms of 'Angle' and 'Square' heads.
ScatteringJacobian4D[n, L, gfix, delete] returns the Jacobian for the scattering equations at n points with left set L, with particles given by gfix fixed to the identity, and with equations at particles given by delete removed.
ScatteringJacobian4D[mom, L, gfix, delete] returns the Jacobian for the scattering equations for numerical momenta mom with left set L, with particles given by gfix fixed to the identity, and with equations at particles given by delete removed.
	* Default value for delete is L[[1;;2]].
	* If option HoldForm is True, ScatteringJacobian4D will return Hold[Det][J], which can be evaluated later using ReleaseHold.";


(*Monte Carlo equation solver,wrapper functions for scattering equations,analytic MHV solutions*)NSolveMonteCarlo::usage="NSolveMonteCarlo[eqns, vars, inputsols] attempts to find numerical approximations to the solutions of the system eqns of equations for the variables vars by Monte Carlo algorithm. The algorithm randomly samples initial guess points from a specified distribution, and then uses FindRoot to try to find a solution near to these points. Any solutions found are checked against the set of previously found solutions and duplicates removed.
	* inputsols is an optional argument for providing a list of previously known solutions to the equations.
	* If option NumSolutions is set, the algorithm will stop after finding this many distinct solutions.
	* If option MaxIterations is set the algorithm will stop after this many iterations.
	* If option MaxTime is set the algorithm will stop after this many seconds.
	* Initial guess points are sampled from the distrubution defined by option Distribution. Enter either a probability distrubition, or a range defining a uniform distribution. Default value {-1, 1}. 
	* Option Domain has default value Complex; setting to Real will use only real numbers as initial guess points.
	* Option PrecisionGoal has default value 5; the algorithm will stop once solutions get to this precision.
	* Option NumSeeds specifies the number of initial guesses at each iteration of the algorithm, default value is 100.
	* For each initial guess point, the algorithm searches for solutions of precision 1. Any such solutions found will then be put back into FindRoot up to the specified precision. Option InitialIterations decides how many steps to take on the initial precision 1 FindRoot calculation; default is 1000.
	* Option CompilationTarget is inherited from Compile.
	* If option PrintSummary is True the algorithm will print out some data for the run at the end.
	* If option ProgressIndicator is set to False the algorithm will not display a progress meter with current number of solutions found.
	* Calling Abort (Alt + .) during the calculation will return any solutions currently found.";
ScatteringSolutionDistribution::usage="ScatteringSolutionDistribution[n, k, approx] returns the distribution describing the spread of solution points at n points with MHV degree k. By default this will be of the form {-2 MAD, MAD} where MAD is the median absolute deviation for previously calculated runs of the algorithm, giving an approximated uniform distribution. 0.4 is taken an extrapolated estimate for the MAD in cases that haven't been calculated.
	approx has default value False. If set to True, CauchyDistribution[0,MAD] will be returned instead.";
NSolveScatteringEquations4D::usage="NSolveScatteringEquations4D[mom, L, gfix, delete, inputsols] attempts to find numerical approximations for all of the solutions to the scattering equations defined by numerical momenta mom and left set L by Monte Carlo algorithm, with particles gfix gauge fixed to the identity and delete removed.
	* inputsols is an optional argument for providing a list of previously known solutions to the equations.
	* Default values for gfix and delete are L[[1;;2]].
	* NSolveScatteringEquations4D inherits all options from NSolveMonteCarlo, apart from NumSolutions and Distribution. The scattering equations are known to have Eulerian[n-3, k-2] solutions, and ScatteringSolutionDistribution is used as the sampling distribution.";
SolveScatteringEquations4D::usage="SolveScatteringEquations4D[n, L, gfix] returns analytical MHV and \!\(\*OverscriptBox[MHV, \"_\"]\) Solutions to the scattering equations at n points with left set L and particles specified by gfix gauge fixed to the identity.
	* Default value for gfix is L for MHV and Complement[Range[n], L] for \!\(\*OverscriptBox[MHV, \"_\"]\).";
ReplaceMinors::usage="ReplaceMinors[expr, n, L] takes expression expr in terms of worldsheet minors specified by the head with the name 'Circle' (see GetHeads), and replaces them with the analytical MHV or \!\(\*OverscriptBox[MHV, \"_\"]\) n point solutions as specified by left set L";


(*Working with sets of solutions*)ChangeGaugeFix::usage="ChangeGaugeFix[sol, L, G] acts on the solution sol with the GL(2) matrix G. Note that gauge transformations act differently on the left set and the right set, hence we specify left set L.
ChangeGaugeFix[sol, L, G] changes the gauge fixing of the solution sol such that the two rows specified by gfix are the identity matrix. Note that it is not possible to gauge fix one left set and one right set row in this way.";
SolutionRuleToMatrix::usage="SolutionRuleToMatrix[sol] takes solution sol in the form of replacement rules for the head specified by the name 'WorldSheet' (see GetHeads), and returns a matrix.";
SolutionMatrixToRule::usage="
SolutionMatrixToRule[sol] takes solution sol in the form of a matrix and returns a set of replacement rules for the head specified by the name 'WorldSheet' (see GetHeads).";
GetGaugeFix::usage="GetGaugeFix[sol] returns the column labels for the two columns gauge fixed to the identity in the solution sol, or -1 if no such columns can be found.";
InsertGaugeFix::usage="InsertGaugeFix[sol, gfix] inserts the 2 by 2 identity matrix as the columns specified by gfix into the solution sol.";
CheckSolution::usage="CheckSolution[mom, L, sol, p] checks the solution sol against the scattering equations defined by numerical momenta mom and left set L to a precision defined by p, returning True if sol solves the equations and False otherwise.
	* Default value for p is 9.";
CheckSolutionBCFW::usage="CheckSolutionBCFW[mom, L, solset] calculates the analytical amplitude for gluons in Yang-Mills theory with the left set L defining the negative helicity gluons and the remaining gluons to be positive helicity for numerical momenta mom, using Jacob Bourjaily's package bcfw.m, which can be downloaded at https://arxiv.org/abs/1011.2447. CheckSolutionBCFW then repeats the calculation using solset as the full set of solutions to the scattering equations for this specific momenta and left set, and compares the two results returning True if they are the same and False otherwise.";
IncreasePrecision::usage="IncreasePrecision[mom, L, sol, p] increases the precision of solution sol to the scattering equations defined by the numerical momenta mom and left set L up precision p.
	* If no p is specified, IncreasePrecision will match the precision of sol to the precision of mom";
SolutionQ::usage="SolutionQ[n, sol] returns True if sol has the right dimensions to be a solution to the scattering equations at n points, and False otherwise.
SolutionQ[sol] returns True if sol has the right dimensions to be a solution to the scattering equations, and False otherwise.";


(*Pattern matching for states of different theories*)ListStates::usage="ListStates[t, N] returns a list of the specifications for all possible external states for theory t with N supersymmetries. Labels for different particles are tabulated in appendix A.1 of the accompanying paper";
ListTheories::usage="ListTheories[] returns a list of all theories supported by treeamps4dJAF.";
NegativeStateQ::usage="NegativeStateQ[t, N, s] returns True if s in the negative helicity supermultiplet in theory t with N supersymmetries, and False otherwise.";
PositiveStateQ::usage="PositiveStateQ[t, N, s] returns True if s is a right set state in theory t with N supersymmetries, and False otherwise.";
StateQ::usage="StateQ[t, N, s] returns True if s is a valid state in theory t with N supersymmetries, and False otherwise.";
TheoryQ::usage="TheoryQ[t, N] returns True if theory t with N supersymmetries is a member of ListTheories[] and False otherwise";
MaximalTheoryQ::usage="MaximalTheoryQ[t, N] returns True for N=4 sYM and N=8 SUGRA and false otherwise.";
NonMaximalTheoryQ::usage="NonMaximalTheoryQ[t, N] returns True for theories t  with non-maximal SUSY N and False otherwise.";
SuperfieldSpecifierQ::usage="SuperFieldSpecifierQ[t, N, n, fieldspec] returns True if fieldspec is a valid specification for the superfields of theory t with N supersymmetries at n points, and False otherwise.";
MHVDegree::usage="MHVDegree[t, N, states] returns the MHV degree defined by the states for theory t with N supersymmetries, and -1 if the states do not define a well specified MHV degree.";
GrassmannDegree::usage="GrassmannDegree[t, N, states] returns the Grassmann degree defined by the states for theory t with N supersymmetries.";
NonZeroMHVQ::usage="NonZeroMHVQ[n, k] returns True if the n point \!\(N\^\(k-2\)\)MHV amplitude is non-zero, and False if the amplitude is zero";
GetLeftSet::usage="GetLeftSet[t, N, states] returns the positions of all of the states that are in the left set for theory t with N supersymmetries.";
GetNegativeSet::usage="GetNegativeSet[t, N, states] returns the positions of all of the states that are in the negative helicity superfield for theory t with N supersymmetries.";
StateToRSym::usage="StateToRSym[t, N, state] returns the set of R symmetry indices for the given state of theory t with N supersymmetries.";


(*Integrands*)HodgesMatrix::usage="HodgesMatrix[L] returns the Hodges matrix H as a function on the worldsheet for left set L in terms of the heads specified by the names 'Angle' and 'Circle' (see GetHeads)";
DualHodgesMatrix::usage="DualHodgesMatrix[R] returns the dual Hodges matrix  \!\(\*OverscriptBox[H, \"~\"]\) as a function on the worldsheet for right set R in terms of the heads specified by the names 'Square' and 'Circle' (see GetHeads)";
GravitationalISF::usage="GravitationalISF[n, i, x, y] returns the gravitational inverse soft factor at n points on leg i with the reference spinors set to be legs x and y, as a function of external momenta in terms of the heads specified by the names 'Angle' and 'Square' (see GetHeads).";
MHVHodgesMatrix::usage="MHVHodgesMatrix[L] returns the MHV Hodges matrix H for left set L as a function of external momenta in terms of the heads specified by the names 'Angle' and 'Square' (see GetHeads)";
Integrand::usage="Integrand returns the theory-dependent tree-level integrand which can be summed over solutions to the scattering equations to return an amplitude. The output of Integrand will be an analytical expression which is a function of the worldsheet and external momenta, in terms of the heads specified by the names 'Angle', 'Square', and 'Circle'. Integrands for superamplitudes will have Grassmann variables specified by the head with name 'Grassmann' (see GetHeads).
The input for Integrand is overloaded in a number of different ways;
	* Integrand[theory, N, states]
	* Integrand[theory, N, n, L, fieldspec]
	* Integrand[theory, Nmaximal, n, k, fieldspec]
The set of possible theories and numbers of supersymmetries is specified by ListTheories. Given a specific theory, the set of possible external states is specified by ListStates. Using the format Integrand[theory, N, states] will give the integrand for the specified component amplitude, and all of the other formats will give the integrand for the relevant superamplitude. The format Integrand[theory, N, n, L, fieldspec] will specify all left set particles to be negative helicity superfields. For maximal supersymmetry the choice of left set does not affect the superamplitude, and an integer k may be entered for the MHV degree. 
fieldspec is an optional theory-dependent argument.
	* Yang-Mills and Einstein Gravity amplitudes don't take a fieldspec argument, and a left set is enough to define the integrand for the superamplitude
	* N = 4 conformal supergravity takes a list of negative helicity supermultiplets as its fieldspec, and L (or k) defines the Grassmann degree.
The options for Integrand are:
	* If option HoldForm is True, any determinants used to calculate the integrand will be kept in the form Hold[Det][M], which can then be calculated later using ReleaseHold.
	* The option HodgesDelete is relevant only for Einstein gravity amplitudes, and specifies the row and column to be deleted from the two Hodges matrices in calculating the integrand. Note that the amplitude is not dependent on this choice.";


(*Swapping left-right set and ordering integrands*)SwapParticles::usage="SwapParticles[int, n, L, l0, r0] applies a worldsheet transformation to n point integrand int with left set L which swaps l0 and r0 in between the left set and the right set.
	* Details are given in appendix B4 of the accompanying paper.";
ChangeLeftSet::usage="ChangeLeftSet[int, n, Lold, Lnew] applies SwapParticles repeatedly to n point integrand int with left set Lold, returning a new integrand supported on scattering equations with left set Lnew.
	* Default value for Lnew is Range[Length[Lold]].";


(*Amplitude function for numerics and MHV analytics*)Amplitude::usage="Amplitude is the package's main function. It can be used to calculate tree-level analytical MHV amplitudes and numerical amplitudes in all MHV sectors by solving the scattering equations in four dimensions. Analytical output of Amplitude will be a function of the external momenta, in terms of the heads specified by the names 'Angle' and 'Square'. Analytical and numerical superamplitudes will have Grassmann variables specified by the head with name 'Grassmann' (see GetHeads).
The input for Amplitude is overloaded in a number of different ways. Analytical amplitudes are specified in the form;
	* Amplitude[theory, N, states]
	* Amplitude[theory, N, n, L, fieldspec]
	* Amplitude[theory, Nmaximal, n, k, fieldspec]
And numerical amplitudes can take any of the following forms, where ** represetings any of the same state or superfield specifications as for analytical amplitudes;
	* Amplitude[theory, N, mom, **]
	* Amplitude[theory, N, mom, L, sols, **]
The set of possible theories and numbers of supersymmetries is specified by ListTheories. Given a specific theory, the set of possible external states is specified by ListStates. Using the format Amplitude[theory, N, states] will give the specified component amplitude, and all of the other formats will give the relevant superamplitude. The format Amplitude[theory, N, n, L, fieldspec] will specify all left set particles to be negative helicity superfields. For maximal supersymmetry the choice of left set does not affect the superamplitude, and an integer k may be entered for the MHV degree.
fieldspec is an optional theory-dependent argument.
	* Yang-Mills and Einstein Gravity amplitudes don't take a fieldspec argument, and a left set is enough to define the superamplitude
	* N = 4 conformal supergravity takes a list of negative helicity supermultiplets as its fieldspec, and L (or k) defines the Grassmann degree.
If a set of numerical momenta mom matching the state specification are entered, Amplitude will attempt to solve the relevant scattering equations, and return either a number or a superamplitude Grassmann expansion with numerical coefficients.
On entering a full set of numerical momenta mom along with left set L and solutions sols which match the number of points and MHV degree of the specified states, Amplitude will sum the solutions over the relevant integrand and return either a number or a superamplitude Grassmann expansion with numerical coefficients. It is not necessary for the left set L of the solutions to be the same as the left set specified by the states.
	* Amplitude inherits all options from Integrand and NSolveMonteCarlo, apart from NumSolutions and Distribution.
	* The option Precision can be used to set the precision of numerical outputs. If Precision is Automatic, Amplitude will either match the precision of mom, or calculate to $MachinePrecision for rational mom. Otherwise Amplitude will calculate to the specified Precision, calculating to precision 400 and attempting to rationalise the result if Precision is \[Infinity].
	* Amplitude also has an option Simplify. If Simplify is true, it will return simplified expressions for analytical MHV amplitudes which are not calculated directly in the scattering equation formalism.";


(*File IO*)AppendSolution::usage="AppendSolution[file, momemta, L, solutions] attempts to open file.csv and append at the end of it a new row containing the data {Length[momenta], L, GetGaugeFix[solutions], momenta, solutions}, with the gauge fixed columns removed from solutions.";
SolveAppendSolution::usage="SolveAppendSolution[file, mom, L, inputsols] attempts to find numerical solutions to the scattering equations defined by momenta mom and left set L, and then open file.csv and append at the end of it a new row containing the data {Length[mom], L, GetGaugeFix[solutions], mom, solutions}, with the gauge fixed columns removed from solutions.
	* inputsols is an optional argument for providing a list of previously known solutions to the equations.
	* SolveAppendSolution inherits all options from NSolveMonteCarlo, apart from NumSolutions.";
ReadSolutionData::usage="Importing large CSV files directly into Mathematica can be very slow.
ReadSolutionData[file] attempts to open file.csv, checking each row for consistency with the specified format (see AppendSolution). If the data is properly formatted, it returns the data for each row of file.csv in the form {number of points, left set, gauge fixed rows} without actually loading the solutions or momenta.";
ReadSolution::usage="Importing large CSV files directly into Mathematica can be very slow.
ReadSolution[file, n, L, numsol] attempts to run ReadSolutionData[file], and saves this information. It then looks for a solution specified by n and L, and returns the relevant row of file.csv if such a solution exists.
	* file.csv may have many solutions matching n and L. numsol specifies which of the solutions matching n and L in file.csv to load; default value is 1.
	* If an integer k is entered instead of left set L, ReadSolution looks for N^(k-2)MHV solutions and not just for a specific left set.";


(*documentation for options of functions*)(*NSolveMonteCarlo*)NumSeeds::usage="NumSeeds is an option for NSolveMonteCarlo and derived functions, specifying the number of initial guesses at each iteration of the algorithm, default value is 100.";
NumSolutions::usage="NumSolutions is an option for NSolveMonteCarlo and derived functions, telling the algorithm to stop after finding this many distinct solutions.";
InitialIterations::usage="InitialIterations is an option for NSolveMonteCarlo and derived functions.  For each initial guess point, the algorithm searches for solutions of precision 1. Any such solutions found will then be put back into FindRoot up to the specified precision. Option InitialIterations decides how many steps to take on the initial precision 1 FindRoot calculation; default is 1000.";
MaxTime::usage="MaxTime is an option for NSolveMonteCarlo and derived functions, telling the algorithm to stop after this many seconds.";
Distribution::usage="Distribution is an option for NSolveMonteCarlo and derived functions. Initial guess points are sampled from the distrubution defined by this option. Enter either a probability distrubition, or a range defining a uniform distribution. Default value {-1, 1}.";
Domain::usage="Domain is an option for NSolveMonteCarlo and derived functions. Default value Complex; setting to Real will use only real numbers as initial guess points.";
PrintSummary::usage="PrintSummary is an option for NSolveMonteCarlo and derived functions. If True, the algorithm will print out some data for the run at the end";
(*Integrand and DetGIntegrate*)
HodgesDelete::usage="HodgesDelete is an option for Integrand and derived functions, and is relevant only for Einstein gravity amplitudes. It specifies the row and column to be deleted from the two Hodges matrices in calculating the integrand. Note that the amplitude is not dependent on this choice.";
CheckForm::usage="CheckForm is an option for DetGIntegrate specifying whether the function should check whether the expression passed to it is in the right form, or to proceed without verifying.";
(*RandomMomenta4D*)
MomentumTwistors::usage="MomentumTwistors is an option for ApplyMomenta. If True, ApplyMomenta will treat 'Angle' heads with 4 arguments as momentum twistor 4-brackets.";



Begin["`Private`"];
(*Italicise variables in documentation*)
GetWordsInSqBrackets[str_String]:=(*Hacked to get rid of things we didn't want to pick up*)DeleteDuplicates[DeleteCases[Flatten[Flatten[StringCases[str,Except["[",_]~~"["~~ stringpatt:Except["["|"]"]...~~"]":> stringpatt]//StringSplit[#," -> "]&]//StringSplit[#,", "]&],"Det"|"\[Lambda]"|"\"~\""|"\"_\""|"0,MAD"|"MHV"|"\"\[LeftAngleBracket]\",15"|"\"\[RightAngleBracket]\",15"|"{{n},{k}}"|"n-3"|"k-2"|"-w"|"(L,\!\(L\^c\))"]]
ItaliciseVariables[str_String]:= StringReplace[str,WordBoundary~~#~~WordBoundary-> "\!\(\*\nStyleBox["<>#<>",FontSlant->\"Italic\"]\)"&/@GetWordsInSqBrackets[str]]

(MessageName[Evaluate@Symbol[#],"usage"] = ItaliciseVariables[MessageName[Evaluate@Symbol[#],"usage"]])&/@Names["treeamps4dJAF`*"];

(*This is a hack which fixes a formatting bug with DetGIntegrate, not exactly sure why it works*)
DetGIntegrate::usage=DetGIntegrate::usage;

(*Print package name etc.*)
Print[Column[{Style["MHV Analytical and \!\(\*SuperscriptBox[\(N\), \(k - 2\)]\)MHV Numerical Tree-Level Amplitudes in the 4D Scattering Equation Formalism",Bold],Style["Joseph A. Farrow, 15th May 2018, Version 1.1",Bold],
"Written in \!\(\*\nStyleBox[Mathematica,FontSlant->\"Italic\"]\) 11.1.1.0; checked for backwards compatability up to 10.0.2.0"}]];
(*The package's default heads. Reassign here if you don't want these heads to be cleared on opening the session.*)
defaultheads = StringJoin["Global`",#]&/@{"ang","squ","cir","mu","lam","lamt","s","eta"}

(*Disable tooltips for this session as they hang in the front end with long ::usage strings*)
SetOptions[$FrontEndSession,CodeAssistOptions->{"FloatingElementEnable"->False}]
Print["Tooltips have been disabled for this session."]


Eulerian[n_Integer,m_Integer]:= Sum[(-1)^k Binomial[n+1,k](m+1-k)^n,{k,0,m+1}]/;n>= 0 && 0 <= m <= n

ApplyToSparseArray[expr_,f_]:=f[expr/.mat_SparseArray:>SparseArray[f[ArrayRules[mat]]]]

NumericSparseArrayQ[m_SparseArray]:= And@@(NumericQ[#[[2]]]&/@ArrayRules[m])

ReduceMatrix[A_?MatrixQ,labels_]:= Module[{l = Reverse[Sort[labels]], temp = A},
(*if we remove whole matrix we want the result to have determinant 1*)
If[Length[A] === Length[labels], Return[{{1}}]];
(*remove each row&column*)
Do[temp = Drop[temp, {l[[i]]},{l[[i]]}],{i, Length[l]}];
temp
]/;ChooseQ[Range[Length[A]],labels]
ReduceMatrix[A_?MatrixQ,label_Integer]:= ReduceMatrix[A,{label}]

Minor[mat_?MatrixQ, labels_List]:=Det[mat[[labels]]]/;Length[mat]>= Length[First@mat]&&ChooseQ[Range[Length[mat]],labels,Length[First[mat]]]
Minor[mat_?MatrixQ, labels_List] := Minor[Transpose[mat],labels]/;Length[mat]< Length[First@mat]

(*Parke-Taylor cyclic invariant product of minors*)
ParkeTaylor[n_Integer,k_Integer,head_Symbol]:= Product[head@@Mod[Range[i,i+k-1],n,1],{i, n}]

ReplaceWithin[expr_,{heads__}|head_,rules_]:=expr/.foo:(heads|head)[__]:>(foo/.rules)
ReplaceWithin[expr_,rules_]:=expr/.foo:(Alternatives@@heads)[__]:>(foo/.rules)

SignedComplement[set_List,subset_List]:=
{#,Signature[Join[subset,#]]}&@Complement[set,subset]/;SubsetQ[set,subset]

SignedComplement[n_Integer?(#>0&),{subset__Integer?(#>0&)}]:= SignedComplement[Range[n],{subset}]

ChoosePattern[set_List,k_Integer]:=_List?(CountDistinct[#]===k&&SubsetQ[set,#]&)
ChoosePattern[set_List,{k1_Integer,k2_Integer}]:=_List?(CountDistinct[#]===Length[#]&&k1 <= Length[#]<= k2 &&SubsetQ[set,#]&)
ChoosePattern[set_List]:=_List?(CountDistinct[#]===Length[#]&&SubsetQ[set,#]&)
ChooseQ[set_List,subset_List,k_Integer]:= MatchQ[subset,ChoosePattern[set,k]]
ChooseQ[set_List,subset_List,{k1_Integer,k2_Integer}]:= MatchQ[subset, ChoosePattern[set,{k1,k2}]]
ChooseQ[set_List,subset_List]:= MatchQ[subset,ChoosePattern[set]]



headnames = {"Angle","Square","Circle","TwistorMu","Lambda","LambdaTilde","Worldsheet","Grassmann"};
brackets = {{"\[LeftAngleBracket]","\[RightAngleBracket]"},{"[","]"},{"(",")"},{"[","\!\(\*SubscriptBox[\(]\), \(\[Mu]\)]\)"}};
SetHeads::unrecog = "Head specifier `1` is not recognised by SetHeads";
(*reset all heads*)
SetHeads[ang_Symbol,squ_Symbol,cir_Symbol,mu_Symbol,lam_Symbol,lamt_Symbol,s_Symbol,eta_Symbol,print_:True]:=(
Unprotect@@Evaluate@heads;Unprotect[ang,squ,lam,lamt,cir,s,eta,mu];
ClearAll[ang,squ,cir,mu,lam,lamt,s,eta];ClearAll@@heads;
heads = {ang,squ,cir,mu,lam,lamt,s,eta};
SetAttributes[#,NHoldAll]&/@heads;
Protect@@Evaluate@heads;
If[print,GetHeads[]])/;BooleanQ[print]
(*reset one head specified by a name*)
SetHeads[name_String-> head_Symbol]:= With[{pos = Flatten@Position[headnames,name]},
If[pos === {},Message[SetHeads::unrecog,name],
Unprotect@@Evaluate[heads];Unprotect[head];
ClearAll[head,Evaluate[heads[[pos[[1]]]]]];
heads[[pos]]=head;
SetAttributes[head,NHoldAll];
Protect@@Evaluate@heads;
]]
(*reset to default*)
SetHeads[]:= SetHeads@@Symbol/@defaultheads

GetHeads::unrecog = "Head specifier `1` is not recognised by GetHeads";
(*get all heads*)
GetHeads[]:= Print[Column[Table[headnames[[i]]<>" \[Rule] "<>ToString[heads[[i]]],{i,Length[heads]}]]]
(*get one head specified by a name*)
GetHeads[name_String]:=
If[# === {},Message[GetHeads::unrecog,name],
heads[[#[[1,1]]]]
]&[Position[headnames,name]]

(*Protect and ClearAll the default heads, and define the names for the heads and bracket display forms*)
Unprotect@@defaultheads;
ClearAll@@defaultheads;
SetHeads[Sequence@@(Symbol/@defaultheads),False];
Print[Row@Join[{"The following default heads have been 'ClearAll'ed: "},Riffle[SymbolName/@heads,", "],{". Reassign defaults inside the package .nb file."}]]

(*Parse brackets. If numbers or symbols are all 1 digit, no space. If not, add in spaces to avoid ambiguity*)
bracketdispfunc[list_]:=Row[If[(MatchQ[#,{_Integer..}] && Union[IntegerLength/@#] === {1})
||(MatchQ[#,{_Symbol..}] && Union[StringLength/@SymbolName/@#] === {1}),#,Riffle[#," "]]&@list]

AmplitudesDisplay[expr_]:=(expr
(*brackets*)
/.(heads[[#]][b__]:>Row[{brackets[[#,1]],bracketdispfunc[{b}],brackets[[#,2]]}]&/@Range[4])
(*Grassmann*)
//.NonCommutativeMultiply[x__/;FreeQ[{x},Plus]]:> Row[{x}]
//.NonCommutativeMultiply[x__]:>Row@(Row[{Style["(",20],#,Style[")",20]}]&/@{x}) 
/.heads[[8]][x_]:> Subscript["\[Eta]",x]
/.heads[[8]][x_,y_]:> Superscript[Subscript["\[Eta]",x],y]
/.heads[[8]][x___]:> Subscript["\[Eta]",x]/.heads[[8]]-> "\[Eta]"
(*Worldsheet*)
/.heads[[7]][i_, a_]:> Superscript[Subscript["\[Sigma]",i],a]
/.heads[[7]][i_]:>Subscript["\[Sigma]",i]/.heads[[7]]-> "\[Sigma]"
(*Lambdas*)
/.heads[[5]][i_, a_]:> Superscript["|"<>ToString[i]<>"\[RightAngleBracket]",a]
/.heads[[5]][i_]:>"|"<>ToString[i]<>"\[RightAngleBracket]"/.heads[[5]]-> "\[Lambda]"
/.heads[[6]][i_, a_]:> Superscript["["<>ToString[i]<>"|",a]
/.heads[[6]][i_]:>"["<>ToString[i]<>"|"/.heads[[6]]-> "\!\(\*OverscriptBox[\(\[Lambda]\), \(~\)]\)"
(*some other nice display forms*)
/.Hold[DeltaQ[N_,_]]:> Row[{Superscript["\[Delta]",2N],"(Q)"}]
/.Hold[Det][M_?MatrixQ]:> Row[{"det",MatrixForm[M]}]
/.DiracDelta[x_]:> Row[{"\[Delta]",Style["(",20],x,Style[")",20]}]
/.Hold[Integrate][x_,y_]:> Row[{Style["\[Integral]",32],y,x}]
)

Antisymmetrise[expr_,heads:{Symbol__}]:= expr/. (#[i__]:>Signature[{i}] #@@Sort[{i}]&/@heads)
Antisymmetrise[expr_,head_Symbol]:= Antisymmetrise[expr,{head}]
Antisymmetrise[expr_]:=  expr/. (#[i__]:>Signature[{i}] #@@Sort[{i}]&/@heads[[1;;4]])

ApplySchouten[expr_,heads:{Symbol__}]:=expr /.Flatten[{-x_.#[i_,l_] #[j_,k_]+x_. #[i_,k_] #[j_,l_]:> x #[i,j]#[k,l],x_. #[l_,i_] #[j_,k_]+x_. #[i_,k_] #[j_,l_]:> x #[i,j]#[k,l]}&/@heads]
ApplySchouten[expr_,head_Symbol]:= ApplySchouten[expr,{head}]
ApplySchouten[expr_]:=ApplySchouten[expr,heads[[1;;4]]]


SetAttributes[GProduct,HoldAll];
SyntaxInformation[GProduct] = SyntaxInformation[Product];
GProduct[expr_,iterator__]:= If[Length[#] === 1,First@#,NonCommutativeMultiply@@#]&@Flatten[Table[expr,iterator]]

Options[DeltaQ] = {Simplify-> True}
DeltaQ[N_Integer/;N >= 0,n_Integer/; n>1,OptionsPattern[]]:=If[N>0,
If[OptionValue[Simplify],
 GProduct[Sum[heads[[1]][i,j]heads[[8]][i,A]**heads[[8]][j,A],{i,n},{j,i-1}],{A,N}],
 GProduct[Sum[heads[[5]][i,a]heads[[8]][i,A],{i,n}],{A,N},{a,2}]
],
1]

MHVBarGrassmannFactor[N_Integer/;N >= 0,n_Integer/; n>1]:=If[N>0, GProduct[
Sum[Signature[Join[{i,j},Complement[Range[n],{i,j}]]]
heads[[2]][i,j]GProduct[heads[[8]][k,A],
{k,Complement[Range[n],{i,j}]}],
{i,n-1},{j,i+1,n}],{A,N}],1]

(*split up sums*)
DetGIntegrate[expr1_ + expr2_, measure_List,space_List,opt:OptionsPattern[]]:= DetGIntegrate[expr1,measure,space,opt] + DetGIntegrate[expr2,measure,space, opt]/;Length/@Dimensions/@{measure,space} === {2,2}
(*linearity outside of products*)
DetGIntegrate[factor_ NonCommutativeMultiply[expr_] , measure_List,space_List,opt:OptionsPattern[]]:= factor DetGIntegrate[NonCommutativeMultiply[expr],measure,space, opt]/;FreeQ[factor,heads[[8]]]&&Length/@Dimensions/@{measure,space} === {2,2}
(*special case for 1d Grassmann space*)
DetGIntegrate[factor_. expr_,measure_List, space_List,OptionsPattern[]]:= factor/;Length/@Dimensions/@{measure,space} === {2,2}&&Length[First@measure] === Length[First@space] === 1&& MatchQ[expr,heads[[8]][measure[[1,1]]]]
(*throw out non-fermionic variables*)
DetGIntegrate[expr_/;FreeQ[expr,NonCommutativeMultiply],measure_List, space_List,OptionsPattern[]]:= 0/;Length/@Dimensions/@{measure,space} === {2,2}

DetGIntegrate::outofrange = "Some Grassmann variables in the integrand are not in the space";
Options[DetGIntegrate]= {CheckForm-> True,HoldForm-> False};
DetGIntegrate[expr_,measure_List,space_List,OptionsPattern[]]:=
Module[{tempexpr,measureassoc ,mat},
(*Too few or too many etas integrate to zero*)
If[Length[expr] =!= Length[measure],Return[0]];
(*turn expression in terms of NCM and Plus into a nested List format, and set any etas in the space that aren't in the measure to zero*)
tempexpr =List@@(If[Head[#] === Plus,List@@#,List@#]&/@( expr/.(heads[[8]]@@#-> 0&/@Complement[space,measure])));
(*map spaces with more than one index back into a longer 1 index list, and take into account re-orderings of the measure by swapping column ordering of matrix*)
measureassoc =Association[Table[measure[[i]]-> i,{i, Length[measure]}]];
(*any zero row and we return zero*)
If[Or@@(Chop[#]=== {0}&/@tempexpr),Return[0]];
(*check there aren't any etas we don't want, if required*)
If[!OptionValue[CheckForm]||And@@( KeyExistsQ[measureassoc,#]&/@Cases[tempexpr,heads[[8]][x__]:> {x},\[Infinity]]),
(*turn into a sparsearray and take the det to get the answer. Hold as det of matrix if asked*)
If[OptionValue[HoldForm],Hold[Det],Det]@SparseArray@DeleteCases[#,0]&@Chop@Flatten@Table[
tempexpr[[i,j]]/. (x_. heads[[8]][y__]:> ({i,measureassoc[{y}]} ->x)),
{i,Length[expr]},{j,Length[tempexpr[[i]]]}],
Message[DetGIntegrate::outofrange];
]
]/;(*do form checking if required; don't if we turned it off*)(!OptionValue[CheckForm]||(Length/@Dimensions/@{measure,space} === {2,2}&&Length[measure]<= Length[space] &&
MatchQ[expr,NonCommutativeMultiply[(_?DetGIntegrateFormCheck)..]]))

(*Internal function to check if expressions are in the right form to be integrated*)
DetGIntegrateFormCheck[Optional[x_] heads[[8]][__]]:=True/;FreeQ[x,heads[[8]]]
DetGIntegrateFormCheck[x_Plus]:=DetGIntegrateFormCheck/@And@@x
DetGIntegrateFormCheck[_]:=False

Options[ExtractComponent]= Options[DetGIntegrate];
ExtractComponent[theory_,N_,expr_,states__,opt:OptionsPattern[]]:=  If[N===0,expr,
DetGIntegrate[
expr,
Flatten[Table[If[# ===  1,Nothing,Table[{i,#[[j]]},{j,Length[#]}]]&@StateToRSym[theory,N,{states}[[i]]],{i,Length[{states}]}],1],
Flatten[Table[{i,A},{i,Length[{states}]},{A,N}],1],
opt],CheckForm-> False
]/;TheoryQ[theory,N] && StateQ[theory,N,states]


(*Scattering Equations*)
(*no gauge fixing, left set*)
ScatteringEquations4D[n_Integer/;n>= 3,L_List]:=
Flatten[Table[heads[[6]][l]- Sum[heads[[6]][r]/heads[[3]][l,r],{r, Complement[Range[n],L]}],{l, L}]~Join~ Table[heads[[5]][r]- Sum[heads[[5]][l]/heads[[3]][r,l],{l,L}],{r,  Complement[Range[n],L]}]]/;ChooseQ[Range[n],L]
(*no gauge fixing, k*)
ScatteringEquations4D[n_Integer/;n>= 3, k_Integer]:=ScatteringEquations4D[n,Range[k]]

(*gauge fixed and deleted, left set*)
ScatteringEquations4D[n_Integer/;n>= 3,L_List,gfix_List, delete_List:{}]:= 
Module[{del = If[delete === {},L[[1;;2]],delete]},
Flatten@Join[
Table[heads[[6]][l,a]- Sum[heads[[6]][r,a]/(heads[[7]][l,1]heads[[7]][r,2]-heads[[7]][r,1]heads[[7]][l,2]),{r,Complement[Range[n],L]}],{l, Complement[L,del]},{a,2}],Table[heads[[5]][r,a]- Sum[heads[[5]][l,a]/(heads[[7]][r,1]heads[[7]][l,2]-heads[[7]][l,1]heads[[7]][r,2]),{l,L}],{r, Complement[Complement[Range[n],L],del]},{a,2}]
]/.{heads[[7]][gfix[[1]],1]-> 1, heads[[7]][gfix[[1]],2]-> 0,heads[[7]][gfix[[2]],1]-> 0,heads[[7]][gfix[[2]],2]-> 1}
]/;ChooseQ[Range[n],L]&& And@@((ChooseQ[L,#,2]||ChooseQ[Complement[Range[n],L],#,2])&/@If[delete === {},{gfix},{gfix,delete}])

(*gauge fixed and deleted, k*)
ScatteringEquations4D[n_Integer/;n>= 3,k_Integer,gfix_List , delete_List:{}]:= ScatteringEquations4D[n,Range[k],gfix,delete]

(*numerical momenta, left set*)
ScatteringEquations4D[momenta_?MomentaQ,L_List,gfix_List, delete_List:{}]:= 
ApplyMomenta[ScatteringEquations4D[Length[momenta],L,gfix,delete],momenta]

(*numerical momenta, k*)
ScatteringEquations4D[momenta_?MomentaQ,k_Integer,gfix_List, delete_List:{}]:= ScatteringEquations4D[momenta,Range[k],gfix,delete]

(*Jacobian*)
(*n, left set*)
Options[ScatteringJacobian4D]= {HoldForm-> False};
ScatteringJacobian4D[n_Integer/;n>= 3,L_List,gfix_List,delete_List:{},OptionsPattern[]]:=
 Module[{jac,del = If[delete === {},L[[1;;2]],delete]},
jac = D[ScatteringEquations4D[n,L,gfix,del],{Flatten@Table[heads[[7]][m,a],{m,Complement[Range[n],gfix]},{a,2}],1}];
(*Simplify minors back to cir head*)
jac = jac/.heads[[7]][i_,1]heads[[7]][j_,2]-heads[[7]][j_,1]heads[[7]][i_,2]:> heads[[3]][i,j];
(*add in Jacobian from \[Delta]^4(P)*)
If[SubsetQ[L,del],1,-1](If[SubsetQ[L,del],heads[[1]],heads[[2]]]@@del)^-2 If[OptionValue[HoldForm],Hold[Det],Det][jac]
]/;ChooseQ[Range[n],L]&& And@@((ChooseQ[L,#,2]||ChooseQ[Complement[Range[n],L],#,2])&/@If[delete === {},{gfix},{gfix,delete}])

(*numerical momenta, left set*)
ScatteringJacobian4D[momenta_?MomentaQ,L_List,gfix_List,delete_List:{},opt:OptionsPattern[]]:= 
ApplyMomenta[ScatteringJacobian4D[Length[momenta],L,gfix,delete,opt],momenta]

(*simplified analytical MHV Jacobian evaluated on solution*)
ScatteringJacobian4D[n_Integer/;n>= 3, L_List,OptionsPattern[]]:= With[{R = Complement[Range[n],L]},
(heads[[1]]@@L)^-2 Product[((heads[[1]][L[[1]],r])^2 (heads[[1]][L[[2]],r])^2)/(heads[[1]]@@L)^3,{r,R}]
]/;ChooseQ[Range[n],L,2]

(*simplified analytical MHVbar Jacobian evaluated on solution*)
ScatteringJacobian4D[n_Integer/;n>= 3, L_List,OptionsPattern[]]:= With[{R = Complement[Range[n],L]},
-(heads[[2]]@@R)^-2Product[((heads[[2]][R[[1]],l])^2 (heads[[2]][R[[2]],l])^2)/(heads[[2]]@@R)^3,{l,L}]
]/;ChooseQ[Range[n],L,n-2]


MomentaQ[n_Integer/;n>= 3, momenta_List]:= Dimensions[momenta]==={n,2,2}
MomentaQ[momenta_List]:= MatchQ[Dimensions[momenta],{_,2,2}]

(*rational numbers*)
Options[RandomMomenta4D]= {Conjugate-> False};
RandomMomenta4D[n_Integer/;n>= 3,range :_?NumericQ : 1,OptionsPattern[]]:=Module[{mom},
(*Generate all momenta as complex numbers with real and imaginary parts between -1 and 1, in the form \[Lambda] = (1, a+\[ImaginaryI]b) Overscript[\[Lambda], ~] = (c+\[ImaginaryI]d, e+\[ImaginaryI]f) using LG scaling*)
mom= {{1,#1},{#2,#3}}&@@@Partition[Flatten[{#1 + I #2}&@@@(range/10^6 RandomInteger[{- 10^6, 10^6}, {3 n,2}])],3];
(*Solve momentum conservation by solving for Subscript[Overscript[\[Lambda], ~], 1] and Subscript[Overscript[\[Lambda], ~], 2]*)
mom[[1,2]] = Sum[(Det[{mom[[2,1]],mom[[i,1]]}]/Det[{mom[[1,1]],mom[[2,1]]}])mom[[i,2]],{i, 3, n}];
mom[[2,2]] = Sum[(Det[{mom[[1,1]],mom[[i,1]]}]/Det[{mom[[2,1]],mom[[1,1]]}])mom[[i,2]],{i, 3, n}];
(*If Conjugate is True, then swap so that we gauge fix Overscript[\[Lambda], ~] instead of \[Lambda] and solve for Subscript[\[Lambda], 1] and Subscript[\[Lambda], 2]*)
If[OptionValue[Conjugate],Reverse/@mom,mom]
]

(*Floating point numbers*)
Options[RandomMomenta4DN]= Options[RandomMomenta4D];
RandomMomenta4DN[n_Integer/;n>= 3,range :_?NumericQ : 1,opt:OptionsPattern[]]:= N[RandomMomenta4D[n,range,opt]]

(*Apply given set of momenta to an expression*)
Options[ApplyMomenta]={MomentumTwistors-> False};
ApplyMomenta[expr_,momenta_?MomentaQ,OptionsPattern[]]:=Module[
(*Calculate all angle and square brackets first. Should be faster this way for complex expressions.*)
{mutable,reptable=
Flatten[Table[
{(*ang*) heads[[1]][i,j]-> Det[{momenta[[i,1]],momenta[[j,1]]}],
(*squ*) heads[[2]][i,j]-> Det[{momenta[[i,2]],momenta[[j,2]]}]},
{j,2, Length[momenta]},{i,j-1}]]},
(*Apply also to momentum twistor variables if requested*)
If[OptionValue[MomentumTwistors],
(*make up \[Mu] replacements*)
mutable =  Antisymmetrise[LambdaTildeToMu[Length[momenta]].Table[If[i===j,0,heads[[2]][i,j]],{i,Length[momenta]},{j,Length[momenta]}].Transpose[LambdaTildeToMu[Length[momenta]]],heads[[1;;2]]]/.reptable;
reptable = Join[reptable,Flatten@Table[heads[[4]][i,j]->mutable[[i,j]] ,{j,2, Length[momenta]},{i,j-1}]];
(*use to make up twistor four-bracket replacements*)
reptable = Join[reptable,Antisymmetrise[Flatten[Table[heads[[1]][i,j,k,l]-> heads[[1]][i,j]heads[[4]][k,l]+heads[[1]][i,k]heads[[4]][l,j]+heads[[1]][i,l]heads[[4]][j,k]+heads[[1]][k,l]heads[[4]][i,j]+heads[[1]][l,j]heads[[4]][i,k]+heads[[1]][j,k]heads[[4]][i,l],{i,4,Length[momenta]},{j,3,i-1},{k,2,j-1},{l,k-1}]],heads[[{1,4}]]]/.reptable];
];
(*put angle and square brackets in canonical ordering, then apply momenta*)
Antisymmetrise[expr,heads[[If[OptionValue[MomentumTwistors],{1,2,4},{1,2}]]]]
/.Dispatch@Join[reptable,
 {(*\[Lambda] spinor and cpts*)
heads[[5]][n_]:> momenta[[;;,1]][[n]],
 heads[[5]][n_,a_]:> momenta[[;;,1]][[n,a]],
(*Overscript[\[Lambda], ~] spinor and cpts*)
 heads[[6]][n_]:> momenta[[;;,2]][[n]],
 heads[[6]][n_,a_]:> momenta[[;;,2]][[n,a]]}
]
]

LambdaTildeToMu[n_]:=SparseArray[{i_,j_}:>If[j>1&&i>j,heads[[1]][j,i],0],{n,n}]

(*Apply given set of numerical momenta and scattering solutions to an expression*)
ApplyScatteringSolutions[expr_,momenta_?MomentaQ,L_List,solutions_List,delete_List:{}]:=Module[
{reptablesol,
(*apply momenta to expression, and Jacobian, and antisymmetrise cir head*)
tempexpr = ApplyToSparseArray[ApplyMomenta[expr,momenta],Antisymmetrise[#,{heads[[3]]}]&],
jacobian = Antisymmetrise[ScatteringJacobian4D[momenta,L,If[# === -1,Return[Null],#]&@GetGaugeFix[solutions[[1]]],delete,HoldForm-> True],{heads[[3]]}]},

(*do the sum over solutions*)
Sum[
reptablesol =Dispatch@Flatten@Join[Table[heads[[3]][n,m]-> Det[{solutions[[i,n]],solutions[[i,m]]}],{m,2, Length[momenta]},{n,m-1}],SolutionMatrixToRule[solutions[[i]]]];
(*If we kept Grassmann state extraction, Hodges and Jacobian as Det[matrix], then releasehold it after entering numerical coefficients so that we calculate determinant of numerical matrix for efficiency*)
ReleaseHold[ApplyToSparseArray[tempexpr/jacobian,#/.reptablesol&]],
{i, Length[solutions]}
]
]/;With[{n = Length[momenta]},SolutionQ[n,solutions]&&ChooseQ[Range[n],L,{2,n-2}]&&(delete === {}||ChooseQ[L,delete,2]||ChooseQ[Complement[Range[n],L],delete,2])]


(*Delete duplicates from a list of numerical vectors up to specified delta*)
(*(*Check by norm of vectors*)
VectorUnion[vectors_, delta_] := DeleteDuplicates[vectors,Chop[(#1-#2).Conjugate[#1 -#2], delta] === 0 & ]*)
VectorUnion[vectors_,delta_]:= DeleteDuplicates[vectors,And@@Thread[Flatten[Chop[#1-#2,delta]]== 0]&]

NSolveMCCurrentProgress;
Options[NSolveMonteCarlo] = {
NumSolutions-> \[Infinity],
Distribution-> {-1,1},
NumSeeds-> 100,
MaxIterations-> \[Infinity],
MaxTime-> \[Infinity],
InitialIterations-> 1000,
Domain-> Complex,
PrintSummary-> False,
PrecisionGoal-> 5,
ProgressIndicator-> True,
CompilationTarget-> "C"
};

NSolveMonteCarlo::aborted = "NSolveMonteCarlo aborted during evaluation with `1` solutions found. Returning current solution set.";
NSolveMonteCarlo::nodist = "Option Distribution must be either a pair of real numbers defining a uniform distribution or a univariate probability distrbution.";
NSolveMonteCarlo::nocomp = "Could not find a C compiler. Solving the scattering equations is faster with a C compiler installed.";
NSolveMonteCarlo[eqns_List,vars_List,inputsols___List,opt:OptionsPattern[]]:= Quiet[Module[
{
(*parameters*)
dist = OptionValue[Distribution],
numseeds = OptionValue[NumSeeds],
maxits = OptionValue[MaxIterations],
maxtime = OptionValue[MaxTime],
initialits = OptionValue[InitialIterations],
domain = OptionValue[Domain],
p = OptionValue[PrecisionGoal],
progress = OptionValue[ProgressIndicator],
numsols = OptionValue[NumSolutions],
numvars = Length[vars],

(*variables*)
sols,
tempsols,
itercount = 0,
storetime= AbsoluteTime[],
findrootcount=0,
compeqns,
compjac,
randdomain,
progressmeter,
aborted = False
},

(*throw away any duplicates from initial set of solutions*)
sols =If[inputsols === Sequence[],{},VectorUnion[inputsols,10^-p]];
(*compile eqns and jacobian for faster evaluation with findroot. Calculating jac and inputting means mathematica doesn't need to compute on each FindRoot*)
compeqns = Check[Compile[Evaluate[{#,_domain}&/@vars],Evaluate[eqns],RuntimeOptions-> "Speed",
Evaluate[Sequence@@FilterRules[{opt},Options[Compile]]]],Message[NSolveMonteCarlo::nodist ],{Compile::nogen}];
compjac =Quiet[Compile[Evaluate[{#,_domain}&/@vars],Evaluate[D[eqns,{vars,1}]],RuntimeOptions-> "Speed", Evaluate[Sequence@@FilterRules[{opt},Options[Compile]]]],{Compile::nogen}];

Which[MatchQ[dist,{_?NumericQ,_?NumericQ}],
(*uniform distribution*)
If[domain === Complex,
(*multiplying by 1+I duplicates real uniform distribution to be the same in the imaginary axis*)
randdomain:=RandomComplex[(1+I)dist,{numseeds,numvars,1}],
randdomain:=RandomReal[dist,{numseeds,numvars,1}]
],
Statistics`Library`UnivariateDistributionQ[dist] =!= False,
(*another distribution*)
If[domain === Complex,
randdomain:=Apply[{#1+I #2}&,RandomVariate[dist,{numseeds,numvars,2}],{2}],
randdomain:= RandomVariate[dist,{numseeds,numvars,1}]
],
True,Message[NSolveMonteCarlo::nodist];Return[]
];

(*print out the progress meter*)
progressmeter = If[progress,
NSolveMCCurrentProgress = 0;
Which[numsols < \[Infinity],PrintTemporary[Row[{ProgressIndicator[#,{1,numsols}],#, "/ "<>ToString[numsols]<> " solutions found"}," "]]&,
maxtime < \[Infinity],PrintTemporary[Row[{ProgressIndicator[#,{1,maxtime}],#, "/ "<>ToString[maxtime]<> " s"}," "]]&,
maxits < \[Infinity],PrintTemporary[Row[{ProgressIndicator[#,{1,maxits}],#, "/ "<>ToString[maxits]<> " iterations"}," "]]&,
True,PrintTemporary[Row[{#, " solutions found"}," "]]&
]@Dynamic[NSolveMCCurrentProgress]
];


(*catch aborts*)
CheckAbort[
(*run until we get all sols, or max out iterations or time*)
While[Length[sols]< numsols && ++itercount< maxits &&AbsoluteTime[]-storetime < maxtime,
(*throw down a bunch of points and see if they are any good, chucking out crap. Do a lot of interations because we might be a long way from soln, and stop when we agree to 1sf/dp.*)
findrootcount+=numseeds;
tempsols =
Check[
FindRoot[compeqns,#, AccuracyGoal->1,PrecisionGoal->1,MaxIterations->initialits, Jacobian-> compjac],
Nothing,
{FindRoot::lstol,FindRoot::cvmit,FindRoot::jsing,FindRoot::jsing1}
]&/@randdomain;

(*home in on the good ones*)
findrootcount+=Length[tempsols];
tempsols = 
Check[
FindRoot[compeqns,List/@#,AccuracyGoal-> p,PrecisionGoal->p,MaxIterations->100,Jacobian-> compjac],
Nothing,
{FindRoot::lstol,FindRoot::cvmit,FindRoot::jsing,FindRoot::jsing1}
]&/@tempsols;

(*gather all vectors up which are the same to within numerical precision, and chuck out repeats *) 
sols = sols~Join~tempsols;
sols = If[sols =!= {},VectorUnion[sols,10^-p],{}];
NSolveMCCurrentProgress = Length[sols]
],
AbortProtect[
(*If user aborts, return current progress*)
sols = sols~Join~tempsols;
sols = If[sols =!= {},VectorUnion[sols,10^-p],{}];
Print["$Aborted"];
Message[NSolveMonteCarlo::aborted,Length[sols]];
aborted = True;
NotebookDelete[progressmeter];
sols
]
];

(*Clean up the progress meter*)
NotebookDelete[progressmeter];

(*print summary data*)
If[OptionValue[PrintSummary],
Print[Column[{Row[{"Time Elapsed: ",AbsoluteTime[]-storetime}],
Row[{"Percentage Hit Rate: ",((findrootcount-itercount*numseeds)/(itercount*numseeds))*100//N}],
Row[{"Total Iterations: ",itercount}],
Row[{"Total FindRoot Evaluations: ",findrootcount}]}]]
];
(*return solutions*)
sols
],{FindRoot::lstol,FindRoot::cvmit,FindRoot::jsing,FindRoot::jsing1}]

(*median absolute deviation as calculated for different runs. This is gauge dependent; here it's done for L = Range[k] and gaugefix = {1,2}.*)
scatteringMADdata = {{6,3,0.4624534889704648`},{7,3,0.44818185331769494`},{8,3,0.4608835197751706`},{9,3,0.4268676341011871`},{10,3,0.4267210613986484`},{11,3,0.5079755822597222`},{7,4,0.4845778470124541`},{8,4,0.44731105351625056`},{9,4,0.40306682491291174`},{8,5,0.5325030310171845`},{9,6,0.64249899015188`},{10,7,0.70247974072944`},{11,8,0.6100637140047396`},{12,9,1.7556653045740342`}};

ScatteringSolutionDistribution[n_Integer,k_Integer,approximate_:True]:=(Cases[scatteringMADdata,{n,k,_}]//If[# === {},Switch[k, 2,0.55,n-2, 0.55, _, .45],#[[1,3]]]&//If[approximate, 2#{-1,1},CauchyDistribution[0,#]]&)/; n>= 3 && 2 <= k <= n-2&&BooleanQ[approximate]

(*Discard number of solutions option and sampling distribution option*)
Options[NSolveScatteringEquations4D] =Options[NSolveMonteCarlo][[3;;]];

NSolveScatteringEquations4D[momenta_?MomentaQ,L_List,gfix_List : {},delete_List :{},solset___List,opt:OptionsPattern[]]:=
Module[
{n = Length[momenta],k = Length[L],eqns,vars, del = If[delete === {},L[[1;;2]],delete], g = If[gfix === {},L[[1;;2]],gfix]},
(*get vars and eqns and apply numerical momenta*)
vars=Flatten@Table[heads[[7]][m,a],{m,Complement[Range[n],g]},{a,2}];
eqns = ScatteringEquations4D[N[momenta],L,g,del];
(*solve equations and make back up into table with gauge fixed rows added*)InsertGaugeFix[#,g]&/@(Partition[#,2]&/@NSolveMonteCarlo[eqns,vars,solset,NumSolutions->Eulerian[n-3,k-2],
Distribution-> ScatteringSolutionDistribution[n,k,True],opt])
]/;With[{n = Length[momenta]},({solset} === {}||SolutionQ[n,solset])&&ChooseQ[Range[n],L,{2,n-2}]&&And@@(# === {}||ChooseQ[L,#,2]||ChooseQ[Complement[Range[n],L],#,2]&/@{delete,gfix})]

(*analytical MHV solutions*)
(*internal function to give mhv and mhvbar*)
MHVSolution[n_,L_,head_]:=Flatten[Join[{heads[[7]][L[[1]],1]-> 1,heads[[7]][L[[1]],2]-> 0,heads[[7]][L[[2]],1]-> 0,heads[[7]][L[[2]],2]-> 1},Table[{heads[[7]][r,1]-> head[L[[1]],L[[2]]]/head[L[[1]],r], heads[[7]][r,2]-> head[L[[1]],L[[2]]]/head[L[[2]],r]},{r,Complement[Range[n],L]}]]]
(*solution for gfixing the left set*)
SolveScatteringEquations4D[n_Integer/;n>= 3, L_List,gfix_List]:= MHVSolution[n,L,heads[[1]]]/;ChooseQ[Range[n],L,2]&&Sort[L] === Sort[gfix]
(*default gfix is left set*)
SolveScatteringEquations4D[n_Integer/;n>= 3, L_List]:= SolveScatteringEquations4D[n,L,L]/;ChooseQ[Range[n],L,2]
(*gfix in the right set instead*)
SolveScatteringEquations4D[n_Integer/;n>= 3, L_List,gfix_List]:= SolutionMatrixToRule@ChangeGaugeFix[SolutionRuleToMatrix@SolveScatteringEquations4D[n,L,L],L,gfix]/;ChooseQ[Range[n],L,2]&&ChooseQ[Complement[Range[n],L],gfix,2]

(*analytical MHVbar solutions*)
(*solution for gfixing the left set*)
SolveScatteringEquations4D[n_Integer/;n>= 3, L_List,gfix_List]:= MHVSolution[n,Complement[Range[n],L],heads[[2]]]/;ChooseQ[Range[n],L,n-2]&&Sort[Complement[Range[n],L]] === Sort[gfix]
(*default gfix is right set*)
SolveScatteringEquations4D[n_Integer/;n>= 3, L_List]:= SolveScatteringEquations4D[n,L,Complement[Range[n],L]]/;ChooseQ[Range[n],L,n-2]
(*gfix in the left set instead*)
SolveScatteringEquations4D[n_Integer/;n>= 3, L_List,gfix_List]:= SolutionMatrixToRule@ChangeGaugeFix[SolutionRuleToMatrix@SolveScatteringEquations4D[n,L,Complement[Range[n],L]],L,gfix]/;ChooseQ[Range[n],L,n-2]&&ChooseQ[L,gfix,2]

(*internal function to give mhv and mhvbar*)
MHVReplacements[n_,L_,head_]:= With[{RQ = MemberQ[Complement[Range[n],L],#]&},{
heads[[3]]@@L-> 1,
heads[[3]][L[[1]],r_?RQ]:> head@@L/head[L[[2]],r],
heads[[3]][L[[2]],r_?RQ]:> head@@L/head[r,L[[1]]],
heads[[3]][r1_?RQ,r2_?RQ]:>((head@@L)^3 head[r2,r1])/(head[L[[1]],r1]head[L[[1]],r2]head[L[[2]],r1]head[L[[2]],r2]),
(*repeat for antisym*)
heads[[3]]@@Reverse[L]-> -1,
heads[[3]][r_?RQ,L[[1]]]:>- (head@@L/head[L[[2]],r]),
heads[[3]][r_?RQ,L[[2]]]:> -(head@@L/head[r,L[[1]]])
}
]

(*MHV minors with L[[1]] and L[[2]] gauge fixed*)
ReplaceMinors[expr_,n_Integer/;n>= 3, L_List]:= (expr/.MHVReplacements[n,L,heads[[1]]])/;ChooseQ[Range[n],L,2]
(*MHVbar minors with R[[1]] and R[[2]] gauge fixed*)
ReplaceMinors[expr_,n_Integer/;n>= 3, L_List]:=(expr/.MHVReplacements[n,Complement[Range[n],L],heads[[2]]])/;ChooseQ[Range[n],L,n-2]



(*Swap between rule and matrix forms of solution*)
SolutionRuleToMatrix[solution_?VectorQ]:= Table[heads[[7]][i,a],{i,Length[solution]/2},{a,2}]/.solution 
SolutionMatrixToRule[solution_?SolutionQ]:= Flatten@Table[heads[[7]][i,a]-> solution[[i,a]],{i,Length[solution]},{a,2}]

(*General gauge transformation by a matrix without doing a little group transformation*)
ChangeGaugeFix[solution_?SolutionQ,L_List,G_?MatrixQ/;Dimensions[G] === {2,2}]:=Module[{det=ApplySchouten@Together[Det[G]]},
ApplySchouten@Simplify[solution.G]*ReplacePart[Table[1,{Length[solution]}],#-> 1/det&/@Complement[Range[Length[solution]],L]]
]/;ChooseQ[Range[Length[solution]],L,{2,Length[solution]-2}]
(*gauge fix specified rows and columns to the identity in the grassmannian*)
(*left set*)
ChangeGaugeFix[solution_?SolutionQ,L_List,newgfix_List]:=Module[{G =solution[[newgfix]],det},
det =ApplySchouten@Together[Det[G]];
ApplySchouten@Together[solution.{{G[[2,2]],-G[[1,2]]},{-G[[2,1]],G[[1,1]]}}]*ReplacePart[Table[1,{Length[solution]}],#-> 1/det&/@L]
]/;ChooseQ[Range[Length[solution]],L,{2,Length[solution]-2}]&& ChooseQ[L,newgfix,2]&&Length[Dimensions[solution]]=== 2
(*right set*)
ChangeGaugeFix[solution_?SolutionQ,L_List,newgfix_List]:=Module[{G =solution[[newgfix]],det},
det =ApplySchouten@Together[Det[G]];
ApplySchouten@Together[solution.{{G[[2,2]],-G[[1,2]]},{-G[[2,1]],G[[1,1]]}}]*ReplacePart[Table[1,{Length[solution]}],#-> 1/det&/@Complement[Range[Length[solution]],L]]
]/;ChooseQ[Range[Length[solution]],L,{2,Length[solution]-2}]&& ChooseQ[Complement[Range[Length[solution]],L],newgfix,2]&&Length[Dimensions[solution]]=== 2

ChangeGaugeFix[solutions_List,L_List,x_]:= ChangeGaugeFix[#,L,x]&/@solutions/;Length[Dimensions[solutions]]=== 3

(*Rationalize turns eg. 1.000 into 1*)
GetGaugeFix[solution_?SolutionQ]:=If[#[[1]] === #[[2]] ||!MatchQ[#,{_Integer,_Integer}],-1,#]&@ {Position[Rationalize@Chop[solution],{1,0}][[1,1]],Position[Rationalize@Chop[solution],{0,1}][[1,1]]}


InsertGaugeFix[solution_?MatrixQ,gfix_List]:= If[gfix[[1]] < gfix[[2]],Insert[#,{0,1},gfix[[2]]]&@Insert[#,{1,0},gfix[[1]]]&@solution,
Insert[#,{1,0},gfix[[1]]]&@Insert[#,{0,1},gfix[[2]]]&@solution
]/;ChooseQ[Range@(Length@solution+2),gfix,2]/;Length[Dimensions[solution]]=== 2

InsertGaugeFix[solutions_List,gfix_List]:= InsertGaugeFix[#,gfix]&/@solutions/;Length[Dimensions[solutions]]=== 3


SolutionQ[n_Integer/;n>= 3, solution_?MatrixQ]:= Dimensions[solution]==={n,2}
SolutionQ[n_Integer/;n>= 3, solutions_List]:= And@@(SolutionQ[n,#]&/@solutions)/;Length[Dimensions[solutions]]=== 3
SolutionQ[solution_?MatrixQ]:= MatchQ[Dimensions[solution],{_,2}]
SolutionQ[ solutions_List]:= And@@(SolutionQ[#]&/@solutions)/;Length[Dimensions[solutions]]=== 3

IncreasePrecision::rational = "Rational momenta entered with infinite precision";
IncreasePrecision[momenta_?MomentaQ,L_List,solution_List,precision:Alternatives[False,_?NumericQ]:False]:=Block[{vars},Module[
{n = Length[momenta],eqns,varinits,p = If[precision===False,Precision[momenta],precision],gfix = GetGaugeFix[solution]},
(*can't match precision of rational numbers*)
If[p === \[Infinity],Message[IncreasePrecision::rational];Return[solution]];

(*enter a lower precision and we'll chop them down*)
If[p <=  Precision[solution],Return[N[solution,p]]];
(*we only deal with gauge fixing two rows to the 2*2 identity in this package*)
If[ gfix === -1,Return[Null]];

(*get vars and eqns and apply numerical momenta*)
varinits=Flatten[Table[{vars[m,a],solution[[m,a]]},{m,Complement[Range[n],gfix]},{a,2}],1];
(*can't put heads[[7]] directly into FindRoot because it's protected*)
eqns = ScatteringEquations4D[N[momenta,p],L,gfix,L[[1;;2]]]/.heads[[7]]-> vars;
(*FindRoot up to specified precision, with many iterations*)
 Table[vars[m,a],{m,Range[n]},{a,2}]/.FindRoot[eqns,varinits,PrecisionGoal-> p,WorkingPrecision->p,MaxIterations->1000]/.{vars[gfix[[1]],1]-> 1,vars[gfix[[1]],2]-> 0,vars[gfix[[2]],1]-> 0,vars[gfix[[2]],2]-> 1}
]]/;ChooseQ[Range@Length@momenta,L,{2,Length[momenta]-2}]&&SolutionQ[Length@momenta,solution]&&Length[Dimensions[solution]] ===  2

IncreasePrecision[momenta_?MomentaQ,L_List,solutions_List,precision_:False]:= IncreasePrecision[momenta,L,#,precision]&/@solutions/;Length[Dimensions[solutions]] ===  3


CheckSolution[momenta_?MomentaQ,L_List,solution_List,p:_?NumericQ:7.5]:= Module[{gfix = GetGaugeFix[solution],eqns},
(*we only deal with gauge fixing two rows to the 2*2 identity in this package*)
If[gfix === -1, Return[Null]];
eqns  = ScatteringEquations4D[momenta,L,gfix];
And@@Thread[Chop[eqns/.SolutionMatrixToRule[solution],N[10^-p]]==0]
]/;ChooseQ[Range@Length@momenta,L,{2,Length[momenta]-2}]&&SolutionQ[Length@momenta,solution]&&Length[Dimensions[solution]] ===  2

CheckSolution[momenta_?MomentaQ,L_List,solutions_List,p:_?NumericQ:7.5]:= And@@(CheckSolution[momenta,L,#,p]&/@solutions)/;Length[Dimensions[solutions]] ===  3

CheckSolutionBCFW::nobcfw = "Could not load Jacob Bourjaily's bcfw.m from the current directory. Download at https://arxiv.org/abs/1011.2447.";
CheckSolutionBCFW[momenta_?MomentaQ,L_List,solutions_List]:=Module[{bcfwgluonamp,scatteqnsgluonamp,gfix = GetGaugeFix[solutions[[1]]]},
(*we only deal with gauge fixing two rows to the 2*2 identity in this package*)
If[gfix === -1, Return[Null]];
(*wrong number of solutions*)
If[Length[solutions] =!= Eulerian[Length[momenta]-3,Length[L]-2],Return[False]];
(*Jacob Bourjaily's bcfw.m package.
Blocking Print stops the image displaying from bcfw.m*)
Block[{Global`Amp,Global`m,Global`p,Global`ab,Print},
Check[Get["bcfw`"],Message[CheckSolutionBCFW::nobcfw];Return[Null]];

bcfwgluonamp =ApplyMomenta[Global`Amp@@ReplacePart[Table[Global`p,{Length[momenta]}],#-> Global`m&/@L]/.Global`ab-> heads[[1]],momenta,MomentumTwistors-> True];

scatteqnsgluonamp = ApplyScatteringSolutions[Integrand["YM",0,Length[momenta],L],momenta,L,solutions];
Chop[N[bcfwgluonamp,Precision[scatteqnsgluonamp]]-scatteqnsgluonamp,10^Precision[scatteqnsgluonamp]]=== 0
]
] /;ChooseQ[Range@Length@momenta,L,{2,Length[momenta]-2}]&&SolutionQ[Length@momenta,solutions]


(*pattern for valid R symmetry indeces*)
RSymIndex[N_] := _Integer?(1<=#<=N&)|_Symbol
(*take a state and return pattern with required number of R sym indeces*)
RSymState[state_,N_,0]:= state
RSymState[state_,N_,N_]:= state
RSymState[state_,N_,numindeces_]:= Prepend[Table[RSymIndex[N],{i,numindeces}],state]

(*for half maximal SUSY, need to differentiate between +ve and -ve superfield scalars*)
StateNames["YM",N_]:={"g-","\[Psi]-","\[Phi]","\[Psi]+","g+"}
StateNames["YM",2]:={"g-","\[Psi]-","\[Phi]-","\[Phi]+","\[Psi]+","g+"}
StateNames["EG",N_]:={"h-","\[Gamma]-","A-","\[Psi]-","\[Phi]","\[Psi]+","A+","\[Gamma]+","h+"}
StateNames["EG",4]:={"h-","\[Gamma]-","A-","\[Psi]-","\[Phi]-","\[Phi]+","\[Psi]+","A+","\[Gamma]+","h+"}
StateNames["CG",4]:=StateNames["EG",4]

ListStates[theory_,N_]:= Join[
(*-ve multiplet*)
Table[ If[i == 0 || i == N,#,Prepend[ToUpperCase[Alphabet[]][[;;N-i]],#]]&[ StateNames[theory,N][[1+i]]],{i,0,N}],
(*+ve multiplet, don't add for max susy*)
If[MaximalTheoryQ[theory,N], {},#]&@Table[If[i == 0 || i == N,#,Prepend[ToUpperCase[Alphabet[]][[;;i]],#]]&[StateNames[theory,N][[-1-i]]],{i,Reverse[Range[0,N]]}]
]/;TheoryQ[theory,N]


ListTheories[]:=Join[{"YM",#}&/@Range[0,4],{"EG",#}&/@Range[0,8],{{"CG",4}}]

(*match only up to N = 3 for YM and N = 7 for EG, as for N = 4/8 we have no left or right states so define that case separately*)
NegativeStateQ[theory_,N_Integer,state_]:=NonMaximalTheoryQ[theory,N]&& MatchQ[state,Alternatives@@Table[RSymState[StateNames[theory,N][[1+i]],N,N-i],{i,0,N}]]

PositiveStateQ[theory_,N_Integer,state_]:=  NonMaximalTheoryQ[theory,N]&&MatchQ[state,Alternatives@@Table[RSymState[StateNames[theory,N][[-1-i]],N,i],{i,0,N}]]

(*just define these for consistency*)
NegativeStateQ["YM",4,state_]:= StateQ["YM",4,state]
PositiveStateQ["YM",4,state_]:= StateQ["YM",4,state]
NegativeStateQ["EG",8,state_]:= StateQ["EG",8,state]
PositiveStateQ["EG",8,state_]:= StateQ["EG",8,state]

StateQ[theory_,N_,state_]:= IntegerQ[N] &&(NegativeStateQ[theory,N,state]||PositiveStateQ[theory,N,state])/;NonMaximalTheoryQ[theory,N]
StateQ["YM",4,state_]:= MatchQ[state,Alternatives@@Table[RSymState[StateNames["YM",4][[i+1]],4,4-i],{i,0,4}]]
StateQ["EG",8,state_]:= MatchQ[state,Alternatives@@Table[RSymState[StateNames["EG",8][[i+1]],8,8-i],{i,0,8}]]

StateQ[theory_,N_,states__]:= And@@(StateQ[theory,N,#]&/@{states})

TheoryQ[theory_,N_Integer]:=(theory === "YM" && 0<=N<=4)||(theory === "EG" && 0<=N<=8)|| (theory === "CG" && N === 4)
MaximalTheoryQ[theory_,N_Integer]:=(theory === "YM" && N ===4)||(theory === "EG" &&N ===8)
NonMaximalTheoryQ[theory_,N_Integer]:=(theory === "YM" && 0<=N<=3)||(theory === "EG" && 0<=N<=7)|| (theory === "CG" && N === 4)
SuperfieldSpecifierQ[theory_,N_Integer,n_Integer,fieldspec___]:= (MatchQ[theory,"YM"|"EG"]&&Hold[fieldspec] ===Hold[Sequence[]])||(theory === "CG"&& N === 4 &&MatchQ[{fieldspec},{{___}}] && ChooseQ[Range[n],fieldspec])

MHVDegree[theory_,N_Integer,states__]:=   Length@Select[{states},NegativeStateQ[theory,N,#]&]/;NonMaximalTheoryQ[theory,N]&& StateQ[theory,N,states]
(*return -1 if states don't define valid MHV sector*)
MHVDegree["YM",4,states__?(StateQ["YM",4,#]&)]:= GrassmannDegree["YM",4,states]
MHVDegree["EG",8,states__?(StateQ["EG",8,#]&)]:= GrassmannDegree["EG",8,states]

GrassmannDegree[theory_,N_Integer?(#>0&),states__]:= If[Mod[#,N]===0,#/N,-1]&[Plus@@(Length/@(StateToRSym[theory,N,#]&/@{states}))]/;TheoryQ[theory,N]&& StateQ[theory,N,states]
GrassmannDegree[theory_,0,states__]:= 0/;TheoryQ[theory,0]&& StateQ[theory,0,states]

NonZeroMHVQ[n_Integer,k_Integer]:= n >=  3 && ((n > 3 &&2 <= k <= n-2)||(n === 3 &&(1 <= k <= 2)))

GetLeftSet[theory_,N_, states__]:= Which[
(*Here left set is by Grassmann degree*)
MaximalTheoryQ[theory,N] || theory === "CG",
If[#>0, Range[#],#]&[GrassmannDegree[theory,N,states]],
(*Here left set is the same as negative helicity superfields*)
NonMaximalTheoryQ[theory,N],
Select[Range[Length[{states}]],NegativeStateQ[theory,N,{states}[[#]]]&],
True,Null
]/;TheoryQ[theory,N]&&StateQ[theory,N,states]

GetNegativeSet[theory_,N_, states__]:= Which[
(*Negative helicity superfields for these theories*)
NonMaximalTheoryQ[theory,N],Select[Range[Length[{states}]],NegativeStateQ[theory,N,{states}[[#]]]&],
(*Maximal susy has everything in the left (and right) sets*)
MaximalTheoryQ[theory,N],Range[Length[{states}]],
True,Null
]/;TheoryQ[theory,N]&&StateQ[theory,N,states]

StateToRSym[theory_,N_,state_]:=Which[
(*pick up R sym indeces from specified states*)
Head[state] === List,state[[2;;]],
(*otherwise deal with states at the ends of the multiplet*)
N != 0 && (
(theory == "YM" && (state =="g-" ||(PositiveStateQ["YM",N,state] && state =!= "g+"))) ||(theory == "EG" && (state == "h-" ||(PositiveStateQ["EG",N,state] && state =!= "h+")))||
(theory == "CG" && (state == "h-" ||(PositiveStateQ["CG",N,state] && state =!= "h+")))
),
Table[A,{A,N}],
True,1
]/;TheoryQ[theory,N]&&StateQ[theory,N,state]


HodgesMatrix[L:{__Integer}/;CountDistinct[L]===Length[L]]:= Table[
If[i ===  j,
-Sum[heads[[1]][i,k]/heads[[3]][i,k],{k, DeleteCases[L,i]}],
heads[[1]][i,j]/heads[[3]][i,j]
],
{i, L},{j,L}]
DualHodgesMatrix[R:{__Integer}/;CountDistinct[R]===Length[R]]:= Table[
If[i === j,
-Sum[heads[[2]][i,k]/heads[[3]][i,k],{k, DeleteCases[R,i]}],
heads[[2]][i,j]/heads[[3]][i,j]
],
{i, R},{j,R}]

GravitationalISF[n_Integer/;n>=3 ,i_,x_,y_]:=Sum[(heads[[2]][i,j]heads[[1]][j,x]heads[[1]][j,y])/(heads[[1]][i,j]heads[[1]][i,x]heads[[1]][i,y]),{j, Complement[Range[n],{i,x,y}]}]/;SubsetQ[Range[n],{i,x,y}]&&i=!= x && i=!= y

MHVHodgesMatrix[n_Integer/;n>=3 ,L_]:=With[{R = Complement[Range[n],L]}, 
Table[If[i=== j,-GravitationalISF[n,i,Sequence@@L],heads[[2]][i,j]/heads[[1]][i,j]],{i,R},{j,R}]
]/;ChooseQ[Range[n],L,2]


Options[Integrand]= {HoldForm-> False, HodgesDelete-> Automatic};
(*YM, cpt states*)
Integrand["YM",N_Integer?(0<=#<=4&),states__,opt:OptionsPattern[]]:=Module[
(*get n and left and right sets*)
{stateslist = {states},n =Length[{states}], L= GetLeftSet["YM",N,states],R,integrand},
(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];
R =  Complement[Range[n],L];


(*Parke Taylor*)
integrand = 1/ParkeTaylor[n,2,heads[[3]]];

(*get grassmann parts from specified states*)
integrand*=ExtractGrassmann["YM",N,n,L,R,stateslist,opt];

(*return integrand*)
(-1)^n integrand
]/;StateQ["YM",N,states]&&Length[{states}]>2

(*YM, superfields*)
Integrand["YM",N_Integer?(0<=#<=4&),n_Integer/;n>=3, L_List,OptionsPattern[]]:=Module[{R,integrand},
(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];
R= Complement[Range[n],L];

(*fermionic deltas and Parke Taylor*)
integrand = If[N > 0,GProduct[heads[[8]][l,A] - Sum[heads[[8]][r,A]/heads[[3]][l,r],{r,R}],{l, L},{A,N}],1]/ParkeTaylor[n,2,heads[[3]]];

(*return integrand*)
(-1)^n integrand
]/;ChooseQ[Range[n],L]

(*N = 4 YM with n and k*)
Integrand["YM",4,n_Integer,k_Integer]:=
Integrand["YM",4,n,Range[k]]

(*EG, cpt states*)
Integrand::hodgedel = "Inconsistent choice of row/columns to delete from Hodges matrix inputted, using default choice.";
(*helper function to map choice of particles to delete into matrix row/columns*)
MapHodgesDelete[n_,L_,R_,delete_]:=If[delete=== Automatic,Return[{{1},{1}}],
If[ChooseQ[Range[n],delete,2] && Length[#1] === 1 && Length[#2] === 1,
{First@Position[L,First@#1],First@ Position[R,First@#2]},
Message[Integrand::hodgedel];Return[{{1},{1}}]
]&@@{Select[delete,MemberQ[L,#]&],Select[delete,MemberQ[R,#]&]}
]

Integrand["EG",N_Integer?(0<=#<=8&),states__,opt:OptionsPattern[]]:=Module[
(*get n and left set*)
{stateslist = {states},n =Length[{states}], L=GetLeftSet["EG",N,states],R,integrand},
(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];
R = Complement[Range[n],L];

(*Hodges matrix*)
integrand = If[OptionValue[HoldForm],Hold[Det],Det]@ReduceMatrix[HodgesMatrix[L],#1]If[OptionValue[HoldForm],Hold[Det],Det]@ReduceMatrix[DualHodgesMatrix[R],#2]&@@MapHodgesDelete[n,L,R,OptionValue[HodgesDelete]];

(*get grassmann parts from specified states*)
integrand *= ExtractGrassmann["EG",N,n,L,R,stateslist,opt];

(*return integrand*)
integrand //Antisymmetrise
]/;StateQ["EG",N,states]&&Length[{states}]>2

(*EG, superfields*)
Integrand["EG",N_Integer?(0<=#<=8&),n_Integer/;n>=3, L_List,OptionsPattern[]]:=Module[
 {R = Complement[Range[n],L], integrand},
(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];


(*fermionic deltas and Hodges matrix*)
integrand = If[N > 0,GProduct[heads[[8]][l,A] - Sum[heads[[8]][r,A]/heads[[3]][l,r],{r,R}],{l, L},{A,N}],1]
If[OptionValue[HoldForm],Hold[Det],Det]@ReduceMatrix[HodgesMatrix[L],#1]If[OptionValue[HoldForm],Hold[Det],Det]@ReduceMatrix[DualHodgesMatrix[R],#2]&@@MapHodgesDelete[n,L,R,OptionValue[HodgesDelete]];

(*return integrand*)
integrand//Antisymmetrise
]/;ChooseQ[Range[n],L]

(*N=8 EG, n and k*)
Integrand["EG",8,n_Integer,k_Integer,opt:OptionsPattern[]]:=
Integrand["EG",8,n,Range[k],opt]

(*N=4 CG, cpt states, specified left set*)
Integrand["CG",4,states__, L_List,opt: OptionsPattern[]]:=Module[
(*get n and left and right sets*)
{stateslist = {states},n =Length[{states}],R, Phiminus =GetNegativeSet["CG",4,states],Phiplus,integrand},

(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];
R = Complement[Range[n],L];Phiplus = Complement[Range[n],Phiminus];


(*H and F GISF factors for each leg, depending on whether they're L or R, Phiminus or Phiplus*)
integrand = (*\[LeftAngleBracket]l \[Lambda](\[Sigma])\[RightAngleBracket] type vertex ops*)
Product[
-Sum[heads[[1]][lminus,l]/heads[[3]][lminus,l],{l,Complement[L,{lminus}]}],{lminus,Intersection[L,Phiminus]}]
(*[\[Lambda](\[Sigma]) \[PartialD]\[Lambda](\[Sigma])] type vertex ops*)
Product[
Sum[((heads[[2]]@@r)(heads[[3]]@@r))/(heads[[3]][lplus,r[[2]]]^2 heads[[3]][lplus,r[[1]]]^2),{r, Subsets[R,{2}]}],{lplus,Intersection[L,Phiplus]}]
(*\[LeftAngleBracket]\[Lambda](\[Sigma]) \[PartialD]\[Lambda](\[Sigma])\[RightAngleBracket] type vertex ops*)
Product[
Sum[((heads[[1]]@@l)(heads[[3]]@@l))/(heads[[3]][rminus,l[[2]]]^2 heads[[3]][rminus,l[[1]]]^2),{l, Subsets[L,{2}]}],{rminus,Intersection[R,Phiminus]}]
(*[l \[Lambda](\[Sigma])] type vertex ops*)
Product[
-Sum[heads[[2]][rplus,r]/heads[[3]][rplus,r],{r,Complement[R,{rplus}]}],{rplus,Intersection[R,Phiplus]}];

(*get grassmann parts from specified states*)
integrand *= ExtractGrassmann["CG",4,n,L,R,stateslist,opt];

(*return integrand*)
integrand //Antisymmetrise
]/;StateQ["CG",4,states]&&Length[{states}]>2&& ChooseQ[Range[Length[{states}]],L]&& Length[L] === GrassmannDegree["CG",4,states]

(*N=4 CG, cpt states, left set is Range[grassmann deg]*)
Integrand["CG",4, states__,opt: OptionsPattern[]]:=If[# === -1, 0,Integrand["CG",4, states,Range[#],opt]]&@GrassmannDegree["CG",4,states]/;StateQ["CG",4,states]&&Length[{states}]>2

(*N=4 CG, superfields, left set*)
Integrand["CG",4,n_Integer/;n>=3, L_List,Phiminus_List, OptionsPattern[]]:=Module[
(*get right set*)
 {R = Complement[Range[n],L],Phiplus = Complement[Range[n],Phiminus], integrand},
	
(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];

(*H and F GISF factors for each leg, depending on whether they're L or R, Phiminus or Phiplus*)
integrand = GProduct[heads[[8]][l,A] - Sum[heads[[8]][r,A]/heads[[3]][l,r],{r,R}],{l, L},{A,4}]
(*\[LeftAngleBracket]l \[Lambda](\[Sigma])\[RightAngleBracket] type vertex ops*)
Product[
-Sum[heads[[1]][lminus,l]/heads[[3]][lminus,l],{l,Complement[L,{lminus}]}],{lminus,Intersection[L,Phiminus]}]
(*[\[Lambda](\[Sigma]) \[PartialD]\[Lambda](\[Sigma])] type vertex ops*)
Product[
Sum[((heads[[2]]@@r)(heads[[3]]@@r))/(heads[[3]][lplus,r[[2]]]^2 heads[[3]][lplus,r[[1]]]^2),{r, Subsets[R,{2}]}],{lplus,Intersection[L,Phiplus]}]
(*\[LeftAngleBracket]\[Lambda](\[Sigma]) \[PartialD]\[Lambda](\[Sigma])\[RightAngleBracket] type vertex ops*)
Product[
Sum[((heads[[1]]@@l)(heads[[3]]@@l))/(heads[[3]][rminus,l[[2]]]^2 heads[[3]][rminus,l[[1]]]^2),{l, Subsets[L,{2}]}],{rminus,Intersection[R,Phiminus]}]
(*[l \[Lambda](\[Sigma])] type vertex ops*)
Product[
-Sum[heads[[2]][rplus,r]/heads[[3]][rplus,r],{r,Complement[R,{rplus}]}],{rplus,Intersection[R,Phiplus]}];

(*return integrand*)
integrand//Antisymmetrise
]/;ChooseQ[Range[n],L]&&ChooseQ[Range[n],Phiminus]

(*N=4 CG, superfields and fermionic degree*)
Integrand["CG",4,n_Integer,k_Integer,Phiminus_List,opt:OptionsPattern[]]:=
Integrand["CG",4,n,Range[k],Phiminus,opt]

(*Extracting component states by Grassmann integration for different theories*)
Options[ExtractGrassmann]= Options[Integrand];
ExtractGrassmann[theory_,N_,n_,L_,R_,stateslist_,opt:OptionsPattern[]]:= If[N>0,
(*if sparsearray is purely numeric there's no need to HoldForm it*)
 If[Length[#] > 0 && (NumericSparseArrayQ[First[#]]=== True),ReleaseHold[#],#]&@DetGIntegrate[
GProduct[heads[[8]][l,A] - Sum[heads[[8]][r,A]/heads[[3]][l,r],{r,R}],{A,N},{l,L}],
Flatten[Table[If[# ===  1,Nothing,Table[{i,#[[j]]},{j,Length[#]}]]&@StateToRSym[theory,N,stateslist[[i]]],{i,n}],1],
Flatten[Table[{i,A},{i,n},{A,N}],1],
Sequence@@FilterRules[{opt},Options[DetGIntegrate]],CheckForm-> False
],1]



SwapParticles[integrand_,n_Integer/;n>= 3,L_List,l0_Integer,r0_Integer]:=Module[
{R = Complement[Range[n],L],Rred = Complement[Range[n],Append[L,r0]],Lred = Complement[L,{l0}]},

(*transformation of the measure*)
1/heads[[3]][l0,r0]^8 Product[heads[[3]][l,l0]^2/heads[[3]][l,r0]^2,{l,Lred}]Product[heads[[3]][r,r0]^2/heads[[3]][r,l0]^2,{r,Rred}]
(*Apply to sparsearray in case we kept the integrand with a holddet*)
ApplyToSparseArray[integrand,
(*swap particles in the integrand*)
Antisymmetrise[(#
/.{(*reps involving swapped particles*)
heads[[3]][l0,r0]:> 1/heads[[3]][r0,l0],
heads[[3]][l0,r_/;MemberQ[Rred,r]]:> heads[[3]][r,r0]/heads[[3]][r0,l0],
heads[[3]][l_/;MemberQ[Lred,l],r0]:> heads[[3]][l,l0]/heads[[3]][r0,l0],
heads[[3]][l0, l_/;MemberQ[Lred,l]]:>heads[[3]][l,l0]^2/(heads[[3]][r0 ,l0]heads[[3]][l ,r0]),
heads[[3]][r0,r_/;MemberQ[Rred,r]]:> heads[[3]][r,r0]^2/(heads[[3]][r0 ,l0]heads[[3]][l0, r]),
(*repeat for antisym of brackets*)
heads[[3]][r0,l0]:>-1/heads[[3]][r0,l0],
heads[[3]][r_/;MemberQ[Rred,r],l0]:> - heads[[3]][r,r0]/heads[[3]][r0,l0],
heads[[3]][r0,l_/;MemberQ[Lred,l]]:> -heads[[3]][l,l0]/heads[[3]][r0,l0],
heads[[3]][l_/;MemberQ[Lred,l],l0]:>-heads[[3]][l,l0]^2/(heads[[3]][r0 ,l0]heads[[3]][l ,r0]),
heads[[3]][r_/;MemberQ[Rred,r],r0]:> -heads[[3]][r,r0]^2/(heads[[3]][r0 ,l0]heads[[3]][l0,r]),
(*not involving swapped particles*)
heads[[3]][l_/;MemberQ[Lred,l], lpr_/;MemberQ[Lred,lpr]]:> heads[[3]][l,lpr]heads[[3]][l,l0]heads[[3]][lpr,l0]/(heads[[3]][l,r0]heads[[3]][lpr,r0]),
heads[[3]][r_/;MemberQ[Rred,r], rpr_/;MemberQ[Rred,rpr]]:> heads[[3]][r,rpr]heads[[3]][r,r0]heads[[3]][rpr,r0]/(heads[[3]][r,l0]heads[[3]][rpr,l0]),
heads[[3]][l_/;MemberQ[Lred,l], r_/;MemberQ[Rred,r]]:> heads[[3]][l,r]heads[[3]][l,l0]heads[[3]][r,r0]/(heads[[3]][l,r0]heads[[3]][r,l0]),
(*repeat for antisym of brackets*)
heads[[3]][ r_/;MemberQ[Rred,r],l_/;MemberQ[Lred,l]]:>-heads[[3]][l,r]heads[[3]][l,l0]heads[[3]][r,r0]/(heads[[3]][l,r0]heads[[3]][r,l0])
}
),heads[[3]]]&]
]/;ChooseQ[Range[n],L]&&MemberQ[L,l0]&&SubsetQ[Range[n],L] && MemberQ[Complement[Range[n],L],r0]

SwapParticles[integrand_,n_Integer/;n>= 3,L_List,r0_Integer,l0_Integer]:=SwapParticles[integrand,n,L,l0,r0]/;ChooseQ[Range[n],L]&&MemberQ[L,l0]&&SubsetQ[Range[n],L] && MemberQ[Complement[Range[n],L],r0]

ChangeLeftSet[integrand_, n_Integer/;n>= 3, Lold_List,Lnew_List]:= Module[
(*calculate which parts of left sets we need to swap*)
{int= integrand,swapold = Select[Lold,!MemberQ[Lnew,#]&],swapnew = Select[Lnew,!MemberQ[Lold,#]&],currentL = Lold},
(*index through each one*)
Do[
int = SwapParticles[int,n,currentL,swapold[[i]],swapnew[[i]]];
currentL = currentL/.swapold[[i]]-> swapnew[[i]] ,
{i,Length[swapold]}];
int
]/;ChooseQ[Range[n],Lold]&&ChooseQ[Range[n],Lnew]&&Length[Lold] === Length[Lnew]

ChangeLeftSet[integrand_,  n_Integer/;n>= 3, L_List]:= ChangeLeftSet[integrand,n,L,Range[Length[L]]]/;ChooseQ[Range[n],L]


Amplitude::incompatstates = "`1`-point momenta entered with `2` states";Amplitude::incompatmhv = "MHV degree `1` solutions entered with MHV degree `2` states";
Amplitude::incompatsols = "Left set `1` entered with `2` solutions";
(*keep options from NSolveMC but not distribution or numsols*)
Options[Amplitude] =Join[Options[NSolveMonteCarlo][[3;;]],Options[Integrand],
{Simplify-> True,Precision-> Automatic}];
SetAttributes[Amplitude,NHoldAll];

(*analytical amplitudes*)
(*component states*)
Amplitude[theory_,N_,states__,opt:OptionsPattern[]]:= Module[{L = GetLeftSet[theory,N,states],n = Length[{states}],statespec,integrandops = Sequence@@FilterRules[{opt},Options[Integrand]]},
(*Throw out zero MHV degree states*)
If[L === -1 ||!NonZeroMHVQ[n,Length[L]],Return[0]];
(*Simplified CSG expression needs to know which states were from negative helicity multiplet*)
If[theory === "CG",statespec = GetNegativeSet["CG",4,states],statespec = Sequence[]];

(*MHV&&MHVbar analytical solutions*)
If[Length[L] == 2 || Length[L] == n-2,
If[!OptionValue[Simplify],
(*directly from scattering equations*)
Return[Antisymmetrise[1/ScatteringJacobian4D[n,L]ApplyToSparseArray[If[# === 0,Return[0],#]&@Integrand[theory,N,states,integrandops],ReplaceMinors[#,n,L]&]]],
(*simplified analytical expressions*)
Return[Antisymmetrise[
SimplifiedAmplitude[theory,N,n,L,statespec,integrandops]
(*Grassmann integration for state extraction*)
ApplyToSparseArray[ExtractGrassmann[theory,N,n,L,Complement[Range[n],L],{states},integrandops],ReplaceMinors[#,n,L]&]
 ]]
]
];

(*For non-MHV we don't have an analytical solution to scattering eqns, so return unevaluated integral formula*)
Hold[Integrate]@@{Row[{Times@@DiracDelta/@ScatteringEquations4D[n,L],If[# === 0,Return[0],#]&@Integrand[theory,N,states,integrandops]}],Row[{Superscript["\[DifferentialD]","2\[Times]"<>ToString[n]] ,heads[[7]]}]/"Vol(GL(2))"}
]/;TheoryQ[theory,N]&&StateQ[theory,N,states]&& Length[{states}]>= 3

(*superamplitude*)
Amplitude[theory_,N_,n_/;n>= 3,L_List,fieldspec___,opt:OptionsPattern[]]:= With[{integrandops = Sequence@@FilterRules[{opt},Options[Integrand]]},
(*Throw out zero MHV degree states*)
If[L === -1 ||!NonZeroMHVQ[n,Length[L]],Return[0]];
(*MHV&&MHVbar analytical solutions*)
If[Length[L] == 2 || Length[L] == n-2,
If[!OptionValue[Simplify],
(*directly from scattering equations*)
Return[Antisymmetrise[1/ScatteringJacobian4D[n,L]ApplyToSparseArray[Integrand[theory,N,n,L,fieldspec,integrandops],ReplaceMinors[#,n,L]&]]],
(*simplified analytical expressions*)
Return[Antisymmetrise[SimplifiedAmplitude[theory,N,n,L,fieldspec,integrandops]
If[Length[L] == 2,
(heads[[1]]@@L)^-N If[OptionValue[HoldForm],Hold,#&]@DeltaQ[N,n],
(heads[[2]]@@Complement[Range[n],L])^-N If[OptionValue[HoldForm],Hold,#&]@MHVBarGrassmannFactor[N,n]
]
]]
]
];

(*For non-MHV we don't have an analytical solution to scattering eqns, so return unevaluated integral formula*)
Hold[Integrate]@@{Row[{Times@@DiracDelta/@ScatteringEquations4D[n,L],If[# === 0,Return[0],#]&@Integrand[theory,N,n,L,fieldspec,integrandops]}],Row[{Superscript["\[DifferentialD]","2\[Times]"<>ToString[n]] ,heads[[7]]}]/"Vol(GL(2))"}
]/;TheoryQ[theory,N]&& ChooseQ[Range[n],L]&& SuperfieldSpecifierQ[theory,N,n,fieldspec]

(*superamplitude, maximal SUSY, n and k*)
Amplitude[theory_,N_,n_Integer/;n>= 3,k_Integer,opt:OptionsPattern[]]:=
Amplitude[theory,N,n,Range[k],opt]/;MaximalTheoryQ[theory,N]

(*superamplitude, CG, n and k and phiset*)
Amplitude["CG",4,n_Integer/;n>= 3,k_Integer,Phiset_,opt:OptionsPattern[]]:=
Amplitude["CG",4,n,Range[k],Phiset,opt]/;ChooseQ[Range[n],Phiset]

(*Helper function for working out what precision to calculate to*)
AmplitudePrecisionOption[momenta_,L_,solutions_,p_]:=Module[{usep = p},
Switch[usep,
(*If we got rational momenta, leave at calculated precision, otherwise calculate to precision of momenta, or to specified p*)
Automatic,If[Precision[momenta] === \[Infinity],Return[solutions],usep = Precision[momenta]],
(*If specified p is infinity, calculate to 400 and then we'll rationalize. If momenta are not rational then don't do this*)
Infinity,If[Precision[momenta] === \[Infinity], usep = 400,usep = Precision[momenta]]
];
IncreasePrecision[momenta,L,solutions,usep]
]

(*numerical amplitudes, solving scattering equations*)
(*specified states*)
Amplitude[theory_,N_,momenta_?MomentaQ,states__,opt:OptionsPattern[]]:= Module[{L = GetLeftSet[theory,N,states],n = Length[{states}],solutions,
(*If integrand is zero don't attempt to solve eqns. Internal expressions eg. with Hodges matrices can be so large that we need to use HoldForm*)
int = If[# === 0,Return[0],#]&@Integrand[theory,N,states,HoldForm-> True]},
(*check states match momenta*)
If[Length[momenta] =!= n,Message[Amplitude::incompatstates,Length[momenta],n];Return[]];
(*Throw out zero MHV degree states*)
If[L === -1 ||!NonZeroMHVQ[n,Length[L]],Return[0]];
(*solve eqns, pass down relevant options*)
solutions = NSolveScatteringEquations4D[momenta,L,Sequence@@FilterRules[{opt},Options[NSolveMonteCarlo]]];
(*work out to specified precision*)
solutions = AmplitudePrecisionOption[momenta,L,solutions,OptionValue[Precision]];
(*apply solution to integrand*)
If[OptionValue[Precision] === Infinity && Precision[momenta] === Infinity,Rationalize,#&]@ApplyScatteringSolutions[int,momenta,L,solutions]
]/;TheoryQ[theory,N]&&StateQ[theory,N,states]&& Length[{states}]>= 3

(*superamplitude*)
Amplitude[theory_,N_,momenta_?MomentaQ,L_List,fieldspec___,opt:OptionsPattern[]]:= 
Module[{solutions, n = Length[momenta], 
(*If integrand is zero don't attempt to solve eqns. Internal expressions eg. with Hodges matrices can be so large that we need to use HoldForm*)
int =If[# === 0,Return[0],#]&@Integrand[theory,N,Length[momenta],L,fieldspec,HoldForm-> True]},
(*Throw out zero MHV degree fields*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];
(*solve eqns, pass down only relevant options. not Precision; we'll handle this separately*)
solutions = NSolveScatteringEquations4D[momenta,L,Sequence@@FilterRules[{opt},Options[NSolveMonteCarlo]]];
(*work out to specified precision*)
solutions = AmplitudePrecisionOption[momenta,L,solutions,OptionValue[Precision]];
(*apply solution to integrand*)
If[OptionValue[Precision] === Infinity && Precision[momenta] === Infinity,Rationalize,#&]@ApplyScatteringSolutions[int,momenta,L,solutions]
]/;TheoryQ[theory,N]&&SuperfieldSpecifierQ[theory,N,Length[momenta],fieldspec]&& Length[momenta]>= 3

(*superamplitude, maximal SUSY, n and k*)
Amplitude[theory_,N_,momenta_?MomentaQ,k_Integer,opt:OptionsPattern[]]:=
Amplitude[theory,N,momenta,Range[k],opt]/;MaximalTheoryQ[theory,N]

(*superamplitude, CG, n and k and phiset*)
Amplitude["CG",4,momenta_?MomentaQ,k_Integer,Phiset_,opt:OptionsPattern[]]:=
Amplitude["CG",4,momenta,Range[k],Phiset,opt]/;ChooseQ[Range[Length@momenta],Phiset]

(*numerical amplitudes with supplied solutions*)
(*specified states*)
Amplitude[theory_,N_,momenta_?MomentaQ,L_List,solutions_,states__,OptionsPattern[]]:= Module[{statesL = GetLeftSet[theory,N,states],n = Length[{states}],sols,
(*If integrand is zero don't attempt to sum over solutions. Internal expressions eg. with Hodges matrices can be so large that we need to use HoldForm*)
int = If[# === 0,Return[0],#]&@Integrand[theory,N,states,HoldForm-> True]
},
(*check states match momenta*)
If[Length[momenta] =!= n,Message[ Amplitude::incompatstates,Length[momenta],n];Return[]];
(*check solutions match left set (up to MHV/MHVb discrepancy)*)
If[Length[solutions] =!= Eulerian[n-3,Length[L]-2],Message[ Amplitude::incompatsols,L,Length[solutions]];Return[]];
(*check solution left set matches state left set*)
If[Length[L]=!= Length[statesL],Message[ Amplitude::incompatmhv,Length[L],Length[statesL]];Return[]];
(*Throw out zero MHV degree states*)
If[statesL === -1 ||!NonZeroMHVQ[n,Length[L]],Return[0]];
(*work out to specified precision*)
sols = AmplitudePrecisionOption[momenta,L,solutions,OptionValue[Precision]];
(*apply solution to integrand, transforming integrand so that L set for states matches L set entered with solutions*)
If[OptionValue[Precision] === Infinity && Precision[momenta] === Infinity,Rationalize,#&]@
ApplyScatteringSolutions[ChangeLeftSet[int,n,statesL,L],momenta,L,sols]
]/;TheoryQ[theory,N]&&ChooseQ[Range@Length[momenta],L]&&SolutionQ[Length[momenta],solutions]&&StateQ[theory,N,states]&&Length[{states}]>= 3

(*superamplitudes*)
Amplitude[theory_,N_,momenta_?MomentaQ,L_List,solutions_,fieldsL_List : {},fieldspec___,OptionsPattern[]]:= Module[{n = Length[momenta],sols,usefieldsL = If[fieldsL === {},L,fieldsL],int },
(*If integrand is zero don't attempt to sum over solutions. Internal expressions eg. with Hodges matrices can be so large that we need to use HoldForm*)
int= If[# === 0,Return[0],#]&@Integrand[theory,N,Length[momenta],usefieldsL,fieldspec,HoldForm-> True];
(*check solutions match left set*)
If[Length[solutions] =!= Eulerian[n-3,Length[L]-2],Message[ Amplitude::incompatsols,L,Length[solutions]];Return[]];
(*check solution MHV degree matches state mhv degree (up to MHV/MHVbar discrepancy which we don't know from solutions)*)
If[Length[L]=!= Length[usefieldsL],Message[ Amplitude::incompatmhv,Length[L],Length[usefieldsL]];Return[]];
(*Throw out zero MHV degree states*)
If[!NonZeroMHVQ[n,Length[L]],Return[0]];
(*work out to specified precision*)
sols = AmplitudePrecisionOption[momenta,L,solutions,OptionValue[Precision]];
(*apply solution to integrand, transforming integrand so that L set for states matches L set entered with solutions*)
If[OptionValue[Precision] === Infinity && Precision[momenta] === Infinity,Rationalize,#&]@
ApplyScatteringSolutions[ChangeLeftSet[int,n,usefieldsL,L],momenta,L,sols]
]/;TheoryQ[theory,N]&& ChooseQ[Range@Length[momenta],L]&&SolutionQ[Length[momenta],solutions]&&SuperfieldSpecifierQ[theory,N,Length[momenta],fieldspec]&& Length[momenta]>= 3

(*no superamplitude k_Integer here as we have to specify the L that came with the solutions anyway*)
(*superamplitude, CG, k and phiset; we already know the Grassmann degree from scattering equation left set*)
Amplitude["CG",4,momenta_?MomentaQ,L_List,solutions_,Phiset_,opt:OptionsPattern[]]:=
Amplitude["CG",4,momenta,L,solutions,L,Phiset,opt]/;ChooseQ[Range[Length@momenta],Phiset]


(*some simplified analyical expressions entered directly, mostly of GISF using momentum conservation, moved into their own function for readability. Correspond to MHV and MHVbar all gluon amplitudes in YM, all gravitons in EG and the non-fermionic parts of the vertex operators in CG*)
Options[SimplifiedAmplitude] =Options[Integrand];

SimplifiedAmplitude["YM",N_,n_Integer,L_List,OptionsPattern[]]:= ((-1)^n (heads[[1]]@@L)^4)/ParkeTaylor[n,2,heads[[1]]]/;ChooseQ[Range[n],L,2]
SimplifiedAmplitude["YM",N_,n_Integer,L_List,OptionsPattern[]]:= ((-1)^n (heads[[2]]@@Complement[Range[n],L])^4)/ParkeTaylor[n,2,heads[[2]]]/;ChooseQ[Range[n],L,n-2]

SimplifiedAmplitude["EG",N_,n_Integer,L_List,opt:OptionsPattern[]]:=Module[{R =Complement[Range[n],L], del},
del = MapHodgesDelete[n,L,R,OptionValue[HodgesDelete]];
(heads[[1]]@@L)^6/((heads[[1]][L[[1]],R[[del[[2,1]]]]])^2 (heads[[1]][L[[2]],R[[del[[2,1]]]]])^2)If[OptionValue[HoldForm],Hold[Det],Det]@ReduceMatrix[MHVHodgesMatrix[n,L],del[[2,1]]]
]/;ChooseQ[Range@n,L,2]
SimplifiedAmplitude["EG",N_,n_Integer,L_List,opt:OptionsPattern[]]:=Block[{temp},SimplifiedAmplitude["EG",N,n,Complement[Range[n],L],opt]/.heads[[1]]-> temp/.heads[[2]]-> heads[[1]]/.temp-> heads[[2]]]/;ChooseQ[Range@n,L,n-2]

SimplifiedAmplitude["CG",4,n_Integer,L_List,phiminus_List,opt:OptionsPattern[]]:=With[{R =Complement[Range[n],L]},
(*A more enlightened choice of x and y, rather than just Complement[Range[n],{i}][[1;;2]], can lead to simpler expressions*)
(heads[[1]]@@L)^4 Product[GravitationalISF[n,i,Sequence@@(Complement[Range[n],{i}][[1;;2]])],{i,Complement[Range[n],phiminus]}]
]/;ChooseQ[Range@n,L,2]
SimplifiedAmplitude["CG",4,n_Integer,L_List,phiminus_List,opt:OptionsPattern[]]:=Module[{R =Complement[Range[n],L]},
(*A more enlightened choice of x and y, rather than just Complement[Range[n],{i}][[1;;2]], can lead to simpler expressions*)
((heads[[1]]@@R)^4 Product[GravitationalISF[n,i,Sequence@@(Complement[Range[n],{i}][[1;;2]])],{i,phiminus}])/.heads[[1]]-> temp/.heads[[2]]-> heads[[1]]/.temp-> heads[[2]]
]/;ChooseQ[Range@n,L,n-2]



AppendSolution::gfixinconsistent = "Solutions with different gauge fixings entered, aborting file writing";

AppendSolution[filename_String,momenta_?MomentaQ,L_List,solutions_List]:= 
Module[{f,empty, gfix},
empty = !FileExistsQ[filename<>".csv"];(*if no file don't put a newline*)
Check[f = OpenAppend[filename<>".csv"],Message[AppendSolution::noopen,filename];Return[]];
(*check gfixes are all the same, and the identity on two specified rows*)
gfix = GetGaugeFix/@solutions;
If[Length[DeleteDuplicates[gfix]] =!= 1 || Union[gfix] === {-1},Message[AppendSolution::gfixinconsistent];Close[f];Return[]];
gfix = First@DeleteDuplicates@gfix;
(*Output format is: {n, L, gfix, momenta, solutions}, with gauge fixed rows removed to save space*)
WriteString[f,If[empty,"","\n"]<>ExportString[{{Length[momenta],L,gfix, momenta,Delete[#,List/@gfix]&/@solutions}},"CSV"]];
Close[f];
]/;ChooseQ[Range@Length@momenta,L,{2,Length@momenta-2}]&&SolutionQ[Length@momenta,solutions]

Options[SolveAppendSolution] = Options[NSolveScatteringEquations4D];
SolveAppendSolution[filename_String,momenta_?MomentaQ,L_List,solset___List,opt:OptionsPattern[]]:= 
AppendSolution[filename,momenta,L,NSolveScatteringEquations4D[momenta,L,solset,opt]]/;ChooseQ[Range@Length@momenta,L,{2,Length@momenta-2}]

ReadSolution::wrongformat = "Data file `1`.csv not properly formatted, check data at lines `2`";
ReadSolution::noopen = "Could not open `1`.csv, writing solution aborted";
ReadSolutionData[filename_String]:= Module[{f,solutiondata,wrongformats},
Check[f = OpenRead[filename<>".csv"],Message[ReadSolution::noopen,filename];Return[]];
(*Go through file and load only the number of points, left set and gaugefix*)
solutiondata=Reap[While[True,
Sow[{ToExpression@Read[f,Record,RecordSeparators->","],
ToExpression@Read[f,Record,RecordSeparators->{{",\""},{"\""}}],
ToExpression@Read[f,Record,RecordSeparators->{{",\""},{"\""}}]}];
If[Skip[f,String]===EndOfFile,Break[]]
]
][[2,1,;;-2]];
Close[f];
(*check we got something in the right format*)
wrongformats = Flatten@Position[Function[{soln},MatchQ[soln,_List?(Length[#] === 3 && #[[1]]>= 3 && ChooseQ[Range[#[[1]]],#[[3]],2]&&ChooseQ[Range[#[[1]]],#[[2]],{2,#[[1]]-2}]&)]]/@solutiondata,False];
If[wrongformats =!= {},Message[ReadSolution::wrongformat,filename,wrongformats ];Return[]];
(*return solution information*)
solutiondata
]

filedata =Association[{}];
ReadSolution::noopen = "Could not open `1`.csv, reading solution aborted";
ReadSolution::nodata= "`1`-point solution not found in `2`.csv";
ReadSolution::nodata2= "Solution with left set `1` not found in `2`.csv";
ReadSolution::nodata3= "Less than `1` solutions of required format found in `2`.csv";
Options[ReadSolution] = {Refresh-> False};
ReadSolution[filename_String, n_Integer/;n>= 3,L:_List|_Integer,(datapoint:_Integer:1),OptionsPattern[]]:= Module[{data,positions,f,output},
(*If we didn't meet this file before, or if we want to refresh the list, load in its solution data (without all of the solutions themselves)*)
If[OptionValue[Refresh]||!KeyMemberQ[filedata,filename],AssociateTo[filedata,filename->Check[ReadSolutionData[filename],Message[ReadSolution::noopen,filename];Return[]]]
];
(*get info from the file*)
data = filedata[filename];
(*check for data at required number of points*)
If[Flatten@Position[data,{n,_,_}] === {},Message[ReadSolution::nodata,n,filename];Return[]];
(*check for data with left set that we're looking for*)
If[Head[L] === List,
positions = Flatten@Position[data,{n,L,_}],
positions = Flatten@Position[data,{n,ChoosePattern[Range[n],L],_}]
];
If[positions === {},Message[ReadSolution::nodata2,L,filename];Return[]];
(*index through to the one that we wanted*)
If[Length[positions]< datapoint, Message[ReadSolution::nodata3,datapoint,filename];Return[]];
(*read the data*)
Check[f = OpenRead[filename<>".csv"],Message[ReadSolution::noopen,filename];Return[]];
Skip[f,String,positions[[datapoint]]-1];
output =First@ToExpression@ImportString[Read[f,String],"CSV"];
Close[f];
(*insert gauge fixed rows and return the data*)
Append[#[[1;;4]],InsertGaugeFix[#[[5]],#[[3]]]]&@output
]/;((Head[L] === Integer && 2<= L<= n-2) ||ChooseQ[Range[n],L,{2,n-2}])&&datapoint>= 1


End[];

Protect@@Evaluate@Names["treeamps4dJAF`*"]

EndPackage[];

Print["Loading package completed."]


==> treeamps4dJAF 170718/Package/treeamps4dJAF.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    514862,      12005]
NotebookOptionsPosition[    511262,      11883]
NotebookOutlinePosition[    511718,      11902]
CellTagsIndexPosition[    511675,      11899]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["treeamps4dJAF",
  FontSize->48],
 "\n",
 StyleBox["Joseph A. Farrow",
  FontSize->24]
}], "Title",
 CellChangeTimes->{{3.7353749641670113`*^9, 3.735374977239894*^9}, {
   3.735377446040423*^9, 3.735377448896742*^9}, {3.7353912461942873`*^9, 
   3.735391253259326*^9}, 3.735392882844632*^9, {3.7353954691806803`*^9, 
   3.7353954701257677`*^9}, {3.735397351264742*^9, 3.7353973548200817`*^9}},
 ExpressionUUID -> "9e998927-3f59-40b7-82e6-4350b198ad86"],

Cell[CellGroupData[{

Cell["Backwards Compatability", "Section",
 CellChangeTimes->{{3.738424596352457*^9, 3.738424599093663*^9}}],

Cell["\<\
If symbols aren\[CloseCurlyQuote]t defined for newer core language functions, \
define them here. Some definitions might not behave exactly as in newer \
versions.\
\>", "Text",
 CellChangeTimes->{{3.738424632047763*^9, 3.738424637492684*^9}, {
  3.738424709814533*^9, 3.738424728938856*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Quiet", " ", "stops", " ", "error", " ", "message", " ", "if", " ", 
    "functions", " ", "are", " ", "already", " ", "defined"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Quiet", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"System`Echo", "[", "x_", "]"}], ":=", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Print", "[", "x", "]"}], ";", "x"}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"System`RepeatedTiming", "[", "x_", "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/", "101"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], " ", "&"}], "@", 
       RowBox[{"AbsoluteTiming", "[", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{"x", ",", 
           RowBox[{"{", "100", "}"}]}], "]"}], ";", "x"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"System`SubsetQ", "[", 
       RowBox[{"A_List", ",", " ", "B_List"}], "]"}], ":=", " ", 
      RowBox[{"And", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"A", ",", "#"}], "]"}], "&"}], "/@", "B"}], ")"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"System`CountDistinct", "[", "x_List", "]"}], ":=", " ", 
      RowBox[{"Length", "[", 
       RowBox[{"Union", "[", "x", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{
      RowBox[{"System`BooleanQ", "[", "x_", "]"}], ":=", " ", 
      RowBox[{
       RowBox[{"x", " ", "===", " ", "True"}], " ", "||", 
       RowBox[{"x", " ", "===", "  ", "False"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"System`Nothing", " ", "=", " ", 
      RowBox[{"Sequence", "[", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"System`Alphabet", "[", "]"}], " ", ":=", " ", 
      RowBox[{"{", 
       RowBox[{
       "\"\<a\>\"", ",", "\"\<b\>\"", ",", "\"\<c\>\"", ",", "\"\<d\>\"", 
        ",", "\"\<e\>\"", ",", "\"\<f\>\"", ",", "\"\<g\>\"", ",", 
        "\"\<h\>\"", ",", "\"\<i\>\"", ",", "\"\<j\>\"", ",", "\"\<k\>\"", 
        ",", "\"\<l\>\"", ",", "\"\<m\>\"", ",", "\"\<n\>\"", ",", 
        "\"\<o\>\"", ",", "\"\<p\>\"", ",", "\"\<q\>\"", ",", "\"\<r\>\"", 
        ",", "\"\<s\>\"", ",", "\"\<t\>\"", ",", "\"\<u\>\"", ",", 
        "\"\<v\>\"", ",", "\"\<w\>\"", ",", "\"\<x\>\"", ",", "\"\<y\>\"", 
        ",", "\"\<z\>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Unprotect", "[", "Table", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"x_", ",", "y_Integer"}], "]"}], ":=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{"x", ",", 
         RowBox[{"{", "y", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Protect", "[", "Table", "]"}], ";"}], "*)"}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.738424618211153*^9, 3.738424626623005*^9}, {
   3.7386783356885347`*^9, 3.7386784052189007`*^9}, {3.73868212789038*^9, 
   3.738682140757411*^9}, {3.7386821955965567`*^9, 3.738682215138206*^9}, {
   3.739815227982437*^9, 3.739815314855899*^9}, {3.740764673522489*^9, 
   3.7407646738414593`*^9}, {3.7407647204841127`*^9, 3.740764743156196*^9}, {
   3.740764787485449*^9, 3.740764903702057*^9}, {3.740765156850162*^9, 
   3.740765204523809*^9}, {3.740768323408671*^9, 3.740768326695034*^9}, 
   3.740773613500045*^9, {3.7407736669619827`*^9, 3.74077367111895*^9}, {
   3.740773707910831*^9, 3.7407737255271463`*^9}, {3.740773758707254*^9, 
   3.740773769107512*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Start package, function documentation", "Section",
 CellChangeTimes->{{3.725347618894204*^9, 3.7253476216225557`*^9}, {
  3.725349263042262*^9, 3.725349265291098*^9}, {3.725349943836371*^9, 
  3.7253499610285063`*^9}},ExpressionUUID->"2f7b9b7c-b6b3-4eb7-916a-\
03cf87e7be2f"],

Cell["\<\
Setting this option generates the .m package file with cell formatting \
stripped each time we save the .nb file\
\>", "Text",
 CellChangeTimes->{{3.737107654720552*^9, 3.7371076747445*^9}, {
  3.737359318641738*^9, 3.737359318972393*^9}, {3.737359522819339*^9, 
  3.737359524235405*^9}, {3.7408384397592363`*^9, 3.740838444636005*^9}},
 ExpressionUUID -> "38ab8ac2-94c3-4ba0-afac-bb2d151102ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
    RowBox[{"AutoGeneratedPackage", "\[Rule]", "Automatic"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7253473763046217`*^9, 3.7253474267166157`*^9}, 
   3.725347615790598*^9, {3.725348927654503*^9, 3.7253489303405857`*^9}, 
   3.734248480390469*^9},
 ExpressionUUID -> "4ef26431-6915-436a-83b1-3d1302be86fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"BeginPackage", "[", "\"\<treeamps4dJAF`\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Unprotect", " ", "and", " ", "clear", " ", "the", " ", 
    RowBox[{"package", "'"}], "s", " ", "context", " ", "in", " ", "case", 
    " ", "we", " ", "loaded", " ", "it", " ", "already"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Unprotect", "@@", 
   RowBox[{"Names", "[", "\"\<treeamps4dJAF`*\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<treeamps4dJAF`*\>\"", "]"}], ";"}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.735647123787428*^9, 3.735647124485869*^9}, {
  3.737107680729961*^9, 3.7371077034101686`*^9}, {3.737357372822915*^9, 
  3.737357380550384*^9}, {3.7407650493880672`*^9, 3.740765068108617*^9}},
 ExpressionUUID -> "2e4b675a-0980-44cf-9ef0-5888d29223f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Generic", " ", "functions"}], ",", 
    RowBox[{
    "&", " ", "working", " ", "with", " ", "heads", " ", "for", " ", 
     "different", " ", "brackets"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Eulerian", "::", "usage"}], "=", 
     "\"\<Eulerian[n, k] returns the Eulerian number \\!\\(\\*StyleBox[\\\"\
\[LeftAngleBracket]\\\",15]\\*GridBox[{{n},{k}}]\\*StyleBox[\\\"\
\[RightAngleBracket]\\\",15]\\)\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReduceMatrix", "::", "usage"}], "=", 
     "\"\<ReduceMatrix[mat, labels] removes rows and columns from mat given \
by the list of labels. 1x1 matrices are reduced to the matrix {{1}}.\>\""}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Minor", "::", "usage"}], "=", 
     "\"\<Minor[mat, labels] calculates the minor of the matrix mat specified \
by the columns labels\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ParkeTaylor", "::", "usage"}], "=", 
     "\"\<ParkeTaylor[n, k, head] gives the Parke-Taylor factor of cyclic \
minors of the abstract k * n matrix defined by symbol head.\>\""}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ReplaceWithin", "::", "usage"}], "=", 
     "\"\<ReplaceWithin[expr, heads, rules] replaces all parts of expr with a \
head from the list heads using rules\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SignedComplement", "::", "usage"}], "=", 
     "\"\<SignedComplement[n, L, head] calculates the complement of the List \
of Integers L in Range[n], and returns \
{\\!\\(L\\^c\\),Signature[(L,\\!\\(L\\^c\\))]}.\nSignedComplement[set, L, \
head] works the same, but with the complement in set instead of in \
Range[n].\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SetHeads", "::", "usage"}], "=", 
     "\"\<treeamps4dJAF reserves 8 heads for analytical computations, which \
are explained in Figure 6 of the accompanying paper.\nSetHeads[] reassigns \
the package's heads to the default heads.\nSetHeads[ang, squ, cir, mu, lam, \
lamt, s, eta] assigns all of the package's heads to the specified symbols.\n\
SetHeads[name -> symbol] assigns head specified by name to be symbol.\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GetHeads", "::", "usage"}], "=", 
     "\"\<treeamps4dJAF reserves 8 heads for analytical computations, which \
are explained in Figure 6 of the accompanying paper.\nGetHeads[] lists all of \
the package's current heads along with their names.\nGetHeads[name] returns \
the head specified by name.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"AmplitudesDisplay", "::", "usage"}], "=", 
     "\"\<AmplitudesDisplay[expr] displays all of the package's heads in expr \
in a simplified format for readability.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Antisymmetrise", "::", "usage"}], "=", 
     "\"\<Antisymmetrise[expr, heads] sorts the arguments of the given heads \
in expr, and multiplies each occurence by the signature of the permutation of \
its arguments.\nAntisymmetrise[expr] sorts the arguments of the package's \
antisymmetric heads in expr, and multiplies each occurence by the signature \
of the permutation of its arguments (see GetHeads).\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ApplySchouten", "::", "usage"}], "=", 
     "\"\<ApplySchouten[expr, heads] attempts to apply the Schouten identity \
on two-brackets to the given heads in expr.\nApplySchouten[expr] attempts to \
apply the Schouten identity on two-brackets in expr defined by the package's \
heads (see GetHeads).\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ChoosePattern", "::", "usage"}], "=", 
     "\"\<ChoosePattern[set] gives a pattern for any number of distinct \
elements chosen from the list set.\nChoosePattern[set, k] gives a pattern for \
k distinct elements chosen from the list set.\nChoosePattern[set, {k1, k2}] \
gives a pattern for between k1 and k2 distinct elements chosen from the list \
set.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ChooseQ", "::", "usage"}], "=", 
     "\"\<ChooseQ[set, subset] returns True if subset is a list of any number \
of distinct elements chosen from the list set, and False otherwise.\n\
ChooseQ[set, subset, k] returns True if subset is a list of k distinct \
elements chosen from the list set, and False otherwise.\nChooseQ[set, subset, \
{k1, k2}] returns True if subset is a list of between k1 and k2 distinct \
elements chosen from the list set, and False otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ApplyToSparseArray", "::", "usage"}], "=", 
     "\"\<ApplyToSparseArray[expr, f] applies the function f to expr, and to \
the array rules of any sparse arrays in expr.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NumericSparseArrayQ", "::", "usage"}], "=", 
     "\"\<NumericSparseArrayQ[M] returns True if all elements of sparse array \
M are numeric, and False otherwise.\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735287239328376*^9, 3.735287247893588*^9}, {
   3.7352903129838743`*^9, 3.735290321461522*^9}, {3.735368415012442*^9, 
   3.73536844675389*^9}, {3.735368846963346*^9, 3.735368870486082*^9}, {
   3.73536890479228*^9, 3.735368916740571*^9}, {3.736582049879558*^9, 
   3.73658208457292*^9}, {3.736595877978332*^9, 3.736595880996275*^9}, {
   3.737109218264843*^9, 3.73710925551094*^9}, {3.737109294655017*^9, 
   3.737109319426073*^9}, {3.7371122707875423`*^9, 3.737112309105961*^9}, {
   3.737357761939044*^9, 3.737357766971004*^9}, {3.7373578113940287`*^9, 
   3.737357829308064*^9}, 3.737357918027763*^9, {3.737357974708872*^9, 
   3.7373579923475027`*^9}, {3.7373580950530167`*^9, 
   3.7373580987470083`*^9}, {3.737358185554254*^9, 3.7373582752198267`*^9}, 
   3.737358530170949*^9, {3.7373595293171663`*^9, 3.737359544364108*^9}, {
   3.7373620614624023`*^9, 3.737362122356606*^9}, {3.737362198954459*^9, 
   3.737362263639998*^9}, {3.737364111278343*^9, 3.7373641134144278`*^9}, {
   3.737364184028207*^9, 3.737364185022229*^9}},
 ExpressionUUID -> "415683fd-77b0-4527-afe3-614df3a69f4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Fermionic", " ", "integration", " ", "and", " ", "Wick", " ", 
    "contractions"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DetGIntegrate", "::", "usage"}], "=", 
     "\"\<DetGIntegrate[expr, measure, space] integrates the Grassmann \
function given by expr, so long as it matches the form \
GProduct[Sum[\\!\\(C\\_\\(A,B\\)\\) \\!\\(\[Eta]\\_B\\)], {B, space}], {A, \
space}], giving Det[C] as the result. More generic Grassmann functions are \
not supported. The package's head specified by name 'Grassmann' (see \
GetHeads) is used for the Grassmann variable, Grassmann numbers should be \
multiplied together using NonCommutativeMultiply (**), and the Grassmann \
space consists of all of the possible sets of indices given in space, given \
as lists of integers. measure must be a subset of space, and all Grassmann \
variables not in the measure are set to zero. measure and space must both be \
lists of lists of indeces, and hence must have dimensions 2.\n\t* If option \
CheckForm is False, DetGIntegrate will assume expr is of the required form.\n\
\t* If option HoldForm is True, DetGIntegrate will return Hold[Det][C], which \
can be evaluated later using ReleaseHold.\n\t* Details are given in Section \
4.3 of the accompanying paper.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GProduct", "::", "usage"}], "=", 
     "\"\<GProduct[expr, iterator] works like Product, but for Grassmann \
variables. GProduct uses the head specified by name 'Grassmann' (see \
GetHeads), and multiplies each factor together using \
NonCommutativeMultiply.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ExtractComponent", "::", "usage"}], "=", 
     "\"\<ExtractComponent[t, N, expr, states] selects the relevant Grassmann \
variables associated with the states for theory t with N supersymmetries, and \
uses these as the measure to integrate expr using DetGIntegrate. Grassmann \
functions should be constructed with Grassmann variables specified by head \
with name 'Grassmann' (see GetHeads), and using NonCommutativeMultiply (**). \
Not all Grassmann functions can be integrated this way.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FermionWickContract", "::", "usage"}], "=", 
     "\"\<FermionWickContract[expr, heads, prophead, barhead] calculates the \
fermionic Wick contraction of expr, with fermions specified by the given \
heads and any set of arguments, multiplied together with \
NonCommutativeMultiply. Anti-fermions are written as barhead[heads], and the \
result is given in terms of the propagator between a fermion and an anti \
fermion, specified as eg. prophead[heads[i], barhead[heads][j]].\n\t* The \
default value for barhead is B.\n\t* The default value for prophead is \
Prop.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"DeltaQ", "::", "usage"}], "=", 
     "\"\<DeltaQ[n, N] returns the super momentum conserving Grassmann delta \
function at n points with N supersymmetries, using the head specified by name \
'Grassmann' (see GetHeads) for the Grassmann varibles.\n\t* Option Simplify \
has default value True, and in this cases produces an output in terms of \
angle brackets, with head specified by name 'Angle'. If Simplify is False the \
output will be in terms of \[Lambda] spinors with head specified by name \
'Lambda', which can then be integrated with ExtractComponent.\>\""}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MHVBarGrassmannFactor", "::", "usage"}], "=", 
     "\"\<MHVBarGrassmannFactor[n, N] returns the Grassmann function \
multiplying the \\!\\(\\*OverscriptBox[MHV, \\\"_\\\"]\\) super amplitude at\n\
 n points with N supersymmetries, using the head specified by name \
'Grassmann'  for the Grassmann varibles, and 'Square' for square brackets \
(see GetHeads).\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735285368241671*^9, 3.7352853841721153`*^9}, {
   3.7352857310552387`*^9, 3.735286021659898*^9}, {3.7352860712181253`*^9, 
   3.7352862197106867`*^9}, {3.735286299840866*^9, 3.735286363551057*^9}, {
   3.73528641561679*^9, 3.735286457189649*^9}, {3.7352865957218647`*^9, 
   3.735286648420315*^9}, {3.73528667935988*^9, 3.735286997289206*^9}, {
   3.735287033249036*^9, 3.735287092057125*^9}, {3.735287126493916*^9, 
   3.735287150055731*^9}, {3.735289493721336*^9, 3.735289512028048*^9}, {
   3.735290337528659*^9, 3.735290339957465*^9}, {3.73537287447766*^9, 
   3.735372905460615*^9}, {3.736512737982757*^9, 3.7365127442386227`*^9}, 
   3.7365949170968237`*^9, {3.7370995535204897`*^9, 3.737099556625239*^9}, {
   3.737100081961981*^9, 3.737100085134356*^9}, 3.7371093277847548`*^9, {
   3.737112341775605*^9, 3.737112342090829*^9}, {3.737112378585547*^9, 
   3.7371126861208973`*^9}, {3.737112763093626*^9, 3.737112812570115*^9}, {
   3.7371149056840353`*^9, 3.737114909260551*^9}, {3.737114949774447*^9, 
   3.7371149605612583`*^9}, {3.737357187171673*^9, 3.737357201528632*^9}, {
   3.737358546259211*^9, 3.737358620720869*^9}, {3.737358716397167*^9, 
   3.737358759171801*^9}, 3.737358943910007*^9, {3.737364073544416*^9, 
   3.7373640749839487`*^9}, {3.740779210980968*^9, 3.740779280526404*^9}, 
   3.740838949470945*^9},
 ExpressionUUID -> "a0cfbaff-cb6d-4b8c-a676-6997c0941050"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Generate", " ", "and", " ", "apply", " ", "numerical", " ", "momenta", 
    " ", "and", " ", "solutions"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MomentaQ", "::", "usage"}], "=", 
     "\"\<MomentaQ[n, mom] returns True if mom has the correct dimensions for \
a set of n point momenta, with each element of the form \
{\[Lambda],\\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\)}, and False \
otherwise.\nMomentaQ[mom] returns True if mom has the correct dimensions for \
a set of momenta, with each element the form \
{\[Lambda],\\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\)}, and False \
otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RandomMomenta4D", "::", "usage"}], "=", 
     "\"\<RandomMomenta4D[n, w] samples a set of complex numbers with \
rational real and imaginary parts in the interval [-w, w], and returns n \
point complexified momenta satisfying momentum conservation. Each element is \
in the form {\[Lambda],\\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\)} with \
the little group gauge fixed so that \[Lambda] = (1,a), and momentum \
conservation is solved for in \\!\\(\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\
\\_1\\)\\) and \\!\\(\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\_2\\)\\).\n\t\
* The default value for w is 1.\n\t* If the option Conjugate is True, \
\[Lambda] and \\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\) are swapped. At \
three points, Conjugate \[Rule] False gives MHV kinematics, and Conjugate \
\[Rule] True gives \\!\\(\\*OverscriptBox[MHV, \\\"_\\\"]\\) \
kinematics.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RandomMomenta4DN", "::", "usage"}], "=", 
     "\"\<RandomMomenta4DN[n, w] gives random floating point momenta, \
calculated as N[RandomMomenta4D[n, w]]\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ApplyMomenta", "::", "usage"}], "=", 
     "\"\<ApplyMomenta[expr, momenta]  replaces the package's heads specified \
by names 'Angle', 'Square', 'Lambda' and 'LambdaTilde' (see GetHeads) in expr \
with the corresponding functions of momenta, which is a list of n point \
analytical or numerical momenta in the form \
{\[Lambda],\\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\)}. \n\t* If the \
option MomentumTwistors is True, ApplyMomenta will treat 'Angle' heads with 4 \
arguments as momentum twistor 4-brackets\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ApplyScatteringSolutions", "::", "usage"}], "=", 
     "\"\<ApplyScatteringSolutions[expr, momenta, L, solutions, delete] \
applies numerical momenta to expr, and then sums expr and the relevant \
Jacobian (defined by removing the two particle's equations in delete) over \
the given solutions to the scattering equations, for the number of points \
specified by the length of momenta and the left set L.\n\t* Default value for \
delete is L[[1;;2]]\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735289012591187*^9, 3.7352890403854103`*^9}, {
   3.7352890852799463`*^9, 3.7352891380057497`*^9}, {3.735289169956913*^9, 
   3.735289210820816*^9}, {3.735289369598933*^9, 3.735289478367517*^9}, {
   3.7352895145024652`*^9, 3.735289573271607*^9}, {3.73528960947314*^9, 
   3.7352896382106667`*^9}, {3.735289669302369*^9, 3.735289856357575*^9}, {
   3.735289890529269*^9, 3.735289905297802*^9}, {3.735290009389862*^9, 
   3.735290215656088*^9}, {3.735290257887453*^9, 3.735290294412944*^9}, {
   3.7352903650865803`*^9, 3.735290384387476*^9}, {3.735290608914564*^9, 
   3.735290741590288*^9}, 3.737109344185935*^9, {3.7371127105107813`*^9, 
   3.7371127244377193`*^9}, {3.737112821436598*^9, 3.7371128219078617`*^9}, {
   3.737358778091934*^9, 3.737358968189761*^9}, {3.737364746730904*^9, 
   3.7373647489068403`*^9}},
 ExpressionUUID -> "54dc3b85-8618-428c-98da-4ee0d353a879"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Scattering", " ", "equations", " ", "and", " ", "Jacobian"}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ScatteringEquations4D", "::", "usage"}], "=", 
     "\"\<ScatteringEquations4D uses the head specified by the name \
'WorldSheet' for the variables of the scattering equations, 'Circle' for \
minors of the worldsheet variables, 'Lambda' for \[Lambda] spinors and \
'LambdaTilde' for \\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\) spinors \
(see GetHeads). \nScatteringEquations4D[n, L] returns the scattering \
equations at n points with left set L  in terms of worldsheet minors.\n\
ScatteringEquations4D[n, L, gfix, delete] returns the scattering equations at \
n points with left set L, with particles given by gfix fixed to the identity, \
and with equations at particles given by delete removed.\n\
ScatteringEquations4D[mom, L, gfix, delete] returns the scattering equations \
for numerical momenta mom with left set L, with particles given by gfix fixed \
to the identity, and with equations at particles given by delete removed.\n\t\
* Passing an integer k instead of a list L will return the scattering \
equations with left set Range[k].\n\t* Default value for delete is L[[1;;2]].\
\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ScatteringJacobian4D", "::", "usage"}], "=", 
     "\"\<ScatteringJacobian4D uses the head specified by the name \
'WorldSheet' for the variables of the scattering equations, 'Circle' for \
minors of the worldsheet variables, 'Lambda' for \[Lambda] spinors and \
'LambdaTilde' for \\!\\(\\*OverscriptBox[\[Lambda], \\\"~\\\"]\\) spinors \
(see GetHeads). \nScatteringJacobian4D[n, L] for MHV or \
\\!\\(\\*OverscriptBox[MHV, \\\"_\\\"]\\) left set L returns the simplified \
Jacobian at n points in terms of 'Angle' and 'Square' heads.\n\
ScatteringJacobian4D[n, L, gfix, delete] returns the Jacobian for the \
scattering equations at n points with left set L, with particles given by \
gfix fixed to the identity, and with equations at particles given by delete \
removed.\nScatteringJacobian4D[mom, L, gfix, delete] returns the Jacobian for \
the scattering equations for numerical momenta mom with left set L, with \
particles given by gfix fixed to the identity, and with equations at \
particles given by delete removed.\n\t* Default value for delete is \
L[[1;;2]].\n\t* If option HoldForm is True, ScatteringJacobian4D will return \
Hold[Det][J], which can be evaluated later using ReleaseHold.\>\""}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735290763900279*^9, 3.735290772500465*^9}, {
   3.7352908517141*^9, 3.735290948453141*^9}, {3.735290984204756*^9, 
   3.7352910106811457`*^9}, {3.735291082208591*^9, 3.735291145058284*^9}, {
   3.735292280984371*^9, 3.735292374466749*^9}, {3.7352924488370028`*^9, 
   3.7352926023152313`*^9}, {3.7352926573222322`*^9, 3.735292748653577*^9}, {
   3.735292826253131*^9, 3.735292880705168*^9}, 3.736594922687113*^9, {
   3.737109347831099*^9, 3.73710935206115*^9}, {3.737358980326281*^9, 
   3.7373590109012213`*^9}},ExpressionUUID->"87e90842-dc93-4b5a-9dc9-\
7f7c6c0ed9ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Monte", " ", "Carlo", " ", "equation", " ", "solver"}], ",", 
    RowBox[{
    "wrapper", " ", "functions", " ", "for", " ", "scattering", " ", 
     "equations"}], ",", 
    RowBox[{"analytic", " ", "MHV", " ", "solutions"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NSolveMonteCarlo", "::", "usage"}], "=", 
     "\"\<NSolveMonteCarlo[eqns, vars, inputsols] attempts to find numerical \
approximations to the solutions of the system eqns of equations for the \
variables vars by Monte Carlo algorithm. The algorithm randomly samples \
initial guess points from a specified distribution, and then uses FindRoot to \
try to find a solution near to these points. Any solutions found are checked \
against the set of previously found solutions and duplicates removed.\n\t* \
inputsols is an optional argument for providing a list of previously known \
solutions to the equations.\n\t* If option NumSolutions is set, the algorithm \
will stop after finding this many distinct solutions.\n\t* If option \
MaxIterations is set the algorithm will stop after this many iterations.\n\t* \
If option MaxTime is set the algorithm will stop after this many seconds.\n\t\
* Initial guess points are sampled from the distrubution defined by option \
Distribution. Enter either a probability distrubition, or a range defining a \
uniform distribution. Default value {-1, 1}. \n\t* Option Domain has default \
value Complex; setting to Real will use only real numbers as initial guess \
points.\n\t* Option PrecisionGoal has default value 5; the algorithm will \
stop once solutions get to this precision.\n\t* Option NumSeeds specifies the \
number of initial guesses at each iteration of the algorithm, default value \
is 100.\n\t* For each initial guess point, the algorithm searches for \
solutions of precision 1. Any such solutions found will then be put back into \
FindRoot up to the specified precision. Option InitialIterations decides how \
many steps to take on the initial precision 1 FindRoot calculation; default \
is 1000.\n\t* Option CompilationTarget is inherited from Compile.\n\t* If \
option PrintSummary is True the algorithm will print out some data for the \
run at the end.\n\t* If option ProgressIndicator is set to False the \
algorithm will not display a progress meter with current number of solutions \
found.\n\t* Calling Abort (Alt + .) during the calculation will return any \
solutions currently found.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ScatteringSolutionDistribution", "::", "usage"}], "=", 
     "\"\<ScatteringSolutionDistribution[n, k, approx] returns the \
distribution describing the spread of solution points at n points with MHV \
degree k. By default this will be of the form {-2 MAD, MAD} where MAD is the \
median absolute deviation for previously calculated runs of the algorithm, \
giving an approximated uniform distribution. 0.4 is taken an extrapolated \
estimate for the MAD in cases that haven't been calculated.\n\tapprox has \
default value False. If set to True, CauchyDistribution[0,MAD] will be \
returned instead.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NSolveScatteringEquations4D", "::", "usage"}], "=", 
     "\"\<NSolveScatteringEquations4D[mom, L, gfix, delete, inputsols] \
attempts to find numerical approximations for all of the solutions to the \
scattering equations defined by numerical momenta mom and left set L by Monte \
Carlo algorithm, with particles gfix gauge fixed to the identity and delete \
removed.\n\t* inputsols is an optional argument for providing a list of \
previously known solutions to the equations.\n\t* Default values for gfix and \
delete are L[[1;;2]].\n\t* NSolveScatteringEquations4D inherits all options \
from NSolveMonteCarlo, apart from NumSolutions and Distribution. The \
scattering equations are known to have Eulerian[n-3, k-2] solutions, and \
ScatteringSolutionDistribution is used as the sampling distribution.\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SolveScatteringEquations4D", "::", "usage"}], "=", 
     "\"\<SolveScatteringEquations4D[n, L, gfix] returns analytical MHV and \
\\!\\(\\*OverscriptBox[MHV, \\\"_\\\"]\\) Solutions to the scattering \
equations at n points with left set L and particles specified by gfix gauge \
fixed to the identity.\n\t* Default value for gfix is L for MHV and \
Complement[Range[n], L] for \\!\\(\\*OverscriptBox[MHV, \\\"_\\\"]\\).\>\""}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ReplaceMinors", "::", "usage"}], "=", 
     "\"\<ReplaceMinors[expr, n, L] takes expression expr in terms of \
worldsheet minors specified by the head with the name 'Circle' (see \
GetHeads), and replaces them with the analytical MHV or \
\\!\\(\\*OverscriptBox[MHV, \\\"_\\\"]\\) n point solutions as specified by \
left set L\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7352930180004587`*^9, 3.735293032850212*^9}, {
   3.735293183124217*^9, 3.735293222075758*^9}, {3.7352932542986517`*^9, 
   3.735293258536538*^9}, {3.7352933713401814`*^9, 3.735293395714019*^9}, {
   3.735293427050581*^9, 3.7352934458983173`*^9}, {3.735293546844329*^9, 
   3.735293582349997*^9}, {3.73529375852703*^9, 3.7352938135295343`*^9}, {
   3.735293849081008*^9, 3.735293878188167*^9}, {3.735294011161653*^9, 
   3.735294093999132*^9}, {3.735294176516884*^9, 3.735294233527638*^9}, {
   3.735294265844132*^9, 3.735294337470982*^9}, {3.735295773428121*^9, 
   3.735296004831224*^9}, {3.735296053130907*^9, 3.735296071994691*^9}, {
   3.7352961299209023`*^9, 3.735296169568606*^9}, {3.7352962060612783`*^9, 
   3.735296283103326*^9}, {3.735296317809999*^9, 3.735296318416505*^9}, {
   3.735296354540222*^9, 3.73529646804417*^9}, {3.735296521063966*^9, 
   3.735296575371766*^9}, {3.735303065037431*^9, 3.735303073910862*^9}, {
   3.735303141265176*^9, 3.7353031437667837`*^9}, {3.735368006133203*^9, 
   3.735368046810261*^9}, 3.735387449313393*^9, 3.735647579672312*^9, {
   3.735992751987715*^9, 3.735992758151782*^9}, {3.736586768576517*^9, 
   3.736586843930113*^9}, {3.7365915071598186`*^9, 3.736591517328521*^9}, 
   3.736593588411075*^9, 3.737109358250113*^9, {3.737112840136937*^9, 
   3.7371128466379843`*^9}, {3.737112930453334*^9, 3.737112946720627*^9}, 
   3.7371129795246964`*^9, {3.737114459636355*^9, 3.737114702436019*^9}, 
   3.737359045835499*^9, {3.7373590760369987`*^9, 3.737359079955496*^9}},
 ExpressionUUID -> "e415feba-9746-4638-a98e-27c67bc346c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Working", " ", "with", " ", "sets", " ", "of", " ", "solutions"}],
    "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ChangeGaugeFix", "::", "usage"}], "=", 
     "\"\<ChangeGaugeFix[sol, L, G] acts on the solution sol with the GL(2) \
matrix G. Note that gauge transformations act differently on the left set and \
the right set, hence we specify left set L.\nChangeGaugeFix[sol, L, G] \
changes the gauge fixing of the solution sol such that the two rows specified \
by gfix are the identity matrix. Note that it is not possible to gauge fix \
one left set and one right set row in this way.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SolutionRuleToMatrix", "::", "usage"}], "=", 
     "\"\<SolutionRuleToMatrix[sol] takes solution sol in the form of \
replacement rules for the head specified by the name 'WorldSheet' (see \
GetHeads), and returns a matrix.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SolutionMatrixToRule", "::", "usage"}], "=", 
     "\"\<\nSolutionMatrixToRule[sol] takes solution sol in the form of a \
matrix and returns a set of replacement rules for the head specified by the \
name 'WorldSheet' (see GetHeads).\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GetGaugeFix", "::", "usage"}], "=", 
     "\"\<GetGaugeFix[sol] returns the column labels for the two columns \
gauge fixed to the identity in the solution sol, or -1 if no such columns can \
be found.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"InsertGaugeFix", "::", "usage"}], "=", 
     "\"\<InsertGaugeFix[sol, gfix] inserts the 2 by 2 identity matrix as the \
columns specified by gfix into the solution sol.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CheckSolution", "::", "usage"}], "=", 
     "\"\<CheckSolution[mom, L, sol, p] checks the solution sol against the \
scattering equations defined by numerical momenta mom and left set L to a \
precision defined by p, returning True if sol solves the equations and False \
otherwise.\n\t* Default value for p is 9.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CheckSolutionBCFW", "::", "usage"}], "=", 
     "\"\<CheckSolutionBCFW[mom, L, solset] calculates the analytical \
amplitude for gluons in Yang-Mills theory with the left set L defining the \
negative helicity gluons and the remaining gluons to be positive helicity for \
numerical momenta mom, using Jacob Bourjaily's package bcfw.m, which can be \
downloaded at https://arxiv.org/abs/1011.2447. CheckSolutionBCFW then repeats \
the calculation using solset as the full set of solutions to the scattering \
equations for this specific momenta and left set, and compares the two \
results returning True if they are the same and False otherwise.\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"IncreasePrecision", "::", "usage"}], "=", 
     "\"\<IncreasePrecision[mom, L, sol, p] increases the precision of \
solution sol to the scattering equations defined by the numerical momenta mom \
and left set L up precision p.\n\t* If no p is specified, IncreasePrecision \
will match the precision of sol to the precision of mom\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SolutionQ", "::", "usage"}], "=", 
     "\"\<SolutionQ[n, sol] returns True if sol has the right dimensions to \
be a solution to the scattering equations at n points, and False otherwise.\n\
SolutionQ[sol] returns True if sol has the right dimensions to be a solution \
to the scattering equations, and False otherwise.\>\""}], ";"}]}]}]], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.735296615838955*^9, 3.735296644466835*^9}, {
   3.735296709706053*^9, 3.735296771426796*^9}, {3.735296813768283*^9, 
   3.735296867907958*^9}, {3.735296939748559*^9, 3.735297082944096*^9}, {
   3.7352971268381643`*^9, 3.735297254646783*^9}, {3.735297351570983*^9, 
   3.735297461285625*^9}, {3.7352975290097733`*^9, 3.735297572751336*^9}, {
   3.735297612192711*^9, 3.735297692643972*^9}, {3.735297841854195*^9, 
   3.735297851754488*^9}, {3.735297889105782*^9, 3.735297931294191*^9}, {
   3.735297965550145*^9, 3.735297970184186*^9}, 3.735387453539547*^9, {
   3.735387497821426*^9, 3.7353875002747383`*^9}, 3.736591536478065*^9, 
   3.737109365492322*^9, {3.737114829811859*^9, 3.737114861312286*^9}, {
   3.737363315600963*^9, 3.7373633171744413`*^9}, {3.737364621606514*^9, 
   3.7373646225824413`*^9}, {3.73736481610633*^9, 3.737364820375785*^9}, {
   3.737364866556054*^9, 3.7373648752300797`*^9}},
 ExpressionUUID -> "555c681b-5c23-4cac-8ffa-8f543c0f667a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Pattern", " ", "matching", " ", "for", " ", "states", " ", "of", " ", 
    "different", " ", "theories"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ListStates", "::", "usage"}], "=", 
     "\"\<ListStates[t, N] returns a list of the specifications for all \
possible external states for theory t with N supersymmetries. Labels for \
different particles are tabulated in appendix A.1 of the accompanying paper\>\
\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ListTheories", "::", "usage"}], "=", 
     "\"\<ListTheories[] returns a list of all theories supported by \
treeamps4dJAF.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NegativeStateQ", "::", "usage"}], "=", 
     "\"\<NegativeStateQ[t, N, s] returns True if s in the negative helicity \
supermultiplet in theory t with N supersymmetries, and False \
otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PositiveStateQ", "::", "usage"}], "=", 
     "\"\<PositiveStateQ[t, N, s] returns True if s is a right set state in \
theory t with N supersymmetries, and False otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"StateQ", "::", "usage"}], "=", 
     "\"\<StateQ[t, N, s] returns True if s is a valid state in theory t with \
N supersymmetries, and False otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"TheoryQ", "::", "usage"}], "=", 
     "\"\<TheoryQ[t, N] returns True if theory t with N supersymmetries is a \
member of ListTheories[] and False otherwise\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MaximalTheoryQ", "::", "usage"}], "=", 
     "\"\<MaximalTheoryQ[t, N] returns True for N=4 sYM and N=8 SUGRA and \
false otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NonMaximalTheoryQ", "::", "usage"}], "=", 
     "\"\<NonMaximalTheoryQ[t, N] returns True for theories t  with \
non-maximal SUSY N and False otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SuperfieldSpecifierQ", "::", "usage"}], "=", 
     "\"\<SuperFieldSpecifierQ[t, N, n, fieldspec] returns True if fieldspec \
is a valid specification for the superfields of theory t with N \
supersymmetries at n points, and False otherwise.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MHVDegree", "::", "usage"}], "=", 
     "\"\<MHVDegree[t, N, states] returns the MHV degree defined by the \
states for theory t with N supersymmetries, and -1 if the states do not \
define a well specified MHV degree.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GrassmannDegree", "::", "usage"}], "=", 
     "\"\<GrassmannDegree[t, N, states] returns the Grassmann degree defined \
by the states for theory t with N supersymmetries.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NonZeroMHVQ", "::", "usage"}], "=", 
     "\"\<NonZeroMHVQ[n, k] returns True if the n point \
\\!\\(N\\^\\(k-2\\)\\)MHV amplitude is non-zero, and False if the amplitude \
is zero\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GetLeftSet", "::", "usage"}], "=", 
     "\"\<GetLeftSet[t, N, states] returns the positions of all of the states \
that are in the left set for theory t with N supersymmetries.\>\""}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GetNegativeSet", "::", "usage"}], "=", 
     "\"\<GetNegativeSet[t, N, states] returns the positions of all of the \
states that are in the negative helicity superfield for theory t with N \
supersymmetries.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"StateToRSym", "::", "usage"}], "=", 
     "\"\<StateToRSym[t, N, state] returns the set of R symmetry indices for \
the given state of theory t with N supersymmetries.\>\""}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735300279580558*^9, 3.735300287475952*^9}, {
   3.735300343724904*^9, 3.735300460727606*^9}, {3.7353004921564302`*^9, 
   3.7353005582763243`*^9}, {3.735300590557877*^9, 3.735300665930606*^9}, {
   3.735300699202135*^9, 3.735300742420636*^9}, {3.735300821744678*^9, 
   3.735300854872849*^9}, {3.735300898830533*^9, 3.7353010601405773`*^9}, {
   3.73530112180437*^9, 3.735301147436133*^9}, {3.735301192456072*^9, 
   3.735301221521991*^9}, {3.73530125311975*^9, 3.7353013943311043`*^9}, {
   3.735301435655067*^9, 3.735301453949399*^9}, {3.735364142700815*^9, 
   3.735364144542184*^9}, {3.736493879779234*^9, 3.736493958191617*^9}, 
   3.73649418268182*^9, 3.736494245567299*^9, {3.736500250041009*^9, 
   3.7365002598213387`*^9}, {3.736500433056004*^9, 3.7365004582364397`*^9}, {
   3.7365016375680733`*^9, 3.736501665106318*^9}, {3.7365058914936934`*^9, 
   3.73650589839812*^9}, 3.7365069821835747`*^9, {3.7365764435457773`*^9, 
   3.736576513108942*^9}, 3.7365766159279623`*^9, 3.737109372672574*^9, {
   3.737359100969556*^9, 3.73735910270546*^9}, 3.737364809161016*^9, {
   3.737369020622727*^9, 3.737369032973111*^9}, {3.737369079381092*^9, 
   3.737369103139564*^9}},
 ExpressionUUID -> "b569b48d-6b26-4710-8092-1fded94168d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Integrands", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"HodgesMatrix", "::", "usage"}], "=", 
     "\"\<HodgesMatrix[L] returns the Hodges matrix H as a function on the \
worldsheet for left set L in terms of the heads specified by the names \
'Angle' and 'Circle' (see GetHeads)\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"DualHodgesMatrix", "::", "usage"}], "=", 
     "\"\<DualHodgesMatrix[R] returns the dual Hodges matrix  \
\\!\\(\\*OverscriptBox[H, \\\"~\\\"]\\) as a function on the worldsheet for \
right set R in terms of the heads specified by the names 'Square' and \
'Circle' (see GetHeads)\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GravitationalISF", "::", "usage"}], "=", 
     "\"\<GravitationalISF[n, i, x, y] returns the gravitational inverse soft \
factor at n points on leg i with the reference spinors set to be legs x and \
y, as a function of external momenta in terms of the heads specified by the \
names 'Angle' and 'Square' (see GetHeads).\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MHVHodgesMatrix", "::", "usage"}], "=", 
     "\"\<MHVHodgesMatrix[L] returns the MHV Hodges matrix H for left set L \
as a function of external momenta in terms of the heads specified by the \
names 'Angle' and 'Square' (see GetHeads)\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Integrand", "::", "usage"}], "=", 
     "\"\<Integrand returns the theory-dependent tree-level integrand which \
can be summed over solutions to the scattering equations to return an \
amplitude. The output of Integrand will be an analytical expression which is \
a function of the worldsheet and external momenta, in terms of the heads \
specified by the names 'Angle', 'Square', and 'Circle'. Integrands for \
superamplitudes will have Grassmann variables specified by the head with name \
'Grassmann' (see GetHeads).\nThe input for Integrand is overloaded in a \
number of different ways;\n\t* Integrand[theory, N, states]\n\t* \
Integrand[theory, N, n, L, fieldspec]\n\t* Integrand[theory, Nmaximal, n, k, \
fieldspec]\nThe set of possible theories and numbers of supersymmetries is \
specified by ListTheories. Given a specific theory, the set of possible \
external states is specified by ListStates. Using the format \
Integrand[theory, N, states] will give the integrand for the specified \
component amplitude, and all of the other formats will give the integrand for \
the relevant superamplitude. The format Integrand[theory, N, n, L, fieldspec] \
will specify all left set particles to be negative helicity superfields. For \
maximal supersymmetry the choice of left set does not affect the \
superamplitude, and an integer k may be entered for the MHV degree. \n\
fieldspec is an optional theory-dependent argument.\n\t* Yang-Mills and \
Einstein Gravity amplitudes don't take a fieldspec argument, and a left set \
is enough to define the integrand for the superamplitude\n\t* N = 4 conformal \
supergravity takes a list of negative helicity supermultiplets as its \
fieldspec, and L (or k) defines the Grassmann degree.\nThe options for \
Integrand are:\n\t* If option HoldForm is True, any determinants used to \
calculate the integrand will be kept in the form Hold[Det][M], which can then \
be calculated later using ReleaseHold.\n\t* The option HodgesDelete is \
relevant only for Einstein gravity amplitudes, and specifies the row and \
column to be deleted from the two Hodges matrices in calculating the \
integrand. Note that the amplitude is not dependent on this choice.\>\""}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735301772628112*^9, 3.735302029874015*^9}, {
   3.735302066392462*^9, 3.735302109862814*^9}, 3.735303149167794*^9, {
   3.735363637355248*^9, 3.7353638063830013`*^9}, {3.73536383765666*^9, 
   3.7353638723563423`*^9}, {3.735363903489408*^9, 3.7353639331244497`*^9}, {
   3.735364096859663*^9, 3.7353643267754*^9}, {3.73536440434903*^9, 
   3.735364489647388*^9}, {3.735364636374041*^9, 3.735364664839188*^9}, {
   3.735364937497604*^9, 3.7353649596129208`*^9}, {3.735367885372889*^9, 
   3.735367890053876*^9}, {3.7365880216859007`*^9, 3.736588029403514*^9}, 
   3.736594926543571*^9, 3.737109379579056*^9, {3.737124248677497*^9, 
   3.73712425916733*^9}, {3.737124296603633*^9, 3.737124424135159*^9}, {
   3.737124531416951*^9, 3.7371245316419783`*^9}, {3.737359127673237*^9, 
   3.737359140408184*^9}, {3.73736445760536*^9, 
   3.737364467476981*^9}},ExpressionUUID->"b74cd408-dedc-464d-95a8-\
613e389d0d4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Swapping", " ", "left"}], "-", 
    RowBox[{
    "right", " ", "set", " ", "and", " ", "ordering", " ", "integrands"}]}], 
   "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SwapParticles", "::", "usage"}], "=", 
     "\"\<SwapParticles[int, n, L, l0, r0] applies a worldsheet \
transformation to n point integrand int with left set L which swaps l0 and r0 \
in between the left set and the right set.\n\t* Details are given in appendix \
B4 of the accompanying paper.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ChangeLeftSet", "::", "usage"}], "=", 
     "\"\<ChangeLeftSet[int, n, Lold, Lnew] applies SwapParticles repeatedly \
to n point integrand int with left set Lold, returning a new integrand \
supported on scattering equations with left set Lnew.\n\t* Default value for \
Lnew is Range[Length[Lold]].\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735302162492528*^9, 3.735302178115426*^9}, {
  3.73530222454548*^9, 3.735302536499332*^9}, {3.7371094014059668`*^9, 
  3.737109407720523*^9}, {3.7371148827089853`*^9, 3.737114883608724*^9}, {
  3.737114978942127*^9, 3.737114980765129*^9}, {3.737115102144367*^9, 
  3.737115106789358*^9}},ExpressionUUID->"94d74db1-4c28-4691-8c65-\
15b64b4ede5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Amplitude", " ", "function", " ", "for", " ", "numerics", " ", "and", " ",
     "MHV", " ", "analytics"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Amplitude", "::", "usage"}], "=", 
    "\"\<Amplitude is the package's main function. It can be used to \
calculate tree-level analytical MHV amplitudes and numerical amplitudes in \
all MHV sectors by solving the scattering equations in four dimensions. \
Analytical output of Amplitude will be a function of the external momenta, in \
terms of the heads specified by the names 'Angle' and 'Square'. Analytical \
and numerical superamplitudes will have Grassmann variables specified by the \
head with name 'Grassmann' (see GetHeads).\nThe input for Amplitude is \
overloaded in a number of different ways. Analytical amplitudes are specified \
in the form;\n\t* Amplitude[theory, N, states]\n\t* Amplitude[theory, N, n, \
L, fieldspec]\n\t* Amplitude[theory, Nmaximal, n, k, fieldspec]\nAnd \
numerical amplitudes can take any of the following forms, where ** \
represetings any of the same state or superfield specifications as for \
analytical amplitudes;\n\t* Amplitude[theory, N, mom, **]\n\t* \
Amplitude[theory, N, mom, L, sols, **]\nThe set of possible theories and \
numbers of supersymmetries is specified by ListTheories. Given a specific \
theory, the set of possible external states is specified by ListStates. Using \
the format Amplitude[theory, N, states] will give the specified component \
amplitude, and all of the other formats will give the relevant \
superamplitude. The format Amplitude[theory, N, n, L, fieldspec] will specify \
all left set particles to be negative helicity superfields. For maximal \
supersymmetry the choice of left set does not affect the superamplitude, and \
an integer k may be entered for the MHV degree.\nfieldspec is an optional \
theory-dependent argument.\n\t* Yang-Mills and Einstein Gravity amplitudes \
don't take a fieldspec argument, and a left set is enough to define the \
superamplitude\n\t* N = 4 conformal supergravity takes a list of negative \
helicity supermultiplets as its fieldspec, and L (or k) defines the Grassmann \
degree.\nIf a set of numerical momenta mom matching the state specification \
are entered, Amplitude will attempt to solve the relevant scattering \
equations, and return either a number or a superamplitude Grassmann expansion \
with numerical coefficients.\nOn entering a full set of numerical momenta mom \
along with left set L and solutions sols which match the number of points and \
MHV degree of the specified states, Amplitude will sum the solutions over the \
relevant integrand and return either a number or a superamplitude Grassmann \
expansion with numerical coefficients. It is not necessary for the left set L \
of the solutions to be the same as the left set specified by the states.\n\t* \
Amplitude inherits all options from Integrand and NSolveMonteCarlo, apart \
from NumSolutions and Distribution.\n\t* The option Precision can be used to \
set the precision of numerical outputs. If Precision is Automatic, Amplitude \
will either match the precision of mom, or calculate to $MachinePrecision for \
rational mom. Otherwise Amplitude will calculate to the specified Precision, \
calculating to precision 400 and attempting to rationalise the result if \
Precision is \[Infinity].\n\t* Amplitude also has an option Simplify. If \
Simplify is true, it will return simplified expressions for analytical MHV \
amplitudes which are not calculated directly in the scattering equation \
formalism.\>\""}], ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.7352872246767406`*^9, 3.735364733372439*^9, {3.735364882562954*^9, 
   3.735365025833672*^9}, {3.7353651154509983`*^9, 3.7353651444542713`*^9}, {
   3.7353652120456*^9, 3.735365360006353*^9}, {3.735366090854081*^9, 
   3.735366462384224*^9}, {3.7353665006292677`*^9, 3.735366523337268*^9}, {
   3.7353665724152203`*^9, 3.735366623291573*^9}, {3.7353666575560493`*^9, 
   3.735366709014567*^9}, 3.735366755070833*^9, 3.73536680111975*^9, 
   3.735366846282124*^9, {3.735368061306003*^9, 3.735368062069571*^9}, 
   3.735371691707075*^9, 3.735371724580306*^9, {3.736587997837376*^9, 
   3.736588005824477*^9}, {3.7365915549739323`*^9, 3.736591563886435*^9}, {
   3.7365920981334667`*^9, 3.73659219590344*^9}, 3.737109417561022*^9, {
   3.737124433878929*^9, 3.737124594169537*^9}, {3.7373644472576923`*^9, 
   3.7373644516383257`*^9}},ExpressionUUID->"ccfa82c2-5868-41e1-a420-\
e3e5734718a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"File", " ", "IO"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"AppendSolution", "::", "usage"}], "=", 
     "\"\<AppendSolution[file, momemta, L, solutions] attempts to open \
file.csv and append at the end of it a new row containing the data \
{Length[momenta], L, GetGaugeFix[solutions], momenta, solutions}, with the \
gauge fixed columns removed from solutions.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"SolveAppendSolution", "::", "usage"}], "=", 
     "\"\<SolveAppendSolution[file, mom, L, inputsols] attempts to find \
numerical solutions to the scattering equations defined by momenta mom and \
left set L, and then open file.csv and append at the end of it a new row \
containing the data {Length[mom], L, GetGaugeFix[solutions], mom, solutions}, \
with the gauge fixed columns removed from solutions.\n\t* inputsols is an \
optional argument for providing a list of previously known solutions to the \
equations.\n\t* SolveAppendSolution inherits all options from \
NSolveMonteCarlo, apart from NumSolutions.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ReadSolutionData", "::", "usage"}], "=", 
     "\"\<Importing large CSV files directly into Mathematica can be very \
slow.\nReadSolutionData[file] attempts to open file.csv, checking each row \
for consistency with the specified format (see AppendSolution). If the data \
is properly formatted, it returns the data for each row of file.csv in the \
form {number of points, left set, gauge fixed rows} without actually loading \
the solutions or momenta.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ReadSolution", "::", "usage"}], "=", 
     "\"\<Importing large CSV files directly into Mathematica can be very \
slow.\nReadSolution[file, n, L, numsol] attempts to run \
ReadSolutionData[file], and saves this information. It then looks for a \
solution specified by n and L, and returns the relevant row of file.csv if \
such a solution exists.\n\t* file.csv may have many solutions matching n and \
L. numsol specifies which of the solutions matching n and L in file.csv to \
load; default value is 1.\n\t* If an integer k is entered instead of left set \
L, ReadSolution looks for N^(k-2)MHV solutions and not just for a specific \
left set.\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.72534644861967*^9, 3.725346463822236*^9}, {
   3.7253471842872953`*^9, 3.725347200877018*^9}, {3.7253476109472923`*^9, 
   3.725347612934579*^9}, {3.725347796244577*^9, 3.72534779700879*^9}, {
   3.725348858902244*^9, 3.72534886147495*^9}, {3.725349242540791*^9, 
   3.725349244557267*^9}, {3.72534993267734*^9, 3.725349933497272*^9}, 
   3.725349973843128*^9, {3.725350354425256*^9, 3.725350357854405*^9}, {
   3.725350497766962*^9, 3.7253505026412487`*^9}, {3.725352829504291*^9, 
   3.725353307636332*^9}, {3.725360534634704*^9, 3.725360897895706*^9}, {
   3.725360964522089*^9, 3.725360965522023*^9}, {3.7253611245343637`*^9, 
   3.725361172612316*^9}, {3.7253612721410427`*^9, 3.725361274875836*^9}, {
   3.7253617123263483`*^9, 3.725361950990222*^9}, {3.725362144784396*^9, 
   3.725362647568301*^9}, {3.725362721382226*^9, 3.7253627485156097`*^9}, {
   3.725879695412698*^9, 3.725879959428555*^9}, {3.725880073966716*^9, 
   3.725880089918745*^9}, {3.726217973739032*^9, 3.726218012592627*^9}, {
   3.726230192645668*^9, 3.726230228163952*^9}, {3.726829434196314*^9, 
   3.7268294555931177`*^9}, {3.731654432723494*^9, 3.731654564189581*^9}, {
   3.73409376754218*^9, 3.7340938123550997`*^9}, {3.734248393323874*^9, 
   3.734248396415125*^9}, {3.7342485382486486`*^9, 3.734248541701923*^9}, {
   3.734252426570129*^9, 3.7342524292523737`*^9}, {3.7342526868100767`*^9, 
   3.734252686923142*^9}, {3.7342527775773287`*^9, 3.734252853677924*^9}, {
   3.734252919554624*^9, 3.734253005456708*^9}, {3.734253037319725*^9, 
   3.7342533320791607`*^9}, {3.734253425277227*^9, 3.7342534412751427`*^9}, {
   3.7342534774525557`*^9, 3.73425359893692*^9}, {3.734253672259942*^9, 
   3.7342536797729692`*^9}, {3.734254453094068*^9, 3.734254497668379*^9}, {
   3.7342545449182777`*^9, 3.734254579370904*^9}, {3.7342546461059647`*^9, 
   3.734254767812119*^9}, {3.734254803198394*^9, 3.7342548459170218`*^9}, {
   3.7342548870756598`*^9, 3.734254913349736*^9}, {3.7342670264241133`*^9, 
   3.734267028957075*^9}, {3.734334614555442*^9, 3.7343346223091707`*^9}, {
   3.734343810184177*^9, 3.7343438151916943`*^9}, {3.7343442538092337`*^9, 
   3.7343442630508137`*^9}, {3.734350496460547*^9, 3.734350500787211*^9}, 
   3.734350545048251*^9, {3.734351136265239*^9, 3.734351139294067*^9}, {
   3.7344257827157993`*^9, 3.734425783306426*^9}, {3.734674576944789*^9, 
   3.7346745796367292`*^9}, {3.7346755686414623`*^9, 
   3.7346755701132383`*^9}, {3.734676377323072*^9, 3.734676400949747*^9}, {
   3.734676539558267*^9, 3.7346765432614517`*^9}, {3.734676980842828*^9, 
   3.734676983471548*^9}, {3.734679133431842*^9, 3.734679136554974*^9}, {
   3.734679669013454*^9, 3.734679669557541*^9}, {3.7346799376873713`*^9, 
   3.7346799938111362`*^9}, {3.7346800281112137`*^9, 
   3.7346800622968273`*^9}, {3.734680276793172*^9, 3.7346803326168337`*^9}, {
   3.73468965021056*^9, 3.7346896559423103`*^9}, 3.7346899122417917`*^9, 
   3.7346961539732647`*^9, {3.734760825330824*^9, 3.7347608322007027`*^9}, {
   3.734760914828849*^9, 3.7347609178526487`*^9}, {3.734762799219277*^9, 
   3.7347628011978807`*^9}, 3.734763388192615*^9, {3.734763829670702*^9, 
   3.7347638300631104`*^9}, {3.734770715778016*^9, 3.734770720073264*^9}, {
   3.734771623254093*^9, 3.734771708809435*^9}, {3.734784363986519*^9, 
   3.734784374482657*^9}, {3.7347865815077467`*^9, 3.734786583804998*^9}, {
   3.7348446526517477`*^9, 3.7348446596078873`*^9}, {3.7348447774868937`*^9, 
   3.7348447791080647`*^9}, {3.734853016707542*^9, 3.734853022422289*^9}, {
   3.734853489820633*^9, 3.7348534935366297`*^9}, {3.734859373917502*^9, 
   3.734859383163539*^9}, {3.73485951389098*^9, 3.734859515154704*^9}, {
   3.734864336391121*^9, 3.734864339994726*^9}, {3.7348650254425*^9, 
   3.734865049650614*^9}, {3.73486643190781*^9, 3.734866464739771*^9}, {
   3.7348665008523893`*^9, 3.734866514034857*^9}, {3.73502478508628*^9, 
   3.735024785616284*^9}, {3.735034319120417*^9, 3.735034327378273*^9}, {
   3.7350344753174686`*^9, 3.735034672567925*^9}, {3.7350347348586683`*^9, 
   3.735034742328539*^9}, {3.73503482872935*^9, 3.735034861963571*^9}, {
   3.735035602244228*^9, 3.735035703564451*^9}, {3.735042052040799*^9, 
   3.735042054176709*^9}, {3.73504262313841*^9, 3.7350426399024353`*^9}, {
   3.7352814926431932`*^9, 3.735281518130947*^9}, {3.735281597392498*^9, 
   3.7352816595063553`*^9}, {3.7352817962976227`*^9, 
   3.7352820081891193`*^9}, {3.735282287472622*^9, 3.735282487401099*^9}, {
   3.735282520752108*^9, 3.735282558861734*^9}, {3.7352826465545483`*^9, 
   3.7352826908904667`*^9}, {3.735283331819232*^9, 3.735283335534938*^9}, {
   3.735283411377084*^9, 3.735283451559803*^9}, {3.735283520972835*^9, 
   3.735283709445457*^9}, {3.735283753444694*^9, 3.7352838103272257`*^9}, {
   3.735283841750154*^9, 3.735283843347208*^9}, {3.7352838888761473`*^9, 
   3.735284150410684*^9}, {3.735285105669003*^9, 3.735285134338031*^9}, {
   3.735287170211052*^9, 3.735287233029183*^9}, {3.735302654755475*^9, 
   3.7353026700583897`*^9}, {3.735302708392812*^9, 3.735302821481579*^9}, {
   3.735302857643899*^9, 3.735302872561433*^9}, {3.7353029060663357`*^9, 
   3.7353030347272387`*^9}, {3.735303094950014*^9, 3.7353031609774446`*^9}, {
   3.73530323610178*^9, 3.735303381230754*^9}, {3.7353037091775312`*^9, 
   3.735303759954232*^9}, {3.7353038140949173`*^9, 3.735303897639162*^9}, {
   3.735303931139285*^9, 3.735304082795257*^9}, 3.737109425051021*^9, {
   3.7373592002228327`*^9, 3.73735923069344*^9}, {3.7373720518345346`*^9, 
   3.737372078026228*^9}, {3.7373721163291492`*^9, 
   3.737372119816236*^9}},ExpressionUUID->"e3392938-fdac-437e-9fbc-\
f5573df2e452"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "documentation", " ", "for", " ", "options", " ", "of", " ", "functions"}],
    "*)"}], 
  RowBox[{"(*", "NSolveMonteCarlo", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NumSeeds", "::", "usage"}], "=", 
     "\"\<NumSeeds is an option for NSolveMonteCarlo and derived functions, \
specifying the number of initial guesses at each iteration of the algorithm, \
default value is 100.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NumSolutions", "::", "usage"}], "=", 
     "\"\<NumSolutions is an option for NSolveMonteCarlo and derived \
functions, telling the algorithm to stop after finding this many distinct \
solutions.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"InitialIterations", "::", "usage"}], "=", 
     "\"\<InitialIterations is an option for NSolveMonteCarlo and derived \
functions.  For each initial guess point, the algorithm searches for \
solutions of precision 1. Any such solutions found will then be put back into \
FindRoot up to the specified precision. Option InitialIterations decides how \
many steps to take on the initial precision 1 FindRoot calculation; default \
is 1000.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MaxTime", "::", "usage"}], "=", 
     "\"\<MaxTime is an option for NSolveMonteCarlo and derived functions, \
telling the algorithm to stop after this many seconds.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Distribution", "::", "usage"}], "=", 
     "\"\<Distribution is an option for NSolveMonteCarlo and derived \
functions. Initial guess points are sampled from the distrubution defined by \
this option. Enter either a probability distrubition, or a range defining a \
uniform distribution. Default value {-1, 1}.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Domain", "::", "usage"}], "=", 
     "\"\<Domain is an option for NSolveMonteCarlo and derived functions. \
Default value Complex; setting to Real will use only real numbers as initial \
guess points.\>\""}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PrintSummary", "::", "usage"}], "=", 
     "\"\<PrintSummary is an option for NSolveMonteCarlo and derived \
functions. If True, the algorithm will print out some data for the run at the \
end\>\""}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"Integrand", " ", "and", " ", "DetGIntegrate"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HodgesDelete", "::", "usage"}], "=", 
     "\"\<HodgesDelete is an option for Integrand and derived functions, and \
is relevant only for Einstein gravity amplitudes. It specifies the row and \
column to be deleted from the two Hodges matrices in calculating the \
integrand. Note that the amplitude is not dependent on this choice.\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CheckForm", "::", "usage"}], "=", 
     "\"\<CheckForm is an option for DetGIntegrate specifying whether the \
function should check whether the expression passed to it is in the right \
form, or to proceed without verifying.\>\""}], ";"}], "\n", 
   RowBox[{"(*", "RandomMomenta4D", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MomentumTwistors", "::", "usage"}], "=", 
     "\"\<MomentumTwistors is an option for ApplyMomenta. If True, \
ApplyMomenta will treat 'Angle' heads with 4 arguments as momentum twistor \
4-brackets.\>\""}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735298123617839*^9, 3.735298162777535*^9}, {
   3.735366944255883*^9, 3.7353670105361958`*^9}, {3.7353670476662493`*^9, 
   3.73536709732023*^9}, {3.7353675093469152`*^9, 3.735367874953023*^9}, {
   3.735369054936974*^9, 3.7353690585823507`*^9}, {3.7353941138322773`*^9, 
   3.735394167045001*^9}, {3.735396754019446*^9, 3.7353967866231823`*^9}, {
   3.735397153983343*^9, 3.735397216401222*^9}, {3.736586857899225*^9, 
   3.736586907901165*^9}, {3.736593594310379*^9, 3.73659359678498*^9}, 
   3.7365949341128683`*^9, {3.737109429182242*^9, 3.7371094439508867`*^9}, {
   3.737359246924309*^9, 
   3.737359254204108*^9}},ExpressionUUID->"7efd5287-3ce1-40a6-965a-\
9f7f3f75a977"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Print introduction and unprotect and clear default heads", "Section",
 CellChangeTimes->{{3.73537001574369*^9, 
  3.735370025958683*^9}},ExpressionUUID->"0cefef11-260d-41fb-8f4d-\
99834b1ca3f2"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Begin", "[", "\"\<`Private`\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Italicise", " ", "variables", " ", "in", " ", "documentation"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GetWordsInSqBrackets", "[", "str_String", "]"}], ":=", 
    RowBox[{"(*", 
     RowBox[{
     "Hacked", " ", "to", " ", "get", " ", "rid", " ", "of", " ", "things", 
      " ", "we", " ", 
      RowBox[{"didn", "'"}], "t", " ", "want", " ", "to", " ", "pick", " ", 
      "up"}], "*)"}], 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"StringCases", "[", 
            RowBox[{"str", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"Except", "[", 
                RowBox[{"\"\<[\>\"", ",", "_"}], "]"}], "~~", "\"\<[\>\"", "~~",
                " ", 
               RowBox[{"stringpatt", ":", 
                RowBox[{
                 RowBox[{"Except", "[", 
                  RowBox[{"\"\<[\>\"", "|", "\"\<]\>\""}], "]"}], "..."}]}], 
               "~~", "\"\<]\>\""}], "\[RuleDelayed]", " ", "stringpatt"}]}], 
            "]"}], "//", 
           RowBox[{
            RowBox[{"StringSplit", "[", 
             RowBox[{"#", ",", "\"\< -> \>\""}], "]"}], "&"}]}], "]"}], "//", 
         
         RowBox[{
          RowBox[{"StringSplit", "[", 
           RowBox[{"#", ",", "\"\<, \>\""}], "]"}], "&"}]}], "]"}], ",", 
       RowBox[{
       "\"\<Det\>\"", "|", "\"\<\[Lambda]\>\"", "|", "\"\<\\\"~\\\"\>\"", 
        "|", "\"\<\\\"_\\\"\>\"", "|", "\"\<0,MAD\>\"", "|", "\"\<MHV\>\"", 
        "|", "\"\<\\\"\[LeftAngleBracket]\\\",15\>\"", "|", 
        "\"\<\\\"\[RightAngleBracket]\\\",15\>\"", "|", "\"\<{{n},{k}}\>\"", 
        "|", "\"\<n-3\>\"", "|", "\"\<k-2\>\"", "|", "\"\<-w\>\"", "|", 
        "\"\<(L,\\!\\(L\\^c\\))\>\""}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ItaliciseVariables", "[", "str_String", "]"}], ":=", " ", 
    RowBox[{"StringReplace", "[", 
     RowBox[{"str", ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"WordBoundary", "~~", "#", "~~", "WordBoundary"}], "\[Rule]",
          " ", 
         RowBox[{
         "\"\<\\!\\(\\*\\nStyleBox[\>\"", "<>", "#", "<>", 
          "\"\<,FontSlant->\\\"Italic\\\"]\\)\>\""}]}], "&"}], "/@", 
       RowBox[{"GetWordsInSqBrackets", "[", "str", "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MessageName", "[", 
         RowBox[{
          RowBox[{"Evaluate", "@", 
           RowBox[{"Symbol", "[", "#", "]"}]}], ",", "\"\<usage\>\""}], "]"}],
         " ", "=", " ", 
        RowBox[{"ItaliciseVariables", "[", 
         RowBox[{"MessageName", "[", 
          RowBox[{
           RowBox[{"Evaluate", "@", 
            RowBox[{"Symbol", "[", "#", "]"}]}], ",", "\"\<usage\>\""}], 
          "]"}], "]"}]}], ")"}], "&"}], "/@", 
     RowBox[{"Names", "[", "\"\<treeamps4dJAF`*\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "is", " ", "a", " ", "hack", " ", "which", " ", "fixes", 
      " ", "a", " ", "formatting", " ", "bug", " ", "with", " ", 
      "DetGIntegrate"}], ",", " ", 
     RowBox[{
     "not", " ", "exactly", " ", "sure", " ", "why", " ", "it", " ", 
      "works"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DetGIntegrate", "::", "usage"}], "=", 
     RowBox[{"DetGIntegrate", "::", "usage"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Print", " ", "package", " ", "name", " ", 
     RowBox[{"etc", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Column", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<MHV Analytical and \!\(\*SuperscriptBox[\(N\), \(k - 2\)]\)MHV \
Numerical Tree-Level Amplitudes in the 4D Scattering Equation Formalism\>\"", 
          ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Joseph A. Farrow, 15th May 2018, Version 1.1\>\"", ",", 
          "Bold"}], "]"}], ",", "\[IndentingNewLine]", 
        "\"\<Written in \
\\!\\(\\*\\nStyleBox[Mathematica,FontSlant->\\\"Italic\\\"]\\) 11.1.1.0; \
checked for backwards compatability up to 10.0.2.0\>\""}], "}"}], "]"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", 
     RowBox[{"package", "'"}], "s", " ", "default", " ", 
     RowBox[{"heads", ".", " ", "Reassign"}], " ", "here", " ", "if", " ", 
     "you", " ", 
     RowBox[{"don", "'"}], "t", " ", "want", " ", "these", " ", "heads", " ", 
     "to", " ", "be", " ", "cleared", " ", "on", " ", "opening", " ", "the", 
     " ", 
     RowBox[{"session", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"defaultheads", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<Global`\>\"", ",", "#"}], "]"}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{
      "\"\<ang\>\"", ",", "\"\<squ\>\"", ",", "\"\<cir\>\"", ",", 
       "\"\<mu\>\"", ",", "\"\<lam\>\"", ",", "\"\<lamt\>\"", ",", 
       "\"\<s\>\"", ",", "\"\<eta\>\""}], "}"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Disable", " ", "tooltips", " ", "for", " ", "this", " ", "session", " ", 
     "as", " ", "they", " ", "hang", " ", "in", " ", "the", " ", "front", " ",
      "end", " ", "with", " ", 
     RowBox[{"long", " ", "::", "usage"}], " ", "strings"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"SetOptions", "[", 
    RowBox[{"$FrontEndSession", ",", 
     RowBox[{"CodeAssistOptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<FloatingElementEnable\>\"", "\[Rule]", "False"}], 
       "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<Tooltips have been disabled for this session.\>\"", 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.735367955683536*^9, 3.7353679655388002`*^9}, {
   3.735392895670514*^9, 3.735392895827568*^9}, {3.735397389314398*^9, 
   3.7353973976386633`*^9}, {3.735629139889618*^9, 3.735629219630063*^9}, {
   3.735647116859735*^9, 3.7356471180988207`*^9}, {3.735648187600728*^9, 
   3.735648193855888*^9}, {3.7356482633821917`*^9, 3.7356482710098677`*^9}, {
   3.736233095885314*^9, 3.73623310886838*^9}, {3.736233140843114*^9, 
   3.736233142171596*^9}, {3.736515177074623*^9, 3.7365151779692698`*^9}, {
   3.7365158256685867`*^9, 3.736515827332684*^9}, {3.736585598827401*^9, 
   3.736585604474393*^9}, 3.736585645088414*^9, {3.737124896142905*^9, 
   3.737124956195736*^9}, {3.737357390621859*^9, 3.737357442940989*^9}, 
   3.7373574856110353`*^9, {3.737357622711198*^9, 3.737357687355826*^9}, {
   3.737362644451586*^9, 3.737362666739518*^9}, {3.737363472554246*^9, 
   3.73736347305825*^9}, {3.737363510024631*^9, 3.737363554639534*^9}, {
   3.737363597510418*^9, 3.7373636273575773`*^9}, {3.737363706979245*^9, 
   3.7373637084278316`*^9}, {3.7373637530900583`*^9, 
   3.7373637556977863`*^9}, {3.737363794616762*^9, 3.737363988682536*^9}, {
   3.7373641759984426`*^9, 3.737364247194632*^9}, {3.737364408771895*^9, 
   3.737364419773806*^9}, {3.7373644990429*^9, 3.737364502658773*^9}, {
   3.737364570369587*^9, 3.737364592633569*^9}, {3.737364652079474*^9, 
   3.737364652910602*^9}, {3.737364925686586*^9, 3.737364926510262*^9}, {
   3.737364969055504*^9, 3.737364969277049*^9}, {3.7373650181464043`*^9, 
   3.737365031527038*^9}, {3.7407647637478933`*^9, 3.740764770295827*^9}, {
   3.740765075874855*^9, 3.74076515041896*^9}, {3.740839046408983*^9, 
   3.740839066203622*^9}, {3.740839100840076*^9, 3.740839106078085*^9}, {
   3.740839143073873*^9, 3.740839232062099*^9}, {3.740839262695529*^9, 
   3.7408393045145893`*^9}},
 ExpressionUUID -> "55c1f7df-7455-490e-89b4-bc48f3ebbb2a"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Generic functions & working with heads for different brackets\
\>", "Section",
 CellChangeTimes->{{3.7342493479549522`*^9, 
  3.734249370618314*^9}},ExpressionUUID->"7cf54208-aa0b-4e26-b8c4-\
44783ce5db28"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Eulerian", "[", 
    RowBox[{"n_Integer", ",", "m_Integer"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "k"], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", "k"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"m", "+", "1", "-", "k"}], ")"}], "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"m", "+", "1"}]}], "}"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{"n", "\[GreaterEqual]", " ", "0"}], " ", "&&", " ", 
     RowBox[{
     "0", " ", "\[LessEqual]", " ", "m", " ", "\[LessEqual]", " ", 
      "n"}]}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ApplyToSparseArray", "[", 
    RowBox[{"expr_", ",", "f_"}], "]"}], ":=", 
   RowBox[{"f", "[", 
    RowBox[{"expr", "/.", 
     RowBox[{"mat_SparseArray", "\[RuleDelayed]", 
      RowBox[{"SparseArray", "[", 
       RowBox[{"f", "[", 
        RowBox[{"ArrayRules", "[", "mat", "]"}], "]"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumericSparseArrayQ", "[", "m_SparseArray", "]"}], ":=", " ", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"NumericQ", "[", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "&"}], "/@", 
      RowBox[{"ArrayRules", "[", "m", "]"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ReduceMatrix", "[", 
   RowBox[{
    RowBox[{"A_", "?", "MatrixQ"}], ",", "labels_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l", " ", "=", " ", 
        RowBox[{"Reverse", "[", 
         RowBox[{"Sort", "[", "labels", "]"}], "]"}]}], ",", " ", 
       RowBox[{"temp", " ", "=", " ", "A"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "if", " ", "we", " ", "remove", " ", "whole", " ", "matrix", " ", "we", 
       " ", "want", " ", "the", " ", "result", " ", "to", " ", "have", " ", 
       "determinant", " ", "1"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "A", "]"}], " ", "===", " ", 
         RowBox[{"Length", "[", "labels", "]"}]}], ",", " ", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"remove", " ", "each", " ", "row"}], "&"}], "column"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"temp", " ", "=", " ", 
         RowBox[{"Drop", "[", 
          RowBox[{"temp", ",", " ", 
           RowBox[{"{", 
            RowBox[{
            "l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "l", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "temp"}]}], "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{"ChooseQ", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", "A", "]"}], "]"}], ",", "labels"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReduceMatrix", "[", 
    RowBox[{
     RowBox[{"A_", "?", "MatrixQ"}], ",", "label_Integer"}], "]"}], ":=", " ", 
   RowBox[{"ReduceMatrix", "[", 
    RowBox[{"A", ",", 
     RowBox[{"{", "label", "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Minor", "[", 
   RowBox[{
    RowBox[{"mat_", "?", "MatrixQ"}], ",", " ", "labels_List"}], "]"}], ":=", 
  
  RowBox[{
   RowBox[{"Det", "[", 
    RowBox[{"mat", "[", 
     RowBox[{"[", "labels", "]"}], "]"}], "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "mat", "]"}], "\[GreaterEqual]", " ", 
     RowBox[{"Length", "[", 
      RowBox[{"First", "@", "mat"}], "]"}]}], "&&", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"Length", "[", "mat", "]"}], "]"}], ",", "labels", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"First", "[", "mat", "]"}], "]"}]}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Minor", "[", 
    RowBox[{
     RowBox[{"mat_", "?", "MatrixQ"}], ",", " ", "labels_List"}], "]"}], " ", 
   ":=", " ", 
   RowBox[{
    RowBox[{"Minor", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "mat", "]"}], ",", "labels"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"Length", "[", "mat", "]"}], "<", " ", 
     RowBox[{"Length", "[", 
      RowBox[{"First", "@", "mat"}], "]"}]}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Parke", "-", 
    RowBox[{
    "Taylor", " ", "cyclic", " ", "invariant", " ", "product", " ", "of", " ",
      "minors"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ParkeTaylor", "[", 
    RowBox[{"n_Integer", ",", "k_Integer", ",", "head_Symbol"}], "]"}], ":=", 
   " ", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"head", "@@", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"i", ",", 
          RowBox[{"i", "+", "k", "-", "1"}]}], "]"}], ",", "n", ",", "1"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "n"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ReplaceWithin", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{
     RowBox[{"{", "heads__", "}"}], "|", "head_"}], ",", "rules_"}], "]"}], ":=", 
  RowBox[{"expr", "/.", 
   RowBox[{
    RowBox[{"foo", ":", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"heads", "|", "head"}], ")"}], "[", "__", "]"}]}], 
    "\[RuleDelayed]", 
    RowBox[{"(", 
     RowBox[{"foo", "/.", "rules"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReplaceWithin", "[", 
    RowBox[{"expr_", ",", "rules_"}], "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{
     RowBox[{"foo", ":", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Alternatives", "@@", "heads"}], ")"}], "[", "__", "]"}]}], 
     "\[RuleDelayed]", 
     RowBox[{"(", 
      RowBox[{"foo", "/.", "rules"}], ")"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SignedComplement", "[", 
    RowBox[{"set_List", ",", "subset_List"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"Signature", "[", 
         RowBox[{"Join", "[", 
          RowBox[{"subset", ",", "#"}], "]"}], "]"}]}], "}"}], "&"}], "@", 
     RowBox[{"Complement", "[", 
      RowBox[{"set", ",", "subset"}], "]"}]}], "/;", 
    RowBox[{"SubsetQ", "[", 
     RowBox[{"set", ",", "subset"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SignedComplement", "[", 
    RowBox[{
     RowBox[{"n_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", ">", "0"}], "&"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"subset__Integer", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"#", ">", "0"}], "&"}], ")"}]}], "}"}]}], "]"}], ":=", " ", 
   RowBox[{"SignedComplement", "[", 
    RowBox[{
     RowBox[{"Range", "[", "n", "]"}], ",", 
     RowBox[{"{", "subset", "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChoosePattern", "[", 
   RowBox[{"set_List", ",", "k_Integer"}], "]"}], ":=", 
  RowBox[{"_List", "?", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CountDistinct", "[", "#", "]"}], "===", "k"}], "&&", 
      RowBox[{"SubsetQ", "[", 
       RowBox[{"set", ",", "#"}], "]"}]}], "&"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChoosePattern", "[", 
   RowBox[{"set_List", ",", 
    RowBox[{"{", 
     RowBox[{"k1_Integer", ",", "k2_Integer"}], "}"}]}], "]"}], ":=", 
  RowBox[{"_List", "?", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CountDistinct", "[", "#", "]"}], "===", 
       RowBox[{"Length", "[", "#", "]"}]}], "&&", 
      RowBox[{"k1", " ", "\[LessEqual]", " ", 
       RowBox[{"Length", "[", "#", "]"}], "\[LessEqual]", " ", "k2"}], " ", "&&", 
      RowBox[{"SubsetQ", "[", 
       RowBox[{"set", ",", "#"}], "]"}]}], "&"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChoosePattern", "[", "set_List", "]"}], ":=", 
  RowBox[{"_List", "?", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"CountDistinct", "[", "#", "]"}], "===", 
       RowBox[{"Length", "[", "#", "]"}]}], "&&", 
      RowBox[{"SubsetQ", "[", 
       RowBox[{"set", ",", "#"}], "]"}]}], "&"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChooseQ", "[", 
   RowBox[{"set_List", ",", "subset_List", ",", "k_Integer"}], "]"}], ":=", 
  " ", 
  RowBox[{"MatchQ", "[", 
   RowBox[{"subset", ",", 
    RowBox[{"ChoosePattern", "[", 
     RowBox[{"set", ",", "k"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChooseQ", "[", 
   RowBox[{"set_List", ",", "subset_List", ",", 
    RowBox[{"{", 
     RowBox[{"k1_Integer", ",", "k2_Integer"}], "}"}]}], "]"}], ":=", " ", 
  RowBox[{"MatchQ", "[", 
   RowBox[{"subset", ",", " ", 
    RowBox[{"ChoosePattern", "[", 
     RowBox[{"set", ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ChooseQ", "[", 
    RowBox[{"set_List", ",", "subset_List"}], "]"}], ":=", " ", 
   RowBox[{"MatchQ", "[", 
    RowBox[{"subset", ",", 
     RowBox[{"ChoosePattern", "[", "set", "]"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"headnames", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "\"\<Angle\>\"", ",", "\"\<Square\>\"", ",", "\"\<Circle\>\"", ",", 
     "\"\<TwistorMu\>\"", ",", "\"\<Lambda\>\"", ",", "\"\<LambdaTilde\>\"", 
     ",", "\"\<Worldsheet\>\"", ",", "\"\<Grassmann\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"brackets", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<\[LeftAngleBracket]\>\"", ",", "\"\<\[RightAngleBracket]\>\""}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<[\>\"", ",", "\"\<]\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<(\>\"", ",", "\"\<)\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<[\>\"", ",", "\"\<\!\(\*SubscriptBox[\(]\), \(\[Mu]\)]\)\>\""}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SetHeads", "::", "unrecog"}], " ", "=", " ", 
    "\"\<Head specifier `1` is not recognised by SetHeads\>\""}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"reset", " ", "all", " ", "heads"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetHeads", "[", 
    RowBox[{
    "ang_Symbol", ",", "squ_Symbol", ",", "cir_Symbol", ",", "mu_Symbol", ",",
      "lam_Symbol", ",", "lamt_Symbol", ",", "s_Symbol", ",", "eta_Symbol", 
     ",", 
     RowBox[{"print_:", "True"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Unprotect", "@@", 
       RowBox[{"Evaluate", "@", "heads"}]}], ";", 
      RowBox[{"Unprotect", "[", 
       RowBox[{
       "ang", ",", "squ", ",", "lam", ",", "lamt", ",", "cir", ",", "s", ",", 
        "eta", ",", "mu"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ClearAll", "[", 
       RowBox[{
       "ang", ",", "squ", ",", "cir", ",", "mu", ",", "lam", ",", "lamt", ",",
         "s", ",", "eta"}], "]"}], ";", 
      RowBox[{"ClearAll", "@@", "heads"}], ";", "\[IndentingNewLine]", 
      RowBox[{"heads", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{
        "ang", ",", "squ", ",", "cir", ",", "mu", ",", "lam", ",", "lamt", 
         ",", "s", ",", "eta"}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"SetAttributes", "[", 
         RowBox[{"#", ",", "NHoldAll"}], "]"}], "&"}], "/@", "heads"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Protect", "@@", 
       RowBox[{"Evaluate", "@", "heads"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{"print", ",", 
        RowBox[{"GetHeads", "[", "]"}]}], "]"}]}], ")"}], "/;", 
    RowBox[{"BooleanQ", "[", "print", "]"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "reset", " ", "one", " ", "head", " ", "specified", " ", "by", " ", "a", 
    " ", "name"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetHeads", "[", 
    RowBox[{"name_String", "\[Rule]", " ", "head_Symbol"}], "]"}], ":=", " ", 
   
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pos", " ", "=", " ", 
       RowBox[{"Flatten", "@", 
        RowBox[{"Position", "[", 
         RowBox[{"headnames", ",", "name"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"pos", " ", "===", " ", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Message", "[", 
        RowBox[{
         RowBox[{"SetHeads", "::", "unrecog"}], ",", "name"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Unprotect", "@@", 
         RowBox[{"Evaluate", "[", "heads", "]"}]}], ";", 
        RowBox[{"Unprotect", "[", "head", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ClearAll", "[", 
         RowBox[{"head", ",", 
          RowBox[{"Evaluate", "[", 
           RowBox[{"heads", "[", 
            RowBox[{"[", 
             RowBox[{"pos", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "pos", "]"}], "]"}], "=", "head"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"SetAttributes", "[", 
         RowBox[{"head", ",", "NHoldAll"}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Protect", "@@", 
         RowBox[{"Evaluate", "@", "heads"}]}], ";"}]}], "\[IndentingNewLine]",
       "]"}]}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"reset", " ", "to", " ", "default"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetHeads", "[", "]"}], ":=", " ", 
   RowBox[{"SetHeads", "@@", 
    RowBox[{"Symbol", "/@", "defaultheads"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GetHeads", "::", "unrecog"}], " ", "=", " ", 
    "\"\<Head specifier `1` is not recognised by GetHeads\>\""}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"get", " ", "all", " ", "heads"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetHeads", "[", "]"}], ":=", " ", 
   RowBox[{"Print", "[", 
    RowBox[{"Column", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"headnames", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "<>", "\"\< \[Rule] \>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{"heads", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "heads", "]"}]}], "}"}]}], "]"}], "]"}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "get", " ", "one", " ", "head", " ", "specified", " ", "by", " ", "a", " ",
     "name"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetHeads", "[", "name_String", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"#", " ", "===", " ", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Message", "[", 
        RowBox[{
         RowBox[{"GetHeads", "::", "unrecog"}], ",", "name"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"heads", "[", 
        RowBox[{"[", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], 
      "\[IndentingNewLine]", "]"}], "&"}], "[", 
    RowBox[{"Position", "[", 
     RowBox[{"headnames", ",", "name"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Protect", " ", "and", " ", "ClearAll", " ", "the", " ", "default", " ", 
     "heads"}], ",", " ", 
    RowBox[{
    "and", " ", "define", " ", "the", " ", "names", " ", "for", " ", "the", 
     " ", "heads", " ", "and", " ", "bracket", " ", "display", " ", 
     "forms"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Unprotect", "@@", "defaultheads"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "@@", "defaultheads"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetHeads", "[", 
   RowBox[{
    RowBox[{"Sequence", "@@", 
     RowBox[{"(", 
      RowBox[{"Symbol", "/@", "defaultheads"}], ")"}]}], ",", "False"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Row", "@", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{
      "{", "\"\<The following default heads have been 'ClearAll'ed: \>\"", 
       "}"}], ",", 
      RowBox[{"Riffle", "[", 
       RowBox[{
        RowBox[{"SymbolName", "/@", "heads"}], ",", "\"\<, \>\""}], "]"}], 
      ",", 
      RowBox[{
      "{", "\"\<. Reassign defaults inside the package .nb file.\>\"", 
       "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Parse", " ", 
     RowBox[{"brackets", ".", " ", "If"}], " ", "numbers", " ", "or", " ", 
     "symbols", " ", "are", " ", "all", " ", "1", " ", "digit"}], ",", " ", 
    RowBox[{"no", " ", 
     RowBox[{"space", ".", " ", "If"}], " ", "not"}], ",", " ", 
    RowBox[{
    "add", " ", "in", " ", "spaces", " ", "to", " ", "avoid", " ", 
     "ambiguity"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bracketdispfunc", "[", "list_", "]"}], ":=", 
   RowBox[{"Row", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MatchQ", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"_Integer", ".."}], "}"}]}], "]"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"IntegerLength", "/@", "#"}], "]"}], " ", "===", " ", 
            RowBox[{"{", "1", "}"}]}]}], ")"}], "\[IndentingNewLine]", "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MatchQ", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"_Symbol", ".."}], "}"}]}], "]"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Union", "[", 
             RowBox[{"StringLength", "/@", 
              RowBox[{"SymbolName", "/@", "#"}]}], "]"}], " ", "===", " ", 
            RowBox[{"{", "1", "}"}]}]}], ")"}]}], ",", "#", ",", 
        RowBox[{"Riffle", "[", 
         RowBox[{"#", ",", "\"\< \>\""}], "]"}]}], "]"}], "&"}], "@", 
     "list"}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AmplitudesDisplay", "[", "expr_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"expr", "\[IndentingNewLine]", 
                    RowBox[{"(*", "brackets", "*)"}], "\[IndentingNewLine]", "/.", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "#", "]"}], "]"}], "[", "b__", "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{"Row", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"brackets", "[", 
                    RowBox[{"[", 
                    RowBox[{"#", ",", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"bracketdispfunc", "[", 
                    RowBox[{"{", "b", "}"}], "]"}], ",", 
                    RowBox[{"brackets", "[", 
                    RowBox[{"[", 
                    RowBox[{"#", ",", "2"}], "]"}], "]"}]}], "}"}], "]"}]}], 
                    "&"}], "/@", 
                    RowBox[{"Range", "[", "4", "]"}]}], ")"}]}], 
                    "\[IndentingNewLine]", 
                    RowBox[{"(*", "Grassmann", "*)"}], "\[IndentingNewLine]", 
                    "//.", 
                    RowBox[{
                    RowBox[{"NonCommutativeMultiply", "[", 
                    RowBox[{"x__", "/;", 
                    RowBox[{"FreeQ", "[", 
                    RowBox[{
                    RowBox[{"{", "x", "}"}], ",", "Plus"}], "]"}]}], "]"}], 
                    "\[RuleDelayed]", " ", 
                    RowBox[{"Row", "[", 
                    RowBox[{"{", "x", "}"}], "]"}]}]}], "\[IndentingNewLine]",
                     "//.", 
                    RowBox[{
                    RowBox[{"NonCommutativeMultiply", "[", "x__", "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{"Row", "@", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Row", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Style", "[", 
                    RowBox[{"\"\<(\>\"", ",", "20"}], "]"}], ",", "#", ",", 
                    RowBox[{"Style", "[", 
                    RowBox[{"\"\<)\>\"", ",", "20"}], "]"}]}], "}"}], "]"}], 
                    "&"}], "/@", 
                    RowBox[{"{", "x", "}"}]}], ")"}]}]}]}], " ", 
                    "\[IndentingNewLine]", "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "[", "x_", "]"}], 
                    "\[RuleDelayed]", " ", 
                    RowBox[{"Subscript", "[", 
                    RowBox[{"\"\<\[Eta]\>\"", ",", "x"}], "]"}]}]}], 
                    "\[IndentingNewLine]", "/.", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "[", 
                    RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", " ", 
                    RowBox[{"Superscript", "[", 
                    RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{"\"\<\[Eta]\>\"", ",", "x"}], "]"}], ",", "y"}], 
                    "]"}]}]}], "\[IndentingNewLine]", "/.", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "[", "x___", "]"}], 
                    "\[RuleDelayed]", " ", 
                    RowBox[{"Subscript", "[", 
                    RowBox[{"\"\<\[Eta]\>\"", ",", "x"}], "]"}]}]}], "/.", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "\[Rule]", " ", 
                   "\"\<\[Eta]\>\""}]}], "\[IndentingNewLine]", 
                 RowBox[{"(*", "Worldsheet", "*)"}], "\[IndentingNewLine]", "/.", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                   RowBox[{"i_", ",", " ", "a_"}], "]"}], "\[RuleDelayed]", 
                  " ", 
                  RowBox[{"Superscript", "[", 
                   RowBox[{
                    RowBox[{"Subscript", "[", 
                    RowBox[{"\"\<\[Sigma]\>\"", ",", "i"}], "]"}], ",", "a"}],
                    "]"}]}]}], "\[IndentingNewLine]", "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "7", "]"}], "]"}], "[", "i_", "]"}], 
                 "\[RuleDelayed]", 
                 RowBox[{"Subscript", "[", 
                  RowBox[{"\"\<\[Sigma]\>\"", ",", "i"}], "]"}]}]}], "/.", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "7", "]"}], "]"}], "\[Rule]", " ", 
                "\"\<\[Sigma]\>\""}]}], "\[IndentingNewLine]", 
              RowBox[{"(*", "Lambdas", "*)"}], "\[IndentingNewLine]", "/.", 
              RowBox[{
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "5", "]"}], "]"}], "[", 
                RowBox[{"i_", ",", " ", "a_"}], "]"}], "\[RuleDelayed]", " ", 
               
               RowBox[{"Superscript", "[", 
                RowBox[{
                 RowBox[{"\"\<|\>\"", "<>", 
                  RowBox[{"ToString", "[", "i", "]"}], "<>", 
                  "\"\<\[RightAngleBracket]\>\""}], ",", "a"}], "]"}]}]}], 
             "\[IndentingNewLine]", "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"heads", "[", 
                RowBox[{"[", "5", "]"}], "]"}], "[", "i_", "]"}], 
              "\[RuleDelayed]", 
              RowBox[{"\"\<|\>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", 
               "\"\<\[RightAngleBracket]\>\""}]}]}], "/.", 
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "\[Rule]", " ", 
             "\"\<\[Lambda]\>\""}]}], "\[IndentingNewLine]", "/.", 
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "[", 
             RowBox[{"i_", ",", " ", "a_"}], "]"}], "\[RuleDelayed]", " ", 
            RowBox[{"Superscript", "[", 
             RowBox[{
              RowBox[{"\"\<[\>\"", "<>", 
               RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<|\>\""}], ",", 
              "a"}], "]"}]}]}], "\[IndentingNewLine]", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "[", "i_", "]"}], 
           "\[RuleDelayed]", 
           RowBox[{"\"\<[\>\"", "<>", 
            RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<|\>\""}]}]}], "/.", 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "6", "]"}], "]"}], "\[Rule]", " ", 
          "\"\<\!\(\*OverscriptBox[\(\[Lambda]\), \(~\)]\)\>\""}]}], 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "some", " ", "other", " ", "nice", " ", "display", " ", "forms"}], 
         "*)"}], "\[IndentingNewLine]", "/.", 
        RowBox[{
         RowBox[{"Hold", "[", 
          RowBox[{"DeltaQ", "[", 
           RowBox[{"N_", ",", "_"}], "]"}], "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Superscript", "[", 
             RowBox[{"\"\<\[Delta]\>\"", ",", 
              RowBox[{"2", "N"}]}], "]"}], ",", "\"\<(Q)\>\""}], "}"}], 
          "]"}]}]}], "\[IndentingNewLine]", "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "Det", "]"}], "[", 
         RowBox[{"M_", "?", "MatrixQ"}], "]"}], "\[RuleDelayed]", " ", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<det\>\"", ",", 
           RowBox[{"MatrixForm", "[", "M", "]"}]}], "}"}], "]"}]}]}], 
      "\[IndentingNewLine]", "/.", 
      RowBox[{
       RowBox[{"DiracDelta", "[", "x_", "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{"\"\<\[Delta]\>\"", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<(\>\"", ",", "20"}], "]"}], ",", "x", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<)\>\"", ",", "20"}], "]"}]}], "}"}], "]"}]}]}], 
     "\[IndentingNewLine]", "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Hold", "[", "Integrate", "]"}], "[", 
       RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\[Integral]\>\"", ",", "32"}], "]"}], ",", "y", ",", 
         "x"}], "}"}], "]"}]}]}], "\[IndentingNewLine]", ")"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Antisymmetrise", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"heads", ":", 
     RowBox[{"{", "Symbol__", "}"}]}]}], "]"}], ":=", " ", 
  RowBox[{"expr", "/.", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", "i__", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"Signature", "[", 
         RowBox[{"{", "i", "}"}], "]"}], " ", 
        RowBox[{"#", "@@", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", "i", "}"}], "]"}]}]}]}], "&"}], "/@", "heads"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Antisymmetrise", "[", 
   RowBox[{"expr_", ",", "head_Symbol"}], "]"}], ":=", " ", 
  RowBox[{"Antisymmetrise", "[", 
   RowBox[{"expr", ",", 
    RowBox[{"{", "head", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Antisymmetrise", "[", "expr_", "]"}], ":=", "  ", 
   RowBox[{"expr", "/.", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", "i__", "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", "i", "}"}], "]"}], " ", 
         RowBox[{"#", "@@", 
          RowBox[{"Sort", "[", 
           RowBox[{"{", "i", "}"}], "]"}]}]}]}], "&"}], "/@", 
      RowBox[{"heads", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "4"}], "]"}], "]"}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplySchouten", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"heads", ":", 
     RowBox[{"{", "Symbol__", "}"}]}]}], "]"}], ":=", 
  RowBox[{"expr", " ", "/.", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "x_."}], 
           RowBox[{"#", "[", 
            RowBox[{"i_", ",", "l_"}], "]"}], " ", 
           RowBox[{"#", "[", 
            RowBox[{"j_", ",", "k_"}], "]"}]}], "+", 
          RowBox[{"x_.", 
           RowBox[{"#", "[", 
            RowBox[{"i_", ",", "k_"}], "]"}], " ", 
           RowBox[{"#", "[", 
            RowBox[{"j_", ",", "l_"}], "]"}]}]}], "\[RuleDelayed]", " ", 
         RowBox[{"x", 
          RowBox[{"#", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"#", "[", 
           RowBox[{"k", ",", "l"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"x_.", 
           RowBox[{"#", "[", 
            RowBox[{"l_", ",", "i_"}], "]"}], " ", 
           RowBox[{"#", "[", 
            RowBox[{"j_", ",", "k_"}], "]"}]}], "+", 
          RowBox[{"x_.", 
           RowBox[{"#", "[", 
            RowBox[{"i_", ",", "k_"}], "]"}], " ", 
           RowBox[{"#", "[", 
            RowBox[{"j_", ",", "l_"}], "]"}]}]}], "\[RuleDelayed]", " ", 
         RowBox[{"x", 
          RowBox[{"#", "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"#", "[", 
           RowBox[{"k", ",", "l"}], "]"}]}]}]}], "}"}], "&"}], "/@", 
     "heads"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplySchouten", "[", 
   RowBox[{"expr_", ",", "head_Symbol"}], "]"}], ":=", " ", 
  RowBox[{"ApplySchouten", "[", 
   RowBox[{"expr", ",", 
    RowBox[{"{", "head", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplySchouten", "[", "expr_", "]"}], ":=", 
  RowBox[{"ApplySchouten", "[", 
   RowBox[{"expr", ",", 
    RowBox[{"heads", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "4"}], "]"}], "]"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7342493550836983`*^9, 3.734249355588842*^9}, {
   3.734249390002433*^9, 3.734249436131035*^9}, {3.734253105470726*^9, 
   3.7342531078235283`*^9}, {3.734253790284132*^9, 3.734253842375823*^9}, {
   3.734254197397442*^9, 3.734254302211389*^9}, {3.734254386455325*^9, 
   3.734254434534286*^9}, {3.734254525243999*^9, 3.73425453250669*^9}, {
   3.734254609763425*^9, 3.734254612562594*^9}, 3.734254657993428*^9, {
   3.734254932615547*^9, 3.734255012341851*^9}, {3.734255046740349*^9, 
   3.7342551576321163`*^9}, {3.734255194063835*^9, 3.73425544158585*^9}, {
   3.734255499886149*^9, 3.734255505245934*^9}, 3.734260742345148*^9, {
   3.734260871083518*^9, 3.734260950033766*^9}, {3.734261015007023*^9, 
   3.7342610194300823`*^9}, {3.734261063477201*^9, 3.734261115203066*^9}, {
   3.734261183832987*^9, 3.734261269238799*^9}, {3.7342630618269663`*^9, 
   3.734263178578833*^9}, 3.734263214658646*^9, {3.734263246183648*^9, 
   3.734263356653636*^9}, {3.734263393614566*^9, 3.7342634435243196`*^9}, {
   3.7342634745237923`*^9, 3.734263477780305*^9}, {3.734263521874411*^9, 
   3.734263578238101*^9}, 3.734264274689907*^9, {3.734349834611684*^9, 
   3.7343499204078913`*^9}, {3.734674183810583*^9, 3.734674233397513*^9}, {
   3.734844667273703*^9, 3.734844667641265*^9}, {3.7348447185072327`*^9, 
   3.734844766747101*^9}, {3.734844808535427*^9, 3.734844896150322*^9}, {
   3.7348449373721943`*^9, 3.73484494408152*^9}, {3.734845736337789*^9, 
   3.7348458547516336`*^9}, {3.734859214908909*^9, 3.734859367121159*^9}, {
   3.734859427085249*^9, 3.734859427172703*^9}, {3.7348594572580557`*^9, 
   3.7348594718621397`*^9}, {3.734866527085362*^9, 3.734866572738708*^9}, {
   3.734867397216969*^9, 3.7348674332401867`*^9}, {3.734867492573968*^9, 
   3.734867513836725*^9}, {3.7350342970054407`*^9, 3.735034307153138*^9}, {
   3.735034349070548*^9, 3.735034399719203*^9}, {3.7350344333793793`*^9, 
   3.735034470099401*^9}, {3.7350346891642036`*^9, 3.735034689344099*^9}, {
   3.735034819306476*^9, 3.7350348207909327`*^9}, {3.735282730454712*^9, 
   3.735282733258829*^9}, {3.735282766180379*^9, 3.7352827716927853`*^9}, {
   3.7352828086134443`*^9, 3.7352828879932528`*^9}, {3.7352829431192627`*^9, 
   3.73528298001958*^9}, {3.735283028800274*^9, 3.735283032310446*^9}, {
   3.735283188374178*^9, 3.7352831981793003`*^9}, {3.735283252835616*^9, 
   3.7352832534450912`*^9}, {3.735368132048685*^9, 3.735368408460576*^9}, {
   3.735368488358989*^9, 3.735368787926326*^9}, {3.7353697546798153`*^9, 
   3.735369756592897*^9}, {3.7353697993195477`*^9, 3.7353698520837717`*^9}, 
   3.735369963819594*^9, {3.735370091238077*^9, 3.73537010791*^9}, {
   3.735370160788883*^9, 3.7353701836036787`*^9}, {3.7353702336647577`*^9, 
   3.7353702473008757`*^9}, {3.735370284429098*^9, 3.735370289374791*^9}, {
   3.7353703420507298`*^9, 3.735370429302641*^9}, {3.73537052911497*^9, 
   3.735370532489767*^9}, {3.735375609321302*^9, 3.735375619515657*^9}, {
   3.735375661506179*^9, 3.735375666382991*^9}, {3.73537572112683*^9, 
   3.7353757295642033`*^9}, {3.7353757850046253`*^9, 3.735375786405508*^9}, {
   3.735375851269183*^9, 3.735375862801084*^9}, {3.735376598635819*^9, 
   3.735376611261084*^9}, {3.735376651673674*^9, 3.7353767304655848`*^9}, {
   3.735376762913247*^9, 3.73537679130866*^9}, {3.735376850819571*^9, 
   3.7353768684187727`*^9}, {3.735383425457746*^9, 3.7353834426454897`*^9}, {
   3.7356480264855223`*^9, 3.735648070518549*^9}, {3.735648227931107*^9, 
   3.735648228874198*^9}, {3.7365035775397253`*^9, 3.7365036216313763`*^9}, {
   3.736504080623176*^9, 3.736504101592741*^9}, {3.736504147875574*^9, 
   3.736504153500849*^9}, {3.736512633708366*^9, 3.736512635602604*^9}, {
   3.736512670691609*^9, 3.7365126722826242`*^9}, {3.736515142392487*^9, 
   3.736515361771614*^9}, {3.736515394129774*^9, 3.7365154348777437`*^9}, {
   3.73651547431009*^9, 3.736515538241996*^9}, {3.736515601914444*^9, 
   3.736515604659474*^9}, {3.7365156357146997`*^9, 3.7365156366637774`*^9}, {
   3.736515753910681*^9, 3.73651576033252*^9}, {3.736515890010457*^9, 
   3.736515898262154*^9}, {3.736515954984428*^9, 3.736515997283287*^9}, {
   3.7365775279732723`*^9, 3.736577651371428*^9}, {3.736579229131138*^9, 
   3.73657933611937*^9}, {3.736579531715507*^9, 3.736579576198681*^9}, {
   3.736581772477861*^9, 3.736581781996015*^9}, {3.736582037689917*^9, 
   3.7365820384126053`*^9}, {3.736582319598922*^9, 3.736582500318239*^9}, {
   3.736582534629184*^9, 3.7365825707999*^9}, {3.736582601299346*^9, 
   3.73658263786103*^9}, 3.736582819346695*^9, {3.7365847583792887`*^9, 
   3.736584762274919*^9}, {3.7365848038770113`*^9, 3.73658488465001*^9}, {
   3.736585183139277*^9, 3.73658534849391*^9}, {3.736585382290648*^9, 
   3.7365853904792*^9}, {3.736585448756394*^9, 3.7365854521087437`*^9}, {
   3.7365854886041183`*^9, 3.7365855248281*^9}, {3.736593698219212*^9, 
   3.736593786441505*^9}, {3.736595854200966*^9, 3.736595854471717*^9}, {
   3.7365959059969053`*^9, 3.736595938706245*^9}, {3.736664950125701*^9, 
   3.73666499526191*^9}, {3.73666507333887*^9, 3.736665085152845*^9}, {
   3.737124989525079*^9, 3.737125004036277*^9}, {3.737125043211165*^9, 
   3.737125055539287*^9}, {3.7371250966921997`*^9, 3.737125098563736*^9}, {
   3.7373575057523947`*^9, 3.737357562180279*^9}, {3.740764374652142*^9, 
   3.7407644867426434`*^9}, {3.740774083803076*^9, 3.740774114939373*^9}, {
   3.7407741596540127`*^9, 3.740774166512979*^9}},
 ExpressionUUID -> "0213b7c6-42a4-4157-a15e-8e9d952f1ce9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Grassmann integration", "Section",
 CellChangeTimes->{{3.7341610738038597`*^9, 3.734161076316033*^9}, {
  3.734249342171015*^9, 3.734249345435131*^9}, {3.7342494648872223`*^9, 
  3.73424947046321*^9}, {3.734249523589417*^9, 3.7342495267414207`*^9}, {
  3.740764279111834*^9, 3.740764282194207*^9}},
 ExpressionUUID -> "24cf1340-95ed-4ef3-840b-c3781f7ce7c8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"GProduct", ",", "HoldAll"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SyntaxInformation", "[", "GProduct", "]"}], " ", "=", " ", 
   RowBox[{"SyntaxInformation", "[", "Product", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GProduct", "[", 
    RowBox[{"expr_", ",", "iterator__"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "#", "]"}], " ", "===", " ", "1"}], ",", 
       RowBox[{"First", "@", "#"}], ",", 
       RowBox[{"NonCommutativeMultiply", "@@", "#"}]}], "]"}], "&"}], "@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{"expr", ",", "iterator"}], "]"}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Options", "[", "DeltaQ", "]"}], " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{"Simplify", "\[Rule]", " ", "True"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DeltaQ", "[", 
    RowBox[{
     RowBox[{"N_Integer", "/;", 
      RowBox[{"N", " ", "\[GreaterEqual]", " ", "0"}]}], ",", 
     RowBox[{"n_Integer", "/;", " ", 
      RowBox[{"n", ">", "1"}]}], ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"N", ">", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OptionValue", "[", "Simplify", "]"}], ",", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"GProduct", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"i", ",", "j"}], "]"}], 
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "8", "]"}], "]"}], "[", 
              RowBox[{"i", ",", "A"}], "]"}], "**", 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "8", "]"}], "]"}], "[", 
              RowBox[{"j", ",", "A"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]",
        " ", 
       RowBox[{"GProduct", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "[", 
             RowBox[{"i", ",", "a"}], "]"}], 
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "[", 
             RowBox[{"i", ",", "A"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"A", ",", "N"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
      "]"}], ",", "\[IndentingNewLine]", "1"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MHVBarGrassmannFactor", "[", 
    RowBox[{
     RowBox[{"N_Integer", "/;", 
      RowBox[{"N", " ", "\[GreaterEqual]", " ", "0"}]}], ",", 
     RowBox[{"n_Integer", "/;", " ", 
      RowBox[{"n", ">", "1"}]}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"N", ">", "0"}], ",", " ", 
     RowBox[{"GProduct", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], ",", 
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{"Range", "[", "n", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], "]"}], "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"i", ",", "j"}], "]"}], 
          RowBox[{"GProduct", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "[", 
             RowBox[{"k", ",", "A"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"i", "+", "1"}], ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"split", " ", "up", " ", "sums"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrate", "[", 
    RowBox[{
     RowBox[{"expr1_", " ", "+", " ", "expr2_"}], ",", " ", "measure_List", 
     ",", "space_List", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"DetGIntegrate", "[", 
      RowBox[{"expr1", ",", "measure", ",", "space", ",", "opt"}], "]"}], " ",
      "+", " ", 
     RowBox[{"DetGIntegrate", "[", 
      RowBox[{"expr2", ",", "measure", ",", "space", ",", " ", "opt"}], 
      "]"}]}], "/;", 
    RowBox[{
     RowBox[{"Length", "/@", 
      RowBox[{"Dimensions", "/@", 
       RowBox[{"{", 
        RowBox[{"measure", ",", "space"}], "}"}]}]}], " ", "===", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"linearity", " ", "outside", " ", "of", " ", "products"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrate", "[", 
    RowBox[{
     RowBox[{"factor_", " ", 
      RowBox[{"NonCommutativeMultiply", "[", "expr_", "]"}]}], " ", ",", " ", 
     "measure_List", ",", "space_List", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"factor", " ", 
     RowBox[{"DetGIntegrate", "[", 
      RowBox[{
       RowBox[{"NonCommutativeMultiply", "[", "expr", "]"}], ",", "measure", 
       ",", "space", ",", " ", "opt"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"FreeQ", "[", 
      RowBox[{"factor", ",", 
       RowBox[{"heads", "[", 
        RowBox[{"[", "8", "]"}], "]"}]}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "/@", 
       RowBox[{"Dimensions", "/@", 
        RowBox[{"{", 
         RowBox[{"measure", ",", "space"}], "}"}]}]}], " ", "===", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}]}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "special", " ", "case", " ", "for", " ", "1", "d", " ", "Grassmann", " ", 
    "space"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrate", "[", 
    RowBox[{
     RowBox[{"factor_.", " ", "expr_"}], ",", "measure_List", ",", " ", 
     "space_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
   RowBox[{"factor", "/;", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "/@", 
       RowBox[{"Dimensions", "/@", 
        RowBox[{"{", 
         RowBox[{"measure", ",", "space"}], "}"}]}]}], " ", "===", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2"}], "}"}]}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"First", "@", "measure"}], "]"}], " ", "===", " ", 
      RowBox[{"Length", "[", 
       RowBox[{"First", "@", "space"}], "]"}], " ", "===", " ", "1"}], "&&", 
     " ", 
     RowBox[{"MatchQ", "[", 
      RowBox[{"expr", ",", 
       RowBox[{
        RowBox[{"heads", "[", 
         RowBox[{"[", "8", "]"}], "]"}], "[", 
        RowBox[{"measure", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"throw", " ", "out", " ", "non"}], "-", 
    RowBox[{"fermionic", " ", "variables"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrate", "[", 
    RowBox[{
     RowBox[{"expr_", "/;", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"expr", ",", "NonCommutativeMultiply"}], "]"}]}], ",", 
     "measure_List", ",", " ", "space_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
   RowBox[{"0", "/;", 
    RowBox[{
     RowBox[{"Length", "/@", 
      RowBox[{"Dimensions", "/@", 
       RowBox[{"{", 
        RowBox[{"measure", ",", "space"}], "}"}]}]}], " ", "===", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrate", "::", "outofrange"}], " ", "=", " ", 
   "\"\<Some Grassmann variables in the integrand are not in the space\>\""}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "DetGIntegrate", "]"}], "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CheckForm", "\[Rule]", " ", "True"}], ",", 
     RowBox[{"HoldForm", "\[Rule]", " ", "False"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrate", "[", 
    RowBox[{"expr_", ",", "measure_List", ",", "space_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tempexpr", ",", "measureassoc", " ", ",", "mat"}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Too", " ", "few", " ", "or", " ", "too", " ", "many", " ", "etas", 
        " ", "integrate", " ", "to", " ", "zero"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "expr", "]"}], " ", "=!=", " ", 
          RowBox[{"Length", "[", "measure", "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "turn", " ", "expression", " ", "in", " ", "terms", " ", "of", " ", 
          "NCM", " ", "and", " ", "Plus", " ", "into", " ", "a", " ", 
          "nested", " ", "List", " ", "format"}], ",", " ", 
         RowBox[{
         "and", " ", "set", " ", "any", " ", "etas", " ", "in", " ", "the", 
          " ", "space", " ", "that", " ", 
          RowBox[{"aren", "'"}], "t", " ", "in", " ", "the", " ", "measure", 
          " ", "to", " ", "zero"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"tempexpr", " ", "=", 
        RowBox[{"List", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Head", "[", "#", "]"}], " ", "===", " ", "Plus"}], 
              ",", 
              RowBox[{"List", "@@", "#"}], ",", 
              RowBox[{"List", "@", "#"}]}], "]"}], "&"}], "/@", 
           RowBox[{"(", " ", 
            RowBox[{"expr", "/.", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "8", "]"}], "]"}], "@@", "#"}], "\[Rule]", 
                 " ", "0"}], "&"}], "/@", 
               RowBox[{"Complement", "[", 
                RowBox[{"space", ",", "measure"}], "]"}]}], ")"}]}], ")"}]}], 
          ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "map", " ", "spaces", " ", "with", " ", "more", " ", "than", " ", 
          "one", " ", "index", " ", "back", " ", "into", " ", "a", " ", 
          "longer", " ", "1", " ", "index", " ", "list"}], ",", " ", 
         RowBox[{
          RowBox[{
          "and", " ", "take", " ", "into", " ", "account", " ", "re"}], "-", 
          RowBox[{
          "orderings", " ", "of", " ", "the", " ", "measure", " ", "by", " ", 
           "swapping", " ", "column", " ", "ordering", " ", "of", " ", 
           "matrix"}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"measureassoc", " ", "=", 
        RowBox[{"Association", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"measure", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", "i"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", 
             RowBox[{"Length", "[", "measure", "]"}]}], "}"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "any", " ", "zero", " ", "row", " ", "and", " ", "we", " ", "return", 
         " ", "zero"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"Or", "@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Chop", "[", "#", "]"}], "===", " ", 
              RowBox[{"{", "0", "}"}]}], "&"}], "/@", "tempexpr"}], ")"}]}], 
         ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"check", " ", "there", " ", 
          RowBox[{"aren", "'"}], "t", " ", "any", " ", "etas", " ", "we", " ", 
          RowBox[{"don", "'"}], "t", " ", "want"}], ",", " ", 
         RowBox[{"if", " ", "required"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"!", 
           RowBox[{"OptionValue", "[", "CheckForm", "]"}]}], "||", 
          RowBox[{"And", "@@", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"KeyExistsQ", "[", 
               RowBox[{"measureassoc", ",", "#"}], "]"}], "&"}], "/@", 
             RowBox[{"Cases", "[", 
              RowBox[{"tempexpr", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"heads", "[", 
                  RowBox[{"[", "8", "]"}], "]"}], "[", "x__", "]"}], 
                "\[RuleDelayed]", " ", 
                RowBox[{"{", "x", "}"}]}], ",", "\[Infinity]"}], "]"}]}], 
            ")"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "turn", " ", "into", " ", "a", " ", "sparsearray", " ", "and", " ", 
           "take", " ", "the", " ", "det", " ", "to", " ", "get", " ", "the", 
           " ", 
           RowBox[{"answer", ".", " ", "Hold"}], " ", "as", " ", "det", " ", 
           "of", " ", "matrix", " ", "if", " ", "asked"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
              RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "@", 
            RowBox[{"SparseArray", "@", 
             RowBox[{"DeleteCases", "[", 
              RowBox[{"#", ",", "0"}], "]"}]}]}], "&"}], "@", 
          RowBox[{"Chop", "@", 
           RowBox[{"Flatten", "@", 
            RowBox[{"Table", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"tempexpr", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j"}], "]"}], "]"}], "/.", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"x_.", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "[", "y__", "]"}]}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"measureassoc", "[", 
                    RowBox[{"{", "y", "}"}], "]"}]}], "}"}], " ", "\[Rule]", 
                   "x"}], ")"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"Length", "[", "expr", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{"tempexpr", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], 
             "]"}]}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{"DetGIntegrate", "::", "outofrange"}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
    
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "do", " ", "form", " ", "checking", " ", "if", " ", "required"}], ";", 
      " ", 
      RowBox[{
       RowBox[{"don", "'"}], "t", " ", "if", " ", "we", " ", "turned", " ", 
       "it", " ", "off"}]}], "*)"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"OptionValue", "[", "CheckForm", "]"}]}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "/@", 
          RowBox[{"Dimensions", "/@", 
           RowBox[{"{", 
            RowBox[{"measure", ",", "space"}], "}"}]}]}], " ", "===", " ", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], "&&", 
        RowBox[{
         RowBox[{"Length", "[", "measure", "]"}], "\[LessEqual]", " ", 
         RowBox[{"Length", "[", "space", "]"}]}], " ", "&&", 
        "\[IndentingNewLine]", 
        RowBox[{"MatchQ", "[", 
         RowBox[{"expr", ",", 
          RowBox[{"NonCommutativeMultiply", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"_", "?", "DetGIntegrateFormCheck"}], ")"}], ".."}], 
           "]"}]}], "]"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Internal", " ", "function", " ", "to", " ", "check", " ", "if", " ", 
    "expressions", " ", "are", " ", "in", " ", "the", " ", "right", " ", 
    "form", " ", "to", " ", "be", " ", "integrated"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DetGIntegrateFormCheck", "[", 
   RowBox[{
    RowBox[{"Optional", "[", "x_", "]"}], " ", 
    RowBox[{
     RowBox[{"heads", "[", 
      RowBox[{"[", "8", "]"}], "]"}], "[", "__", "]"}]}], "]"}], ":=", 
  RowBox[{"True", "/;", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"x", ",", 
     RowBox[{"heads", "[", 
      RowBox[{"[", "8", "]"}], "]"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"DetGIntegrateFormCheck", "[", "x_Plus", "]"}], ":=", 
  RowBox[{"DetGIntegrateFormCheck", "/@", 
   RowBox[{"And", "@@", "x"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"DetGIntegrateFormCheck", "[", "_", "]"}], ":=", "False"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "ExtractComponent", "]"}], "=", " ", 
   RowBox[{"Options", "[", "DetGIntegrate", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtractComponent", "[", 
   RowBox[{"theory_", ",", "N_", ",", "expr_", ",", "states__", ",", 
    RowBox[{"opt", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", "  ", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"N", "===", "0"}], ",", "expr", ",", "\[IndentingNewLine]", 
     RowBox[{"DetGIntegrate", "[", "\[IndentingNewLine]", 
      RowBox[{"expr", ",", "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"#", " ", "===", "  ", "1"}], ",", "Nothing", ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", 
                   RowBox[{"Length", "[", "#", "]"}]}], "}"}]}], "]"}]}], 
              "]"}], "&"}], "@", 
            RowBox[{"StateToRSym", "[", 
             RowBox[{"theory", ",", "N", ",", 
              RowBox[{
               RowBox[{"{", "states", "}"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"{", "states", "}"}], "]"}]}], "}"}]}], "]"}], ",", 
         "1"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", ",", "A"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"{", "states", "}"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
       "\[IndentingNewLine]", "opt"}], "]"}], ",", 
     RowBox[{"CheckForm", "\[Rule]", " ", "False"}]}], "\[IndentingNewLine]", 
    "]"}], "/;", 
   RowBox[{
    RowBox[{"TheoryQ", "[", 
     RowBox[{"theory", ",", "N"}], "]"}], " ", "&&", " ", 
    RowBox[{"StateQ", "[", 
     RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.732528561532589*^9, 3.732528583882691*^9}, {
   3.732528685327536*^9, 3.7325286927435083`*^9}, {3.7325288000760612`*^9, 
   3.7325288306752253`*^9}, {3.7325288678665543`*^9, 
   3.7325289813744307`*^9}, {3.732529030229435*^9, 3.732529111218104*^9}, {
   3.7325291800481787`*^9, 3.732529180439643*^9}, {3.732529317131631*^9, 
   3.732529330059349*^9}, {3.7325294711189327`*^9, 3.73252949936592*^9}, {
   3.732529548244276*^9, 3.7325295623877563`*^9}, {3.732529673432222*^9, 
   3.732529757110067*^9}, {3.732529795685782*^9, 3.732529977007243*^9}, {
   3.7325300636286*^9, 3.732530488487187*^9}, {3.732530556301956*^9, 
   3.732530563141541*^9}, {3.7325337278331413`*^9, 3.73253383973225*^9}, {
   3.732533915681766*^9, 3.732533917218889*^9}, {3.732533977384817*^9, 
   3.7325339832081957`*^9}, {3.732534748175406*^9, 3.732534938473872*^9}, {
   3.7325350210236053`*^9, 3.732535106475916*^9}, {3.732535296365905*^9, 
   3.732535310092884*^9}, {3.73253534672506*^9, 3.732535518260913*^9}, {
   3.7325355788445177`*^9, 3.732535608827812*^9}, {3.7325357879512787`*^9, 
   3.732535798285697*^9}, {3.73253584504491*^9, 3.732535886715311*^9}, {
   3.732535931841967*^9, 3.732536027247143*^9}, {3.732536103119055*^9, 
   3.732536127204589*^9}, {3.732536176170929*^9, 3.732536176658485*^9}, {
   3.732536320454256*^9, 3.7325363207984867`*^9}, {3.7325363585493717`*^9, 
   3.732536371020729*^9}, {3.7325364042598877`*^9, 3.732536440810193*^9}, 
   3.732536475510476*^9, {3.73357327346321*^9, 3.733573479558073*^9}, {
   3.733573574338867*^9, 3.733573628353153*^9}, 3.7335736875990677`*^9, {
   3.7335738755932913`*^9, 3.7335739012088137`*^9}, {3.7335739476874857`*^9, 
   3.7335740845386667`*^9}, {3.733574116098537*^9, 3.733574123249398*^9}, {
   3.733574209958892*^9, 3.7335742338299503`*^9}, 3.733574431159788*^9, {
   3.733574681607967*^9, 3.733574759348476*^9}, {3.733574898680499*^9, 
   3.733574904543665*^9}, {3.7335750843713408`*^9, 3.733575157377905*^9}, {
   3.733575192039899*^9, 3.73357524498216*^9}, {3.733575332499893*^9, 
   3.7335753623301907`*^9}, {3.733575405380886*^9, 3.733575502373795*^9}, {
   3.733575551956399*^9, 3.7335755636277847`*^9}, {3.733575639666152*^9, 
   3.733575717951168*^9}, 3.733575855283369*^9, {3.733575897304222*^9, 
   3.7335762560544853`*^9}, {3.733723063660068*^9, 3.733723139113055*^9}, {
   3.73372319630519*^9, 3.733723256556528*^9}, {3.7337232899245453`*^9, 
   3.7337233620266542`*^9}, {3.733723409410236*^9, 3.733723530101432*^9}, {
   3.733723625927259*^9, 3.733723655705166*^9}, {3.7337237172428093`*^9, 
   3.733723923519032*^9}, {3.7337240237337103`*^9, 3.733724196014751*^9}, {
   3.733724389066877*^9, 3.733724434088419*^9}, {3.733724605860804*^9, 
   3.733724606609758*^9}, {3.7337246450702543`*^9, 3.733724710840472*^9}, {
   3.733724797729219*^9, 3.733724800811409*^9}, {3.7337248573190813`*^9, 
   3.733724889774637*^9}, {3.7337250164836073`*^9, 3.7337250935046062`*^9}, {
   3.733725140915262*^9, 3.733725419773408*^9}, {3.7337254932371693`*^9, 
   3.733725806315342*^9}, {3.7337264742189198`*^9, 3.733726483298051*^9}, {
   3.73382140977497*^9, 3.733821492539775*^9}, {3.733823820786022*^9, 
   3.733823841069875*^9}, {3.733823883224519*^9, 3.733823913717278*^9}, {
   3.73408096034772*^9, 3.73408099030416*^9}, {3.734081055039734*^9, 
   3.734081064939886*^9}, {3.734160738540938*^9, 3.7341607717859917`*^9}, {
   3.7341608119382544`*^9, 3.7341608201541348`*^9}, {3.73416108058466*^9, 
   3.7341610812408857`*^9}, {3.734249463114176*^9, 3.734249476734725*^9}, {
   3.734254314747251*^9, 3.7342543235898046`*^9}, {3.7342635924731073`*^9, 
   3.734263617232499*^9}, {3.734263731858459*^9, 3.73426376129747*^9}, {
   3.734416720348175*^9, 3.734416723275197*^9}, {3.734426820512001*^9, 
   3.734426909420348*^9}, {3.734426965583946*^9, 3.734427047999989*^9}, {
   3.734427148050178*^9, 3.734427152248934*^9}, {3.734427209199151*^9, 
   3.7344272233803473`*^9}, {3.7346740262903748`*^9, 3.734674063052704*^9}, {
   3.734784386747614*^9, 3.734784411658003*^9}, {3.734784908329685*^9, 
   3.7347849141538153`*^9}, {3.734784960072096*^9, 3.734785005799553*^9}, {
   3.734786431972403*^9, 3.734786569429914*^9}, {3.734786624084511*^9, 
   3.7347866552531013`*^9}, {3.734786707451439*^9, 3.7347867502959642`*^9}, {
   3.735032419740436*^9, 3.7350324201006937`*^9}, {3.735285168133644*^9, 
   3.735285222385344*^9}, {3.735285257048685*^9, 3.735285261531893*^9}, {
   3.73536895270291*^9, 3.735368957626216*^9}, {3.735372099480096*^9, 
   3.735372100627556*^9}, {3.7353722190257273`*^9, 3.735372226943729*^9}, {
   3.735372266702544*^9, 3.735372270370516*^9}, {3.735372333956382*^9, 
   3.735372340955756*^9}, {3.735372401277898*^9, 3.73537254649295*^9}, {
   3.735372817150371*^9, 3.735372837487048*^9}, {3.735377282291368*^9, 
   3.7353772924593897`*^9}, {3.7353954639418173`*^9, 
   3.7353954942511272`*^9}, {3.735395541161791*^9, 3.735395581506542*^9}, {
   3.735395628960031*^9, 3.735395629117456*^9}, {3.736512769165703*^9, 
   3.736512769616248*^9}, {3.736512837851918*^9, 3.736512844734219*^9}, {
   3.736514012863275*^9, 3.736514023063838*^9}, {3.736514116789476*^9, 
   3.736514149883092*^9}, {3.736514441842038*^9, 3.736514460544607*^9}, {
   3.736514496847672*^9, 3.736514513385647*^9}, {3.736514626243113*^9, 
   3.7365146565475883`*^9}, {3.736514719248341*^9, 3.736514803333013*^9}, {
   3.7365949376490726`*^9, 3.736594940768899*^9}, {3.737099315292302*^9, 
   3.737099363015847*^9}, {3.7370994117081213`*^9, 3.737099516690604*^9}, {
   3.7371000923226643`*^9, 3.737100228336685*^9}, {3.7371003803528748`*^9, 
   3.737100380683267*^9}, {3.737100460405917*^9, 3.7371004758637877`*^9}, {
   3.737112352204315*^9, 3.737112368326626*^9}, {3.737357201566536*^9, 
   3.737357201571148*^9}, {3.73737071816422*^9, 3.737370721979885*^9}, {
   3.7373707846117496`*^9, 3.7373708012269793`*^9}, {3.737370860449184*^9, 
   3.737370897584752*^9}, {3.7373709320485077`*^9, 3.737370945698091*^9}, {
   3.7373709990126743`*^9, 3.737371036143219*^9}, {3.73737108246138*^9, 
   3.737371160122589*^9}, {3.737373267834647*^9, 3.737373287723577*^9}, {
   3.740764272992044*^9, 3.740764273875759*^9}, 3.740764560084571*^9, {
   3.740839409419736*^9, 3.7408394168636503`*^9}, {3.740839672542725*^9, 
   3.740839709820651*^9}, {3.740839755455147*^9, 3.740839788332921*^9}, {
   3.740839879843886*^9, 3.740839962975292*^9}, {3.740840216770837*^9, 
   3.740840217438394*^9}, {3.7408402517100677`*^9, 3.7408402818585577`*^9}, {
   3.740841283405912*^9, 3.740841291345649*^9}, {3.740841338399494*^9, 
   3.74084133997235*^9}, 3.740842266004857*^9},
 ExpressionUUID -> "a2d5436a-cf56-441e-8775-cda56099b228"]
}, Closed]],

Cell[CellGroupData[{

Cell["Scattering equations and Jacobian", "Section",
 CellChangeTimes->{{3.722859273545586*^9, 3.722859275702199*^9}, {
  3.731403552731495*^9, 3.731403562827133*^9}, {3.731654915943984*^9, 
  3.731654916443692*^9}, {3.734252989791594*^9, 
  3.7342529965863113`*^9}},ExpressionUUID->"f223e9c0-1360-49ad-95e9-\
3cced36e4c0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Scattering", " ", "Equations"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"no", " ", "gauge", " ", "fixing"}], ",", " ", 
    RowBox[{"left", " ", "set"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "L_List"}], "]"}], ":=",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "[", "l", "]"}], "-", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "6", "]"}], "]"}], "[", "r", "]"}], 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "[", 
              RowBox[{"l", ",", "r"}], "]"}]], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", " ", "L"}], "}"}]}], "]"}], "~", "Join", "~", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "[", "r", "]"}], "-", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "[", "l", "]"}], 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "[", 
              RowBox[{"r", ",", "l"}], "]"}]], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "L"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "  ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}]}], 
        "]"}]}], "]"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"no", " ", "gauge", " ", "fixing"}], ",", " ", "k"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "k_Integer"}], 
     "]"}], ":=", 
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{"n", ",", 
      RowBox[{"Range", "[", "k", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"gauge", " ", "fixed", " ", "and", " ", "deleted"}], ",", " ", 
     RowBox[{"left", " ", "set"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "L_List", ",", 
      "gfix_List", ",", " ", 
      RowBox[{"delete_List:", 
       RowBox[{"{", "}"}]}]}], "]"}], ":=", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"del", " ", "=", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"delete", " ", "===", " ", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"L", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "2"}], "]"}], "]"}], ",", "delete"}], "]"}]}],
         "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Flatten", "@", 
         RowBox[{"Join", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"heads", "[", 
                RowBox[{"[", "6", "]"}], "]"}], "[", 
               RowBox[{"l", ",", "a"}], "]"}], "-", " ", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "6", "]"}], "]"}], "[", 
                  RowBox[{"r", ",", "a"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "2"}], "]"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "2"}], "]"}]}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], 
                 "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", " ", 
               RowBox[{"Complement", "[", 
                RowBox[{"L", ",", "del"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"heads", "[", 
                RowBox[{"[", "5", "]"}], "]"}], "[", 
               RowBox[{"r", ",", "a"}], "]"}], "-", " ", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "[", 
                  RowBox[{"l", ",", "a"}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "2"}], "]"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "1"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "2"}], "]"}]}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "L"}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
                 "del"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", "2"}], "}"}]}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "[", 
            RowBox[{
             RowBox[{"gfix", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "\[Rule]", 
           " ", "1"}], ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "[", 
            RowBox[{
             RowBox[{"gfix", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", "2"}], "]"}], "\[Rule]", 
           " ", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "[", 
            RowBox[{
             RowBox[{"gfix", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "\[Rule]", 
           " ", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "7", "]"}], "]"}], "[", 
            RowBox[{
             RowBox[{"gfix", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "2"}], "]"}], "\[Rule]", 
           " ", "1"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "&&", " ", 
      RowBox[{"And", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ChooseQ", "[", 
             RowBox[{"L", ",", "#", ",", "2"}], "]"}], "||", 
            RowBox[{"ChooseQ", "[", 
             RowBox[{
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", "#",
               ",", "2"}], "]"}]}], ")"}], "&"}], "/@", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"delete", " ", "===", " ", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"{", "gfix", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"gfix", ",", "delete"}], "}"}]}], "]"}]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"gauge", " ", "fixed", " ", "and", " ", "deleted"}], ",", " ", 
     "k"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "k_Integer", ",", 
      "gfix_List", " ", ",", " ", 
      RowBox[{"delete_List:", 
       RowBox[{"{", "}"}]}]}], "]"}], ":=", " ", 
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{"n", ",", 
      RowBox[{"Range", "[", "k", "]"}], ",", "gfix", ",", "delete"}], "]"}]}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"numerical", " ", "momenta"}], ",", " ", 
     RowBox[{"left", " ", "set"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", "gfix_List", 
      ",", " ", 
      RowBox[{"delete_List:", 
       RowBox[{"{", "}"}]}]}], "]"}], ":=", " ", "\[IndentingNewLine]", 
    RowBox[{"ApplyMomenta", "[", 
     RowBox[{
      RowBox[{"ScatteringEquations4D", "[", 
       RowBox[{
        RowBox[{"Length", "[", "momenta", "]"}], ",", "L", ",", "gfix", ",", 
        "delete"}], "]"}], ",", "momenta"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"numerical", " ", "momenta"}], ",", " ", "k"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "k_Integer", ",", 
      "gfix_List", ",", " ", 
      RowBox[{"delete_List:", 
       RowBox[{"{", "}"}]}]}], "]"}], ":=", " ", 
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{"momenta", ",", 
      RowBox[{"Range", "[", "k", "]"}], ",", "gfix", ",", "delete"}], "]"}]}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "Jacobian", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"n", ",", " ", 
     RowBox[{"left", " ", "set"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "ScatteringJacobian4D", "]"}], "=", " ", 
     RowBox[{"{", 
      RowBox[{"HoldForm", "\[Rule]", " ", "False"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringJacobian4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "L_List", ",", 
      "gfix_List", ",", 
      RowBox[{"delete_List:", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"jac", ",", 
         RowBox[{"del", " ", "=", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"delete", " ", "===", " ", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"L", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "2"}], "]"}], "]"}], ",", "delete"}], 
           "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"jac", " ", "=", " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"ScatteringEquations4D", "[", 
            RowBox[{"n", ",", "L", ",", "gfix", ",", "del"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Flatten", "@", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"heads", "[", 
                  RowBox[{"[", "7", "]"}], "]"}], "[", 
                 RowBox[{"m", ",", "a"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"m", ",", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", "gfix"}], "]"}]}], 
                 "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"a", ",", "2"}], "}"}]}], "]"}]}], ",", "1"}], 
            "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Simplify", " ", "minors", " ", "back", " ", "to", " ", "cir", " ", 
          "head"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"jac", " ", "=", " ", 
         RowBox[{"jac", "/.", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "7", "]"}], "]"}], "[", 
              RowBox[{"i_", ",", "1"}], "]"}], 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "7", "]"}], "]"}], "[", 
              RowBox[{"j_", ",", "2"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "7", "]"}], "]"}], "[", 
              RowBox[{"j_", ",", "1"}], "]"}], 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "7", "]"}], "]"}], "[", 
              RowBox[{"i_", ",", "2"}], "]"}]}]}], "\[RuleDelayed]", " ", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"i", ",", "j"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"(*", 
         RowBox[{"add", " ", "in", " ", "Jacobian", " ", "from", " ", 
          SuperscriptBox["\[Delta]", "4"], 
          RowBox[{"(", "P", ")"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"SubsetQ", "[", 
            RowBox[{"L", ",", "del"}], "]"}], ",", "1", ",", 
           RowBox[{"-", "1"}]}], "]"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"SubsetQ", "[", 
               RowBox[{"L", ",", "del"}], "]"}], ",", 
              RowBox[{"heads", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"heads", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "@@", "del"}], ")"}], 
          
          RowBox[{"-", "2"}]], 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
            RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "[", 
          "jac", "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "&&", " ", 
      RowBox[{"And", "@@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ChooseQ", "[", 
             RowBox[{"L", ",", "#", ",", "2"}], "]"}], "||", 
            RowBox[{"ChooseQ", "[", 
             RowBox[{
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", "#",
               ",", "2"}], "]"}]}], ")"}], "&"}], "/@", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"delete", " ", "===", " ", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"{", "gfix", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"gfix", ",", "delete"}], "}"}]}], "]"}]}], ")"}]}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"numerical", " ", "momenta"}], ",", " ", 
     RowBox[{"left", " ", "set"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringJacobian4D", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", "gfix_List", 
      ",", 
      RowBox[{"delete_List:", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"opt", ":", 
       RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"ApplyMomenta", "[", 
     RowBox[{
      RowBox[{"ScatteringJacobian4D", "[", 
       RowBox[{
        RowBox[{"Length", "[", "momenta", "]"}], ",", "L", ",", "gfix", ",", 
        "delete", ",", "opt"}], "]"}], ",", "momenta"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "simplified", " ", "analytical", " ", "MHV", " ", "Jacobian", " ", 
     "evaluated", " ", "on", " ", "solution"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringJacobian4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List", ",", 
      
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"R", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "@@", "L"}], ")"}], 
         RowBox[{"-", "2"}]], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{
                 RowBox[{"L", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "r"}], "]"}], ")"}], 
              "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{
                 RowBox[{"L", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", "r"}], "]"}], ")"}], 
              "2"]}], ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "@@", "L"}], ")"}], "3"]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]",
       "]"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "simplified", " ", "analytical", " ", "MHVbar", " ", "Jacobian", " ", 
     "evaluated", " ", "on", " ", "solution"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringJacobian4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List", ",", 
      
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"R", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "@@", "R"}], ")"}], 
          RowBox[{"-", "2"}]]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{
                 RowBox[{"R", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "l"}], "]"}], ")"}], 
              "2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{
                 RowBox[{"R", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", "l"}], "]"}], ")"}], 
              "2"]}], ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "@@", "R"}], ")"}], "3"]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "L"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]",
       "]"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
       RowBox[{"n", "-", "2"}]}], "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7198323607047358`*^9, 3.719832401671537*^9}, {
   3.71983293221241*^9, 3.7198329351351147`*^9}, {3.719833045007691*^9, 
   3.719833077538052*^9}, {3.722859546474534*^9, 3.722859548026514*^9}, {
   3.729497775377244*^9, 3.729497845221959*^9}, {3.729497893431226*^9, 
   3.729497928568097*^9}, {3.7294979773703947`*^9, 3.7294979872656937`*^9}, {
   3.729498018073317*^9, 3.729498176635929*^9}, {3.729498416501151*^9, 
   3.729498487371269*^9}, {3.731307534022155*^9, 3.7313076010831957`*^9}, {
   3.731307637043878*^9, 3.731307768590304*^9}, {3.73130780972675*^9, 
   3.731307984457597*^9}, 3.7313080229927273`*^9, {3.731308096635552*^9, 
   3.731308103697556*^9}, {3.731308151475827*^9, 3.731308179098465*^9}, {
   3.731308270018022*^9, 3.731308272896593*^9}, {3.7313086478762627`*^9, 
   3.7313086896117363`*^9}, {3.731308734937199*^9, 3.731308790285695*^9}, 
   3.7313088287111607`*^9, {3.731308882963134*^9, 3.73130913846032*^9}, {
   3.7313091911132*^9, 3.731309196611068*^9}, {3.731321351459543*^9, 
   3.731321444701891*^9}, {3.731321475116761*^9, 3.731321497164865*^9}, {
   3.7313215917531548`*^9, 3.731321643952178*^9}, {3.731321689324736*^9, 
   3.731321724381878*^9}, {3.731321804064711*^9, 3.731321810907382*^9}, {
   3.731329514715172*^9, 3.731329746148559*^9}, {3.7313297951298113`*^9, 
   3.731329845667149*^9}, 3.731329936202153*^9, {3.7313299832929993`*^9, 
   3.731330016075778*^9}, 3.731403571519615*^9, 3.732001557648988*^9, {
   3.732002883377453*^9, 3.73200288842588*^9}, {3.734248712015766*^9, 
   3.73424871253976*^9}, {3.734264446685734*^9, 3.734264592718631*^9}, {
   3.73426464488551*^9, 3.734264911990116*^9}, {3.734763242232373*^9, 
   3.7347633771232023`*^9}, 3.734763496040491*^9, {3.734763572686103*^9, 
   3.734763588659432*^9}, {3.734764003551709*^9, 3.734764006348349*^9}, {
   3.734764913179803*^9, 3.734764915536047*^9}, {3.734768083991201*^9, 
   3.7347680853904257`*^9}, {3.734845258607732*^9, 3.734845531739642*^9}, {
   3.734845568956957*^9, 3.734845712417481*^9}, {3.734848040116353*^9, 
   3.734848140172249*^9}, {3.734848281950086*^9, 3.734848330642735*^9}, {
   3.73484840612669*^9, 3.734848427683854*^9}, {3.734848601249879*^9, 
   3.734848624223042*^9}, {3.73484866904106*^9, 3.734848727925887*^9}, {
   3.734848764309037*^9, 3.734848768109221*^9}, {3.734848829896055*^9, 
   3.734848873389225*^9}, {3.734849043222872*^9, 3.734849085072742*^9}, {
   3.734849457567486*^9, 3.734849459591016*^9}, {3.734849597089984*^9, 
   3.7348496022225857`*^9}, {3.734850061497074*^9, 3.73485014881929*^9}, {
   3.734850239675438*^9, 3.7348502471961613`*^9}, {3.7348503010567617`*^9, 
   3.7348503697721148`*^9}, {3.734850432686516*^9, 3.7348505088454123`*^9}, {
   3.7348507559023333`*^9, 3.734850781326044*^9}, {3.7348508269133797`*^9, 
   3.734850827137711*^9}, {3.734852168179626*^9, 3.734852179205076*^9}, {
   3.734853079458641*^9, 3.734853098652253*^9}, {3.734853506900865*^9, 
   3.734853509510613*^9}, {3.7348535451077013`*^9, 3.734853546048924*^9}, {
   3.7348535989279613`*^9, 3.734853646561488*^9}, {3.73485414204119*^9, 
   3.7348541424723186`*^9}, {3.734854191829255*^9, 3.7348541930020103`*^9}, {
   3.7348671443564157`*^9, 3.734867157917726*^9}, {3.735369074940995*^9, 
   3.735369083017212*^9}, {3.7365949452945223`*^9, 3.736594946078618*^9}, {
   3.740768365533568*^9, 3.7407684688767967`*^9}, {3.7407701732886753`*^9, 
   3.740770213990926*^9}},
 ExpressionUUID -> "bca373dd-e9e1-4fdb-b0d3-48aec8b5217f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Generate and apply numerical momenta and solutions", "Section",
 CellChangeTimes->{{3.694769303221912*^9, 3.694769306741735*^9}, {
  3.717309425278369*^9, 3.7173094258538113`*^9}, {3.717310427485827*^9, 
  3.717310429605541*^9}, {3.7313212733844833`*^9, 3.7313212742568197`*^9}, {
  3.7316711995415173`*^9, 
  3.731671200717608*^9}},ExpressionUUID->"0f30207b-23bf-44da-8763-\
96daba19c495"],

Cell["\<\
Generate random n-point kinematics which obey momentum conservation, in the \
form {{\[Lambda][1,1],\[Lambda][1,2]},{\[Lambda]t[1,1],1},{\[Lambda][2,1],\
\[Lambda][2,2]},{\[Lambda]t[2,1],1}, ... ,{\[Lambda][n,1],\[Lambda][n,2]},{\
\[Lambda]t[n,1],1}}\
\>", "Text",
 CellChangeTimes->{{3.7173096603506413`*^9, 3.717309730220565*^9}, {
   3.717309875207686*^9, 3.7173099013432713`*^9}, 
   3.717330349895576*^9},ExpressionUUID->"ddcc0892-8e5f-48f2-9fc0-\
2358f6de6d34"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MomentaQ", "[", 
   RowBox[{
    RowBox[{"n_Integer", "/;", 
     RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "momenta_List"}],
    "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Dimensions", "[", "momenta", "]"}], "===", 
   RowBox[{"{", 
    RowBox[{"n", ",", "2", ",", "2"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MomentaQ", "[", "momenta_List", "]"}], ":=", " ", 
   RowBox[{"MatchQ", "[", 
    RowBox[{
     RowBox[{"Dimensions", "[", "momenta", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"_", ",", "2", ",", "2"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"rational", " ", "numbers"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "RandomMomenta4D", "]"}], "=", " ", 
   RowBox[{"{", 
    RowBox[{"Conjugate", "\[Rule]", " ", "False"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RandomMomenta4D", "[", 
    RowBox[{
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", 
     RowBox[{"range", " ", ":", 
      RowBox[{"_", "?", "NumericQ"}], " ", ":", " ", "1"}], ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "mom", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
        "Generate", " ", "all", " ", "momenta", " ", "as", " ", "complex", 
         " ", "numbers", " ", "with", " ", "real", " ", "and", " ", 
         "imaginary", " ", "parts", " ", "between"}], " ", "-", 
        RowBox[{"1", " ", "and", " ", "1"}]}], ",", " ", 
       RowBox[{
        RowBox[{"in", " ", "the", " ", "form", " ", "\[Lambda]"}], " ", "=", 
        " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", ",", " ", 
            RowBox[{"a", "+", "\[ImaginaryI]b"}]}], ")"}], " ", 
          OverscriptBox["\[Lambda]", "~"]}], " ", "=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", "+", "\[ImaginaryI]d"}], ",", " ", 
            RowBox[{"e", "+", "\[ImaginaryI]f"}]}], ")"}], " ", "using", " ", 
          "LG", " ", "scaling"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"mom", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "#1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"#2", ",", "#3"}], "}"}]}], "}"}], "&"}], "@@@", 
        RowBox[{"Partition", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#1", " ", "+", " ", 
               RowBox[{"\[ImaginaryI]", " ", "#2"}]}], "}"}], "&"}], "@@@", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["range", 
               SuperscriptBox["10", "6"]], 
              RowBox[{"RandomInteger", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", " ", 
                   SuperscriptBox["10", "6"]}], ",", " ", 
                  SuperscriptBox["10", "6"]}], "}"}], ",", " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"3", " ", "n"}], ",", "2"}], "}"}]}], "]"}]}], 
             ")"}]}], "]"}], ",", "3"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Solve", " ", "momentum", " ", "conservation", " ", "by", " ", 
        "solving", " ", "for", " ", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "~"], "1"], " ", "and", " ", 
        SubscriptBox[
         OverscriptBox["\[Lambda]", "~"], "2"]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mom", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}], " ", "=", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Det", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "}"}], "]"}], "/", 
            RowBox[{"Det", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], "]"}]}], 
           ")"}], 
          RowBox[{"mom", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "3", ",", " ", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mom", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}], " ", "=", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Det", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "}"}], "]"}], "/", 
            RowBox[{"Det", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
               RowBox[{"mom", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}], "]"}]}], 
           ")"}], 
          RowBox[{"mom", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "3", ",", " ", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"If", " ", "Conjugate", " ", "is", " ", "True"}], ",", " ", 
        RowBox[{
        "then", " ", "swap", " ", "so", " ", "that", " ", "we", " ", "gauge", 
         " ", "fix", " ", 
         OverscriptBox["\[Lambda]", "~"], " ", "instead", " ", "of", " ", 
         "\[Lambda]", " ", "and", " ", "solve", " ", "for", " ", 
         SubscriptBox["\[Lambda]", "1"], " ", "and", " ", 
         SubscriptBox["\[Lambda]", "2"]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "Conjugate", "]"}], ",", 
        RowBox[{"Reverse", "/@", "mom"}], ",", "mom"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Floating", " ", "point", " ", "numbers"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "RandomMomenta4DN", "]"}], "=", " ", 
   RowBox[{"Options", "[", "RandomMomenta4D", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RandomMomenta4DN", "[", 
    RowBox[{
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", 
     RowBox[{"range", " ", ":", 
      RowBox[{"_", "?", "NumericQ"}], " ", ":", " ", "1"}], ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{"N", "[", 
    RowBox[{"RandomMomenta4D", "[", 
     RowBox[{"n", ",", "range", ",", "opt"}], "]"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Apply", " ", "given", " ", "set", " ", "of", " ", "momenta", " ", "to", 
    " ", "an", " ", "expression"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "ApplyMomenta", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"MomentumTwistors", "\[Rule]", " ", "False"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ApplyMomenta", "[", 
    RowBox[{"expr_", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Calculate", " ", "all", " ", "angle", " ", "and", " ", "square", " ", 
      "brackets", " ", 
      RowBox[{"first", ".", " ", "Should"}], " ", "be", " ", "faster", " ", 
      "this", " ", "way", " ", "for", " ", "complex", " ", 
      RowBox[{"expressions", "."}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"mutable", ",", 
       RowBox[{"reptable", "=", "\[IndentingNewLine]", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"(*", "ang", "*)"}], " ", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"heads", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"i", ",", "j"}], "]"}], "\[Rule]", " ", 
              RowBox[{"Det", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"momenta", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"momenta", "\[LeftDoubleBracket]", 
                  RowBox[{"j", ",", "1"}], "\[RightDoubleBracket]"}]}], "}"}],
                "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"(*", "squ", "*)"}], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"heads", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "[", 
               RowBox[{"i", ",", "j"}], "]"}], "\[Rule]", " ", 
              RowBox[{"Det", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"momenta", "\[LeftDoubleBracket]", 
                  RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                 RowBox[{"momenta", "\[LeftDoubleBracket]", 
                  RowBox[{"j", ",", "2"}], "\[RightDoubleBracket]"}]}], "}"}],
                "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"j", ",", "2", ",", " ", 
             RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], "]"}]}]}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Apply", " ", "also", " ", "to", " ", "momentum", " ", "twistor", " ", 
       "variables", " ", "if", " ", "requested"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OptionValue", "[", "MomentumTwistors", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"make", " ", "up", " ", "\[Mu]", " ", "replacements"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"mutable", " ", "=", "  ", 
          RowBox[{
           RowBox[{"Antisymmetrise", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"LambdaTildeToMu", "[", 
               RowBox[{"Length", "[", "momenta", "]"}], "]"}], ".", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"i", "===", "j"}], ",", "0", ",", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "[", 
                   RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"Length", "[", "momenta", "]"}]}], "}"}]}], "]"}], 
              ".", 
              RowBox[{"Transpose", "[", 
               RowBox[{"LambdaTildeToMu", "[", 
                RowBox[{"Length", "[", "momenta", "]"}], "]"}], "]"}]}], ",", 
             
             RowBox[{"heads", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], "]"}], "/.", 
           "reptable"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"reptable", " ", "=", " ", 
          RowBox[{"Join", "[", 
           RowBox[{"reptable", ",", 
            RowBox[{"Flatten", "@", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"heads", "[", 
                  RowBox[{"[", "4", "]"}], "]"}], "[", 
                 RowBox[{"i", ",", "j"}], "]"}], "\[Rule]", 
                RowBox[{"mutable", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}]}], " ", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "2", ",", " ", 
                 RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", 
                 RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "use", " ", "to", " ", "make", " ", "up", " ", "twistor", " ", 
            "four"}], "-", 
           RowBox[{"bracket", " ", "replacements"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"reptable", " ", "=", " ", 
          RowBox[{"Join", "[", 
           RowBox[{"reptable", ",", 
            RowBox[{
             RowBox[{"Antisymmetrise", "[", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], 
                   "\[Rule]", " ", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "j"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                    RowBox[{"k", ",", "l"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "k"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "j"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "l"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                    RowBox[{"j", ",", "k"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"k", ",", "l"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "j"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "k"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"j", ",", "k"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "[", 
                    RowBox[{"i", ",", "l"}], "]"}]}]}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "4", ",", 
                    RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "3", ",", 
                    RowBox[{"i", "-", "1"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "2", ",", 
                    RowBox[{"j", "-", "1"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"l", ",", 
                    RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], "]"}], ",", 
               RowBox[{"heads", "[", 
                RowBox[{"[", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "4"}], "}"}], "]"}], "]"}]}], "]"}], "/.",
              "reptable"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "put", " ", "angle", " ", "and", " ", "square", " ", "brackets", " ", 
         "in", " ", "canonical", " ", "ordering"}], ",", " ", 
        RowBox[{"then", " ", "apply", " ", "momenta"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Antisymmetrise", "[", 
        RowBox[{"expr", ",", 
         RowBox[{"heads", "[", 
          RowBox[{"[", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"OptionValue", "[", "MomentumTwistors", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], "]"}]}], "]"}], 
       "\[IndentingNewLine]", "/.", 
       RowBox[{"Dispatch", "@", 
        RowBox[{"Join", "[", 
         RowBox[{"reptable", ",", "\[IndentingNewLine]", " ", 
          RowBox[{"{", 
           RowBox[{"(*", 
            RowBox[{"\[Lambda]", " ", "spinor", " ", "and", " ", "cpts"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "[", "n_", "]"}], 
             "\[RuleDelayed]", " ", 
             RowBox[{
              RowBox[{"momenta", "[", 
               RowBox[{"[", 
                RowBox[{";;", ",", "1"}], "]"}], "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
            " ", 
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "[", 
              RowBox[{"n_", ",", "a_"}], "]"}], "\[RuleDelayed]", " ", 
             RowBox[{
              RowBox[{"momenta", "[", 
               RowBox[{"[", 
                RowBox[{";;", ",", "1"}], "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "a"}], "]"}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              OverscriptBox["\[Lambda]", "~"], " ", "spinor", " ", "and", " ",
               "cpts"}], "*)"}], "\[IndentingNewLine]", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "6", "]"}], "]"}], "[", "n_", "]"}], 
             "\[RuleDelayed]", " ", 
             RowBox[{
              RowBox[{"momenta", "[", 
               RowBox[{"[", 
                RowBox[{";;", ",", "2"}], "]"}], "]"}], "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
            " ", 
            RowBox[{
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "6", "]"}], "]"}], "[", 
              RowBox[{"n_", ",", "a_"}], "]"}], "\[RuleDelayed]", " ", 
             RowBox[{
              RowBox[{"momenta", "[", 
               RowBox[{"[", 
                RowBox[{";;", ",", "2"}], "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "a"}], "]"}], "]"}]}]}], "}"}]}], 
         "\[IndentingNewLine]", "]"}]}]}]}]}], "\[IndentingNewLine]", "]"}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LambdaTildeToMu", "[", "n_", "]"}], ":=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i_", ",", "j_"}], "}"}], "\[RuleDelayed]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"j", ">", "1"}], "&&", 
         RowBox[{"i", ">", "j"}]}], ",", 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"j", ",", "i"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Apply", " ", "given", " ", "set", " ", "of", " ", "numerical", " ", 
    "momenta", " ", "and", " ", "scattering", " ", "solutions", " ", "to", 
    " ", "an", " ", "expression"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplyScatteringSolutions", "[", 
   RowBox[{"expr_", ",", 
    RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
    "solutions_List", ",", 
    RowBox[{"delete_List:", 
     RowBox[{"{", "}"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"reptablesol", ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"apply", " ", "momenta", " ", "to", " ", "expression"}], ",",
          " ", 
         RowBox[{"and", " ", "Jacobian"}], ",", " ", 
         RowBox[{"and", " ", "antisymmetrise", " ", "cir", " ", "head"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"tempexpr", " ", "=", " ", 
        RowBox[{"ApplyToSparseArray", "[", 
         RowBox[{
          RowBox[{"ApplyMomenta", "[", 
           RowBox[{"expr", ",", "momenta"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Antisymmetrise", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"heads", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "}"}]}], "]"}], "&"}]}], 
         "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"jacobian", " ", "=", " ", 
        RowBox[{"Antisymmetrise", "[", 
         RowBox[{
          RowBox[{"ScatteringJacobian4D", "[", 
           RowBox[{"momenta", ",", "L", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"#", " ", "===", " ", 
                 RowBox[{"-", "1"}]}], ",", 
                RowBox[{"Return", "[", "Null", "]"}], ",", "#"}], "]"}], 
              "&"}], "@", 
             RowBox[{"GetGaugeFix", "[", 
              RowBox[{"solutions", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", "delete", ",", 
            RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"heads", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "}"}]}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"do", " ", "the", " ", "sum", " ", "over", " ", "solutions"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"reptablesol", " ", "=", 
         RowBox[{"Dispatch", "@", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"heads", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "[", 
                 RowBox[{"n", ",", "m"}], "]"}], "\[Rule]", " ", 
                RowBox[{"Det", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"solutions", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "n"}], "]"}], "]"}], ",", 
                   RowBox[{"solutions", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "m"}], "]"}], "]"}]}], "}"}], "]"}]}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", "2", ",", " ", 
                 RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", 
                 RowBox[{"m", "-", "1"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"SolutionMatrixToRule", "[", 
              RowBox[{"solutions", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "If", " ", "we", " ", "kept", " ", "Grassmann", " ", "state", " ", 
           "extraction"}], ",", " ", 
          RowBox[{"Hodges", " ", "and", " ", "Jacobian", " ", "as", " ", 
           RowBox[{"Det", "[", "matrix", "]"}]}], ",", " ", 
          RowBox[{
          "then", " ", "releasehold", " ", "it", " ", "after", " ", 
           "entering", " ", "numerical", " ", "coefficients", " ", "so", " ", 
           "that", " ", "we", " ", "calculate", " ", "determinant", " ", "of",
            " ", "numerical", " ", "matrix", " ", "for", " ", 
           "efficiency"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"ReleaseHold", "[", 
         RowBox[{"ApplyToSparseArray", "[", 
          RowBox[{
           RowBox[{"tempexpr", "/", "jacobian"}], ",", 
           RowBox[{
            RowBox[{"#", "/.", "reptablesol"}], "&"}]}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", 
         RowBox[{"Length", "[", "solutions", "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", " ", "=", " ", 
       RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"SolutionQ", "[", 
       RowBox[{"n", ",", "solutions"}], "]"}], "&&", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"delete", " ", "===", " ", 
         RowBox[{"{", "}"}]}], "||", 
        RowBox[{"ChooseQ", "[", 
         RowBox[{"L", ",", "delete", ",", "2"}], "]"}], "||", 
        RowBox[{"ChooseQ", "[", 
         RowBox[{
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
          "delete", ",", "2"}], "]"}]}], ")"}]}]}], "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.717309741120433*^9, 3.717309769764428*^9}, {
   3.731320217656061*^9, 3.731320250900264*^9}, {3.731320358431835*^9, 
   3.731320405799486*^9}, {3.731320456438231*^9, 3.731320460366166*^9}, {
   3.7313205269304247`*^9, 3.7313205560415163`*^9}, {3.731321179872323*^9, 
   3.731321182959415*^9}, {3.731324268923802*^9, 3.7313242765325117`*^9}, {
   3.731329875239305*^9, 3.7313298770243998`*^9}, {3.734248740759*^9, 
   3.734248778426571*^9}, {3.7342638044123583`*^9, 3.734263828706231*^9}, {
   3.7342638779123507`*^9, 3.7342639697166443`*^9}, {3.734264002364201*^9, 
   3.73426401811444*^9}, {3.734264050804834*^9, 3.734264058934507*^9}, {
   3.7342640979585*^9, 3.734264148174993*^9}, {3.734264218219305*^9, 
   3.734264245724844*^9}, {3.7342642838091373`*^9, 3.734264304681225*^9}, {
   3.734264337831452*^9, 3.734264374533546*^9}, {3.734346099433736*^9, 
   3.7343461221316*^9}, {3.73434631400062*^9, 3.734346317050445*^9}, {
   3.7343464191450768`*^9, 3.734346435246623*^9}, {3.7343464807959642`*^9, 
   3.7343464855789013`*^9}, {3.734346542290284*^9, 3.734346562116029*^9}, {
   3.73434664269079*^9, 3.734346695205316*^9}, {3.734346758714785*^9, 
   3.7343468117298527`*^9}, {3.734347420834289*^9, 3.734347474688245*^9}, {
   3.734347562621872*^9, 3.7343475689702253`*^9}, {3.734347623063992*^9, 
   3.734347636456942*^9}, {3.734347678656187*^9, 3.7343476983862762`*^9}, {
   3.734349697862467*^9, 3.734349699933178*^9}, {3.7343500126805143`*^9, 
   3.7343500241722097`*^9}, {3.734352093092856*^9, 3.7343521751655083`*^9}, {
   3.734416169883191*^9, 3.734416213768618*^9}, {3.7344165208490458`*^9, 
   3.734416521472451*^9}, {3.734416774879052*^9, 3.7344167826309147`*^9}, {
   3.73441705015208*^9, 3.734417079318927*^9}, {3.734417147194851*^9, 
   3.734417147874522*^9}, {3.7344171927062798`*^9, 3.7344173092633533`*^9}, {
   3.734417359219287*^9, 3.73441736503036*^9}, 3.734417764673585*^9, {
   3.734417835751548*^9, 3.734417875221043*^9}, {3.734417942633918*^9, 
   3.73441800024004*^9}, {3.7344180347003317`*^9, 3.7344180554458942`*^9}, {
   3.7344180959913673`*^9, 3.734418099431168*^9}, {3.734418156436899*^9, 
   3.734418157037513*^9}, {3.7344183864942827`*^9, 3.734418465681731*^9}, {
   3.734418505072961*^9, 3.7344185478978777`*^9}, {3.734418598940481*^9, 
   3.734418608531972*^9}, {3.734694074543131*^9, 3.734694081329426*^9}, {
   3.73476279310209*^9, 3.734762794087831*^9}, {3.734845240680172*^9, 
   3.7348452426564083`*^9}, {3.734848467851268*^9, 3.7348484707307262`*^9}, {
   3.734848552540717*^9, 3.734848576190898*^9}, {3.7348491018609*^9, 
   3.734849136736676*^9}, {3.734849266254592*^9, 3.734849310775366*^9}, {
   3.734849878051688*^9, 3.7348498840385427`*^9}, {3.734849965623094*^9, 
   3.7348499667056923`*^9}, {3.734850408542938*^9, 3.734850416734853*^9}, {
   3.734850935658744*^9, 3.734850947265601*^9}, {3.734851249047202*^9, 
   3.7348512565767384`*^9}, {3.734851450622531*^9, 3.734851452070356*^9}, {
   3.734851554862471*^9, 3.734851721119*^9}, {3.734852040623189*^9, 
   3.734852161044525*^9}, {3.734852208138051*^9, 3.734852241235539*^9}, {
   3.734852313349361*^9, 3.734852436695786*^9}, {3.734852611183758*^9, 
   3.734852701657032*^9}, {3.734852744343238*^9, 3.734852745354986*^9}, {
   3.734852856303459*^9, 3.734852877792543*^9}, {3.734853402633218*^9, 
   3.734853411476103*^9}, {3.734853446893983*^9, 3.7348534783740997`*^9}, {
   3.734853555871139*^9, 3.734853571527684*^9}, {3.734853688641179*^9, 
   3.734853698945924*^9}, {3.734853790988947*^9, 3.734853792699457*^9}, {
   3.734864439284121*^9, 3.73486443969059*^9}, {3.734865057233272*^9, 
   3.73486507397033*^9}, {3.734867086845381*^9, 3.734867087611014*^9}, {
   3.73486724880241*^9, 3.7348672597384653`*^9}, {3.734869317503522*^9, 
   3.734869326999621*^9}, {3.7348693599456387`*^9, 3.734869523202491*^9}, {
   3.734869563791767*^9, 3.734869606678953*^9}, {3.7348698416718683`*^9, 
   3.7348698476329527`*^9}, {3.735369111322956*^9, 3.735369115754882*^9}, 
   3.736594947503134*^9, {3.7407684867628193`*^9, 3.740768525416127*^9}, {
   3.740768660305243*^9, 3.740768673423307*^9}, {3.740768728303689*^9, 
   3.7407687598234797`*^9}, {3.740768805118968*^9, 3.740768810064157*^9}, {
   3.740770236450284*^9, 3.740770239100725*^9}},
 ExpressionUUID -> "12395f99-9897-4a80-9563-8d0dec5c980d"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Monte Carlo equation solver, wrapper functions for scattering equation, \
analytic MHV solutions\
\>", "Section",
 CellChangeTimes->{{3.73424958594744*^9, 3.7342495924754143`*^9}, {
  3.734249666224668*^9, 3.7342496739614477`*^9}, {3.7343349583339252`*^9, 
  3.734334961670677*^9}},ExpressionUUID->"c9343896-f478-481a-80a8-\
b8b762ccb72d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Delete", " ", "duplicates", " ", "from", " ", "a", " ", "list", " ", "of",
     " ", "numerical", " ", "vectors", " ", "up", " ", "to", " ", "specified",
     " ", "delta"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"(*", 
    RowBox[{"Check", " ", "by", " ", "norm", " ", "of", " ", "vectors"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VectorUnion", "[", 
     RowBox[{"vectors_", ",", " ", "delta_"}], "]"}], " ", ":=", " ", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"vectors", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"#1", "-", "#2"}], ")"}], ".", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"#1", " ", "-", "#2"}], "]"}]}], ",", " ", "delta"}], 
         "]"}], " ", "===", " ", "0"}], " ", "&"}]}], " ", "]"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VectorUnion", "[", 
     RowBox[{"vectors_", ",", "delta_"}], "]"}], ":=", " ", 
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{"vectors", ",", 
      RowBox[{
       RowBox[{"And", "@@", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Chop", "[", 
            RowBox[{
             RowBox[{"#1", "-", "#2"}], ",", "delta"}], "]"}], "]"}], "==", 
          " ", "0"}], "]"}]}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"NSolveMCCurrentProgress", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "NSolveMonteCarlo", "]"}], " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NumSolutions", "\[Rule]", " ", "\[Infinity]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Distribution", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"NumSeeds", "\[Rule]", " ", "100"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"MaxIterations", "\[Rule]", " ", "\[Infinity]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"MaxTime", "\[Rule]", " ", "\[Infinity]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"InitialIterations", "\[Rule]", " ", "1000"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Domain", "\[Rule]", " ", "Complex"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PrintSummary", "\[Rule]", " ", "False"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PrecisionGoal", "\[Rule]", " ", "5"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"ProgressIndicator", "\[Rule]", " ", "True"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"CompilationTarget", "\[Rule]", " ", "\"\<C\>\""}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NSolveMonteCarlo", "::", "aborted"}], " ", "=", " ", 
     "\"\<NSolveMonteCarlo aborted during evaluation with `1` solutions \
found. Returning current solution set.\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NSolveMonteCarlo", "::", "nodist"}], " ", "=", " ", 
     "\"\<Option Distribution must be either a pair of real numbers defining \
a uniform distribution or a univariate probability distrbution.\>\""}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NSolveMonteCarlo", "::", "nocomp"}], " ", "=", " ", 
     "\"\<Could not find a C compiler. Solving the scattering equations is \
faster with a C compiler installed.\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NSolveMonteCarlo", "[", 
     RowBox[{"eqns_List", ",", "vars_List", ",", "inputsols___List", ",", 
      RowBox[{"opt", ":", 
       RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
    RowBox[{"Quiet", "[", 
     RowBox[{
      RowBox[{"Module", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{"(*", "parameters", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"dist", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "Distribution", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"numseeds", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "NumSeeds", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"maxits", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "MaxIterations", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"maxtime", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "MaxTime", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"initialits", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "InitialIterations", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"domain", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "Domain", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"p", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "PrecisionGoal", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"progress", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "ProgressIndicator", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"numsols", " ", "=", " ", 
           RowBox[{"OptionValue", "[", "NumSolutions", "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"numvars", " ", "=", " ", 
           RowBox[{"Length", "[", "vars", "]"}]}], ",", "\[IndentingNewLine]",
           "\[IndentingNewLine]", 
          RowBox[{"(*", "variables", "*)"}], "\[IndentingNewLine]", "sols", 
          ",", "\[IndentingNewLine]", "tempsols", ",", "\[IndentingNewLine]", 
          
          RowBox[{"itercount", " ", "=", " ", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"storetime", "=", " ", 
           RowBox[{"AbsoluteTime", "[", "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"findrootcount", "=", "0"}], ",", "\[IndentingNewLine]", 
          "compeqns", ",", "\[IndentingNewLine]", "compjac", ",", 
          "\[IndentingNewLine]", "randdomain", ",", "\[IndentingNewLine]", 
          "progressmeter", ",", "\[IndentingNewLine]", 
          RowBox[{"aborted", " ", "=", " ", "False"}]}], 
         "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "throw", " ", "away", " ", "any", " ", "duplicates", " ", "from", 
          " ", "initial", " ", "set", " ", "of", " ", "solutions"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sols", " ", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"inputsols", " ", "===", " ", 
             RowBox[{"Sequence", "[", "]"}]}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"VectorUnion", "[", 
             RowBox[{"inputsols", ",", 
              SuperscriptBox["10", 
               RowBox[{"-", "p"}]]}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "compile", " ", "eqns", " ", "and", " ", "jacobian", " ", "for", 
           " ", "faster", " ", "evaluation", " ", "with", " ", 
           RowBox[{"findroot", ".", " ", "Calculating"}], " ", "jac", " ", 
           "and", " ", "inputting", " ", "means", " ", "mathematica", " ", 
           RowBox[{"doesn", "'"}], "t", " ", "need", " ", "to", " ", 
           "compute", " ", "on", " ", "each", " ", "FindRoot"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"compeqns", " ", "=", " ", 
          RowBox[{"Check", "[", 
           RowBox[{
            RowBox[{"Compile", "[", 
             RowBox[{
              RowBox[{"Evaluate", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#", ",", "_domain"}], "}"}], "&"}], "/@", "vars"}],
                "]"}], ",", 
              RowBox[{"Evaluate", "[", "eqns", "]"}], ",", 
              RowBox[{"RuntimeOptions", "\[Rule]", " ", "\"\<Speed\>\""}], 
              ",", "\[IndentingNewLine]", 
              RowBox[{"Evaluate", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"FilterRules", "[", 
                 RowBox[{
                  RowBox[{"{", "opt", "}"}], ",", 
                  RowBox[{"Options", "[", "Compile", "]"}]}], "]"}]}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"Message", "[", 
             RowBox[{"NSolveMonteCarlo", "::", "nodist"}], " ", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Compile", "::", "nogen"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"compjac", " ", "=", 
          RowBox[{"Quiet", "[", 
           RowBox[{
            RowBox[{"Compile", "[", 
             RowBox[{
              RowBox[{"Evaluate", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#", ",", "_domain"}], "}"}], "&"}], "/@", "vars"}],
                "]"}], ",", 
              RowBox[{"Evaluate", "[", 
               RowBox[{"D", "[", 
                RowBox[{"eqns", ",", 
                 RowBox[{"{", 
                  RowBox[{"vars", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
              RowBox[{"RuntimeOptions", "\[Rule]", " ", "\"\<Speed\>\""}], 
              ",", " ", 
              RowBox[{"Evaluate", "[", 
               RowBox[{"Sequence", "@@", 
                RowBox[{"FilterRules", "[", 
                 RowBox[{
                  RowBox[{"{", "opt", "}"}], ",", 
                  RowBox[{"Options", "[", "Compile", "]"}]}], "]"}]}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Compile", "::", "nogen"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"MatchQ", "[", 
            RowBox[{"dist", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"_", "?", "NumericQ"}], ",", 
               RowBox[{"_", "?", "NumericQ"}]}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"uniform", " ", "distribution"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"domain", " ", "===", " ", "Complex"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"multiplying", " ", "by", " ", "1"}], "+", 
               RowBox[{
               "I", " ", "duplicates", " ", "real", " ", "uniform", " ", 
                "distribution", " ", "to", " ", "be", " ", "the", " ", "same",
                 " ", "in", " ", "the", " ", "imaginary", " ", "axis"}]}], 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{"randdomain", ":=", 
              RowBox[{"RandomComplex", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "I"}], ")"}], "dist"}], ",", 
                RowBox[{"{", 
                 RowBox[{"numseeds", ",", "numvars", ",", "1"}], "}"}]}], 
               "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"randdomain", ":=", 
              RowBox[{"RandomReal", "[", 
               RowBox[{"dist", ",", 
                RowBox[{"{", 
                 RowBox[{"numseeds", ",", "numvars", ",", "1"}], "}"}]}], 
               "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Statistics`Library`UnivariateDistributionQ", "[", "dist", "]"}], 
            " ", "=!=", " ", "False"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"another", " ", "distribution"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"domain", " ", "===", " ", "Complex"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"randdomain", ":=", 
              RowBox[{"Apply", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#1", "+", 
                   RowBox[{"I", " ", "#2"}]}], "}"}], "&"}], ",", 
                RowBox[{"RandomVariate", "[", 
                 RowBox[{"dist", ",", 
                  RowBox[{"{", 
                   RowBox[{"numseeds", ",", "numvars", ",", "2"}], "}"}]}], 
                 "]"}], ",", 
                RowBox[{"{", "2", "}"}]}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"randdomain", ":=", " ", 
              RowBox[{"RandomVariate", "[", 
               RowBox[{"dist", ",", 
                RowBox[{"{", 
                 RowBox[{"numseeds", ",", "numvars", ",", "1"}], "}"}]}], 
               "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
           "\[IndentingNewLine]", "True", ",", 
           RowBox[{
            RowBox[{"Message", "[", 
             RowBox[{"NSolveMonteCarlo", "::", "nodist"}], "]"}], ";", 
            RowBox[{"Return", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
         ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "print", " ", "out", " ", "the", " ", "progress", " ", "meter"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"progressmeter", " ", "=", " ", 
          RowBox[{"If", "[", 
           RowBox[{"progress", ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"NSolveMCCurrentProgress", " ", "=", " ", "0"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Which", "[", 
               RowBox[{
                RowBox[{"numsols", " ", "<", " ", "\[Infinity]"}], ",", 
                RowBox[{
                 RowBox[{"PrintTemporary", "[", 
                  RowBox[{"Row", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ProgressIndicator", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "numsols"}], "}"}]}], "]"}], ",", "#", 
                    ",", " ", 
                    RowBox[{"\"\</ \>\"", "<>", 
                    RowBox[{"ToString", "[", "numsols", "]"}], "<>", " ", 
                    "\"\< solutions found\>\""}]}], "}"}], ",", "\"\< \>\""}],
                    "]"}], "]"}], "&"}], ",", "\[IndentingNewLine]", 
                RowBox[{"maxtime", " ", "<", " ", "\[Infinity]"}], ",", 
                RowBox[{
                 RowBox[{"PrintTemporary", "[", 
                  RowBox[{"Row", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ProgressIndicator", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "maxtime"}], "}"}]}], "]"}], ",", "#", 
                    ",", " ", 
                    RowBox[{"\"\</ \>\"", "<>", 
                    RowBox[{"ToString", "[", "maxtime", "]"}], "<>", " ", 
                    "\"\< s\>\""}]}], "}"}], ",", "\"\< \>\""}], "]"}], "]"}],
                  "&"}], ",", "\[IndentingNewLine]", 
                RowBox[{"maxits", " ", "<", " ", "\[Infinity]"}], ",", 
                RowBox[{
                 RowBox[{"PrintTemporary", "[", 
                  RowBox[{"Row", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ProgressIndicator", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "maxits"}], "}"}]}], "]"}], ",", "#", 
                    ",", " ", 
                    RowBox[{"\"\</ \>\"", "<>", 
                    RowBox[{"ToString", "[", "maxits", "]"}], "<>", " ", 
                    "\"\< iterations\>\""}]}], "}"}], ",", "\"\< \>\""}], 
                   "]"}], "]"}], "&"}], ",", "\[IndentingNewLine]", "True", 
                ",", 
                RowBox[{
                 RowBox[{"PrintTemporary", "[", 
                  RowBox[{"Row", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#", ",", " ", "\"\< solutions found\>\""}], 
                    "}"}], ",", "\"\< \>\""}], "]"}], "]"}], "&"}]}], 
               "\[IndentingNewLine]", "]"}], "@", 
              RowBox[{"Dynamic", "[", "NSolveMCCurrentProgress", "]"}]}]}]}], 
           "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"catch", " ", "aborts"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"CheckAbort", "[", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "run", " ", "until", " ", "we", " ", "get", " ", "all", " ", 
             "sols"}], ",", " ", 
            RowBox[{
            "or", " ", "max", " ", "out", " ", "iterations", " ", "or", " ", 
             "time"}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"While", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "sols", "]"}], "<", " ", "numsols"}], 
              " ", "&&", " ", 
              RowBox[{
               RowBox[{"++", "itercount"}], "<", " ", "maxits"}], " ", "&&", 
              RowBox[{
               RowBox[{
                RowBox[{"AbsoluteTime", "[", "]"}], "-", "storetime"}], " ", 
               "<", " ", "maxtime"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "throw", " ", "down", " ", "a", " ", "bunch", " ", "of", " ", 
                "points", " ", "and", " ", "see", " ", "if", " ", "they", " ",
                 "are", " ", "any", " ", "good"}], ",", " ", 
               RowBox[{"chucking", " ", "out", " ", 
                RowBox[{"crap", ".", " ", "Do"}], " ", "a", " ", "lot", " ", 
                "of", " ", "interations", " ", "because", " ", "we", " ", 
                "might", " ", "be", " ", "a", " ", "long", " ", "way", " ", 
                "from", " ", "soln"}], ",", " ", 
               RowBox[{
               "and", " ", "stop", " ", "when", " ", "we", " ", "agree", " ", 
                "to", " ", "1", 
                RowBox[{"sf", "/", 
                 RowBox[{"dp", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"findrootcount", "+=", "numseeds"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"tempsols", " ", "=", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"Check", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"FindRoot", "[", 
                    RowBox[{"compeqns", ",", "#", ",", " ", 
                    RowBox[{"AccuracyGoal", "\[Rule]", "1"}], ",", 
                    RowBox[{"PrecisionGoal", "\[Rule]", "1"}], ",", 
                    RowBox[{"MaxIterations", "\[Rule]", "initialits"}], ",", 
                    " ", 
                    RowBox[{"Jacobian", "\[Rule]", " ", "compjac"}]}], "]"}], 
                   ",", "\[IndentingNewLine]", "Nothing", ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"FindRoot", "::", "lstol"}], ",", 
                    RowBox[{"FindRoot", "::", "cvmit"}], ",", 
                    RowBox[{"FindRoot", "::", "jsing"}], ",", 
                    RowBox[{"FindRoot", "::", "jsing1"}]}], "}"}]}], 
                  "\[IndentingNewLine]", "]"}], "&"}], "/@", "randdomain"}]}],
               ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "home", " ", "in", " ", "on", " ", "the", " ", "good", " ", 
                "ones"}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{"findrootcount", "+=", 
               RowBox[{"Length", "[", "tempsols", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"tempsols", " ", "=", " ", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"Check", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"FindRoot", "[", 
                    RowBox[{"compeqns", ",", 
                    RowBox[{"List", "/@", "#"}], ",", 
                    RowBox[{"AccuracyGoal", "\[Rule]", " ", "p"}], ",", 
                    RowBox[{"PrecisionGoal", "\[Rule]", "p"}], ",", 
                    RowBox[{"MaxIterations", "\[Rule]", "100"}], ",", 
                    RowBox[{"Jacobian", "\[Rule]", " ", "compjac"}]}], "]"}], 
                   ",", "\[IndentingNewLine]", "Nothing", ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"FindRoot", "::", "lstol"}], ",", 
                    RowBox[{"FindRoot", "::", "cvmit"}], ",", 
                    RowBox[{"FindRoot", "::", "jsing"}], ",", 
                    RowBox[{"FindRoot", "::", "jsing1"}]}], "}"}]}], 
                  "\[IndentingNewLine]", "]"}], "&"}], "/@", "tempsols"}]}], 
              ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                "gather", " ", "all", " ", "vectors", " ", "up", " ", "which",
                  " ", "are", " ", "the", " ", "same", " ", "to", " ", 
                 "within", " ", "numerical", " ", "precision"}], ",", " ", 
                RowBox[{"and", " ", "chuck", " ", "out", " ", "repeats"}]}], 
               " ", "*)"}], " ", "\[IndentingNewLine]", 
              RowBox[{"sols", " ", "=", " ", 
               RowBox[{"sols", "~", "Join", "~", "tempsols"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"sols", " ", "=", " ", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"sols", " ", "=!=", " ", 
                  RowBox[{"{", "}"}]}], ",", 
                 RowBox[{"VectorUnion", "[", 
                  RowBox[{"sols", ",", 
                   SuperscriptBox["10", 
                    RowBox[{"-", "p"}]]}], "]"}], ",", 
                 RowBox[{"{", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"NSolveMCCurrentProgress", " ", "=", " ", 
               RowBox[{"Length", "[", "sols", "]"}]}]}]}], 
            "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"AbortProtect", "[", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"If", " ", "user", " ", "aborts"}], ",", " ", 
              RowBox[{"return", " ", "current", " ", "progress"}]}], "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"sols", " ", "=", " ", 
              RowBox[{"sols", "~", "Join", "~", "tempsols"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"sols", " ", "=", " ", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"sols", " ", "=!=", " ", 
                 RowBox[{"{", "}"}]}], ",", 
                RowBox[{"VectorUnion", "[", 
                 RowBox[{"sols", ",", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "p"}]]}], "]"}], ",", 
                RowBox[{"{", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", "\"\<$Aborted\>\"", "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Message", "[", 
              RowBox[{
               RowBox[{"NSolveMonteCarlo", "::", "aborted"}], ",", 
               RowBox[{"Length", "[", "sols", "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"aborted", " ", "=", " ", "True"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"NotebookDelete", "[", "progressmeter", "]"}], ";", 
             "\[IndentingNewLine]", "sols"}], "\[IndentingNewLine]", "]"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Clean", " ", "up", " ", "the", " ", "progress", " ", "meter"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"NotebookDelete", "[", "progressmeter", "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"print", " ", "summary", " ", "data"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"OptionValue", "[", "PrintSummary", "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{"Column", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Row", "[", 
                RowBox[{"{", 
                 RowBox[{"\"\<Time Elapsed: \>\"", ",", 
                  RowBox[{
                   RowBox[{"AbsoluteTime", "[", "]"}], "-", "storetime"}]}], 
                 "}"}], "]"}], ",", "\[IndentingNewLine]", 
               RowBox[{"Row", "[", 
                RowBox[{"{", 
                 RowBox[{"\"\<Percentage Hit Rate: \>\"", ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"findrootcount", "-", 
                    RowBox[{"itercount", "*", "numseeds"}]}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"itercount", "*", "numseeds"}], ")"}]}], ")"}], 
                    "*", "100"}], "//", "N"}]}], "}"}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"Row", "[", 
                RowBox[{"{", 
                 RowBox[{"\"\<Total Iterations: \>\"", ",", "itercount"}], 
                 "}"}], "]"}], ",", "\[IndentingNewLine]", 
               RowBox[{"Row", "[", 
                RowBox[{"{", 
                 RowBox[{
                 "\"\<Total FindRoot Evaluations: \>\"", ",", 
                  "findrootcount"}], "}"}], "]"}]}], "}"}], "]"}], "]"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"return", " ", "solutions"}], "*)"}], "\[IndentingNewLine]",
          "sols"}]}], "\[IndentingNewLine]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FindRoot", "::", "lstol"}], ",", 
        RowBox[{"FindRoot", "::", "cvmit"}], ",", 
        RowBox[{"FindRoot", "::", "jsing"}], ",", 
        RowBox[{"FindRoot", "::", "jsing1"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "median", " ", "absolute", " ", "deviation", " ", "as", " ", 
      "calculated", " ", "for", " ", "different", " ", 
      RowBox[{"runs", ".", " ", "This"}], " ", "is", " ", "gauge", " ", 
      "dependent"}], ";", " ", 
     RowBox[{
      RowBox[{"here", " ", 
       RowBox[{"it", "'"}], "s", " ", "done", " ", "for", " ", "L"}], " ", 
      "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Range", "[", "k", "]"}], " ", "and", " ", "gaugefix"}], " ", 
       "=", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], "."}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"scatteringMADdata", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "0.4624534889704648`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "3", ",", "0.44818185331769494`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "3", ",", "0.4608835197751706`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "3", ",", "0.4268676341011871`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "3", ",", "0.4267210613986484`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11", ",", "3", ",", "0.5079755822597222`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "4", ",", "0.4845778470124541`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "4", ",", "0.44731105351625056`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "4", ",", "0.40306682491291174`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "5", ",", "0.5325030310171845`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "6", ",", "0.64249899015188`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "7", ",", "0.70247974072944`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11", ",", "8", ",", "0.6100637140047396`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12", ",", "9", ",", "1.7556653045740342`"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ScatteringSolutionDistribution", "[", 
     RowBox[{"n_Integer", ",", "k_Integer", ",", 
      RowBox[{"approximate_:", "True"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{"scatteringMADdata", ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "k", ",", "_"}], "}"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"#", " ", "===", " ", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"Switch", "[", 
            RowBox[{"k", ",", " ", "2", ",", "0.55", ",", 
             RowBox[{"n", "-", "2"}], ",", " ", "0.55", ",", " ", "_", ",", 
             " ", ".45"}], "]"}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{"approximate", ",", " ", 
          RowBox[{"2", "#", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], ",", 
          RowBox[{"CauchyDistribution", "[", 
           RowBox[{"0", ",", "#"}], "]"}]}], "]"}], "&"}]}], ")"}], "/;", " ", 
     RowBox[{
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}], " ", "&&", " ", 
      RowBox[{"2", " ", "\[LessEqual]", " ", "k", " ", "\[LessEqual]", " ", 
       RowBox[{"n", "-", "2"}]}], "&&", 
      RowBox[{"BooleanQ", "[", "approximate", "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Discard", " ", "number", " ", "of", " ", "solutions", " ", "option", " ",
      "and", " ", "sampling", " ", "distribution", " ", "option"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Options", "[", "NSolveScatteringEquations4D", "]"}], " ", "=", 
     RowBox[{
      RowBox[{"Options", "[", "NSolveMonteCarlo", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ";;"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NSolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
      RowBox[{"gfix_List", " ", ":", " ", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"delete_List", " ", ":", 
       RowBox[{"{", "}"}]}], ",", "solset___List", ",", 
      RowBox[{"opt", ":", 
       RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Module", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", " ", "=", " ", 
          RowBox[{"Length", "[", "momenta", "]"}]}], ",", 
         RowBox[{"k", " ", "=", " ", 
          RowBox[{"Length", "[", "L", "]"}]}], ",", "eqns", ",", "vars", ",", 
         " ", 
         RowBox[{"del", " ", "=", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"delete", " ", "===", " ", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"L", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "2"}], "]"}], "]"}], ",", "delete"}], 
           "]"}]}], ",", " ", 
         RowBox[{"g", " ", "=", " ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"gfix", " ", "===", " ", 
             RowBox[{"{", "}"}]}], ",", 
            RowBox[{"L", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "2"}], "]"}], "]"}], ",", "gfix"}], 
           "]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "get", " ", "vars", " ", "and", " ", "eqns", " ", "and", " ", "apply",
          " ", "numerical", " ", "momenta"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"vars", "=", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "[", 
             RowBox[{"m", ",", "a"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", "g"}], "]"}]}], "}"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "2"}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"eqns", " ", "=", " ", 
         RowBox[{"ScatteringEquations4D", "[", 
          RowBox[{
           RowBox[{"N", "[", "momenta", "]"}], ",", "L", ",", "g", ",", 
           "del"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "solve", " ", "equations", " ", "and", " ", "make", " ", "back", " ",
           "up", " ", "into", " ", "table", " ", "with", " ", "gauge", " ", 
          "fixed", " ", "rows", " ", "added"}], "*)"}], 
        RowBox[{
         RowBox[{
          RowBox[{"InsertGaugeFix", "[", 
           RowBox[{"#", ",", "g"}], "]"}], "&"}], "/@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Partition", "[", 
             RowBox[{"#", ",", "2"}], "]"}], "&"}], "/@", 
           RowBox[{"NSolveMonteCarlo", "[", 
            RowBox[{"eqns", ",", "vars", ",", "solset", ",", 
             RowBox[{"NumSolutions", "\[Rule]", 
              RowBox[{"Eulerian", "[", 
               RowBox[{
                RowBox[{"n", "-", "3"}], ",", 
                RowBox[{"k", "-", "2"}]}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"Distribution", "\[Rule]", " ", 
              RowBox[{"ScatteringSolutionDistribution", "[", 
               RowBox[{"n", ",", "k", ",", "True"}], "]"}]}], ",", "opt"}], 
            "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", "momenta", "]"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"{", "solset", "}"}], " ", "===", " ", 
           RowBox[{"{", "}"}]}], "||", 
          RowBox[{"SolutionQ", "[", 
           RowBox[{"n", ",", "solset"}], "]"}]}], ")"}], "&&", 
        RowBox[{"ChooseQ", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], "&&", 
        RowBox[{"And", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"#", " ", "===", " ", 
              RowBox[{"{", "}"}]}], "||", 
             RowBox[{"ChooseQ", "[", 
              RowBox[{"L", ",", "#", ",", "2"}], "]"}], "||", 
             RowBox[{"ChooseQ", "[", 
              RowBox[{
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
               "#", ",", "2"}], "]"}]}], "&"}], "/@", 
           RowBox[{"{", 
            RowBox[{"delete", ",", "gfix"}], "}"}]}], ")"}]}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"analytical", " ", "MHV", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "internal", " ", "function", " ", "to", " ", "give", " ", "mhv", " ", 
     "and", " ", "mhvbar"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MHVSolution", "[", 
     RowBox[{"n_", ",", "L_", ",", "head_"}], "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "[", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "\[Rule]", 
          " ", "1"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "[", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "2"}], "]"}], "\[Rule]", 
          " ", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "[", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "\[Rule]", 
          " ", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "[", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "2"}], "]"}], "\[Rule]", 
          " ", "1"}]}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "[", 
             RowBox[{"r", ",", "1"}], "]"}], "\[Rule]", " ", 
            FractionBox[
             RowBox[{"head", "[", 
              RowBox[{
               RowBox[{"L", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"L", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
             RowBox[{"head", "[", 
              RowBox[{
               RowBox[{"L", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", "r"}], "]"}]]}], ",", 
           " ", 
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "[", 
             RowBox[{"r", ",", "2"}], "]"}], "\[Rule]", " ", 
            FractionBox[
             RowBox[{"head", "[", 
              RowBox[{
               RowBox[{"L", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{"L", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
             RowBox[{"head", "[", 
              RowBox[{
               RowBox[{"L", "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", "r"}], "]"}]]}]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}]}], 
        "]"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "solution", " ", "for", " ", "gfixing", " ", "the", " ", "left", " ", 
     "set"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List", ",", 
      "gfix_List"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"MHVSolution", "[", 
      RowBox[{"n", ",", "L", ",", 
       RowBox[{"heads", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], "]"}], "&&", 
      RowBox[{
       RowBox[{"Sort", "[", "L", "]"}], " ", "===", " ", 
       RowBox[{"Sort", "[", "gfix", "]"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"default", " ", "gfix", " ", "is", " ", "left", " ", "set"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List"}], 
     "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"SolveScatteringEquations4D", "[", 
      RowBox[{"n", ",", "L", ",", "L"}], "]"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "gfix", " ", "in", " ", "the", " ", "right", " ", "set", " ", "instead"}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List", ",", 
      "gfix_List"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"SolutionMatrixToRule", "@", 
      RowBox[{"ChangeGaugeFix", "[", 
       RowBox[{
        RowBox[{"SolutionRuleToMatrix", "@", 
         RowBox[{"SolveScatteringEquations4D", "[", 
          RowBox[{"n", ",", "L", ",", "L"}], "]"}]}], ",", "L", ",", "gfix"}],
        "]"}]}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], "]"}], "&&", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", "gfix", 
        ",", "2"}], "]"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"analytical", " ", "MHVbar", " ", "solutions"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "solution", " ", "for", " ", "gfixing", " ", "the", " ", "left", " ", 
     "set"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List", ",", 
      "gfix_List"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"MHVSolution", "[", 
      RowBox[{"n", ",", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
       RowBox[{"heads", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
        RowBox[{"n", "-", "2"}]}], "]"}], "&&", 
      RowBox[{
       RowBox[{"Sort", "[", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "]"}], " ", "===",
        " ", 
       RowBox[{"Sort", "[", "gfix", "]"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"default", " ", "gfix", " ", "is", " ", "right", " ", "set"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List"}], 
     "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"SolveScatteringEquations4D", "[", 
      RowBox[{"n", ",", "L", ",", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "]"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
       RowBox[{"n", "-", "2"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "gfix", " ", "in", " ", "the", " ", "left", " ", "set", " ", "instead"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List", ",", 
      "gfix_List"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"SolutionMatrixToRule", "@", 
      RowBox[{"ChangeGaugeFix", "[", 
       RowBox[{
        RowBox[{"SolutionRuleToMatrix", "@", 
         RowBox[{"SolveScatteringEquations4D", "[", 
          RowBox[{"n", ",", "L", ",", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "]"}]}], 
        ",", "L", ",", "gfix"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
        RowBox[{"n", "-", "2"}]}], "]"}], "&&", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{"L", ",", "gfix", ",", "2"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "internal", " ", "function", " ", "to", " ", "give", " ", "mhv", " ", 
     "and", " ", "mhvbar"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MHVReplacements", "[", 
     RowBox[{"n_", ",", "L_", ",", "head_"}], "]"}], ":=", " ", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"RQ", " ", "=", " ", 
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", "#"}], 
          "]"}], "&"}]}], "}"}], ",", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "@@", "L"}], "\[Rule]", " ", "1"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{
           RowBox[{"L", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"r_", "?", "RQ"}]}], "]"}], "\[RuleDelayed]", " ", 
         FractionBox[
          RowBox[{"head", "@@", "L"}], 
          RowBox[{"head", "[", 
           RowBox[{
            RowBox[{"L", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", "r"}], "]"}]]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{
           RowBox[{"L", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"r_", "?", "RQ"}]}], "]"}], "\[RuleDelayed]", " ", 
         FractionBox[
          RowBox[{"head", "@@", "L"}], 
          RowBox[{"head", "[", 
           RowBox[{"r", ",", 
            RowBox[{"L", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{
           RowBox[{"r1_", "?", "RQ"}], ",", 
           RowBox[{"r2_", "?", "RQ"}]}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"head", "@@", "L"}], ")"}], "3"], 
            RowBox[{"head", "[", 
             RowBox[{"r2", ",", "r1"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"head", "[", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "r1"}], "]"}], 
            RowBox[{"head", "[", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", "r2"}], "]"}], 
            RowBox[{"head", "[", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "r1"}], "]"}], 
            RowBox[{"head", "[", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "r2"}], "]"}]}], 
           ")"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"repeat", " ", "for", " ", "antisym"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "@@", 
          RowBox[{"Reverse", "[", "L", "]"}]}], "\[Rule]", " ", 
         RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{
           RowBox[{"r_", "?", "RQ"}], ",", 
           RowBox[{"L", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", 
         RowBox[{"-", " ", 
          FractionBox[
           RowBox[{"head", "@@", "L"}], 
           RowBox[{"head", "[", 
            RowBox[{
             RowBox[{"L", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", "r"}], "]"}]]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{
           RowBox[{"r_", "?", "RQ"}], ",", 
           RowBox[{"L", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[RuleDelayed]", " ", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"head", "@@", "L"}], 
           RowBox[{"head", "[", 
            RowBox[{"r", ",", 
             RowBox[{"L", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]]}]}]}], 
       "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"MHV", " ", "minors", " ", "with", " ", 
     RowBox[{"L", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "and", " ", 
     RowBox[{"L", "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "gauge", " ", "fixed"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReplaceMinors", "[", 
     RowBox[{"expr_", ",", 
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List"}], 
     "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"MHVReplacements", "[", 
        RowBox[{"n", ",", "L", ",", 
         RowBox[{"heads", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ")"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"MHVbar", " ", "minors", " ", "with", " ", 
     RowBox[{"R", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "and", " ", 
     RowBox[{"R", "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "gauge", " ", "fixed"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReplaceMinors", "[", 
     RowBox[{"expr_", ",", 
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"expr", "/.", 
       RowBox[{"MHVReplacements", "[", 
        RowBox[{"n", ",", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
         RowBox[{"heads", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ")"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
       RowBox[{"n", "-", "2"}]}], "]"}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.725347632280507*^9, 3.725347635582081*^9}, 
   3.725347669212723*^9, {3.7253488648968678`*^9, 3.7253488687750273`*^9}, {
   3.732618458823333*^9, 3.732618459167869*^9}, {3.7342496119979153`*^9, 
   3.734249612354835*^9}, {3.734249687437847*^9, 3.7342496878920593`*^9}, {
   3.734253098962803*^9, 3.7342530996908903`*^9}, {3.7342649602821703`*^9, 
   3.734264968342617*^9}, {3.7342650569592037`*^9, 3.734265087072579*^9}, {
   3.734267011626211*^9, 3.734267015591044*^9}, {3.7342670670394793`*^9, 
   3.734267068781649*^9}, {3.7342675878362303`*^9, 3.734267602489304*^9}, {
   3.734334553925565*^9, 3.734334635042862*^9}, {3.734334669745544*^9, 
   3.734334868396166*^9}, {3.7343349896830273`*^9, 3.734335183706908*^9}, {
   3.734335619749555*^9, 3.734335624105673*^9}, {3.734343468324667*^9, 
   3.734343790891601*^9}, {3.7343438540234528`*^9, 3.7343439061890078`*^9}, {
   3.7343440487525787`*^9, 3.734344103008091*^9}, {3.734344161853326*^9, 
   3.73434424376256*^9}, {3.734344317449736*^9, 3.7343443176086483`*^9}, {
   3.7343443871629963`*^9, 3.734344622163842*^9}, {3.7343446625106497`*^9, 
   3.734344724059855*^9}, {3.7343447960567913`*^9, 3.7343448143499823`*^9}, {
   3.734344869598813*^9, 3.7343449185305977`*^9}, {3.734344978484338*^9, 
   3.734345015316701*^9}, {3.734345053040182*^9, 3.734345225852364*^9}, {
   3.734345308200612*^9, 3.7343453309065027`*^9}, {3.734345468510446*^9, 
   3.734345512015113*^9}, {3.7343469027891703`*^9, 3.734346908311501*^9}, {
   3.734347242241706*^9, 3.7343472441398478`*^9}, {3.7343473107199917`*^9, 
   3.734347344939775*^9}, 3.734419103989088*^9, {3.7344216693345747`*^9, 
   3.734421684107201*^9}, {3.734421965307192*^9, 3.7344219688656073`*^9}, {
   3.734422081196981*^9, 3.734422220920094*^9}, {3.734422296654747*^9, 
   3.734422339782995*^9}, {3.7344223831914053`*^9, 3.734422385886977*^9}, {
   3.734422428024083*^9, 3.7344224281913233`*^9}, {3.734422483068285*^9, 
   3.73442248364569*^9}, 3.734676352533038*^9, {3.7346896769204283`*^9, 
   3.734689685829118*^9}, {3.734689718110468*^9, 3.73468974409686*^9}, {
   3.734689800711378*^9, 3.734689858015868*^9}, 3.7346898909684362`*^9, {
   3.734759887297594*^9, 3.734759928437269*^9}, {3.734760316045182*^9, 
   3.734760352442906*^9}, {3.734760388558202*^9, 3.73476056623975*^9}, {
   3.734760603058935*^9, 3.734760814894677*^9}, 3.734760845800482*^9, {
   3.734760899307125*^9, 3.734760907630075*^9}, {3.7347609681599617`*^9, 
   3.734760970084672*^9}, {3.734763224543845*^9, 3.734763225080723*^9}, {
   3.734763439194035*^9, 3.7347634505711184`*^9}, 3.7347635443777103`*^9, {
   3.7347635990937777`*^9, 3.734763768909548*^9}, {3.734764152454322*^9, 
   3.73476420392124*^9}, {3.734764246634242*^9, 3.734764359941527*^9}, {
   3.734764396451977*^9, 3.7347643997777567`*^9}, {3.734764456071661*^9, 
   3.7347645232015963`*^9}, {3.7347888289641*^9, 3.734788887509033*^9}, {
   3.734853822112935*^9, 3.7348538453793488`*^9}, {3.734853877780958*^9, 
   3.734853959745325*^9}, {3.734853992328095*^9, 3.734854089413519*^9}, {
   3.734854167425953*^9, 3.7348541798410397`*^9}, {3.7348542311013803`*^9, 
   3.734854273447226*^9}, 3.734854328957018*^9, {3.734854364590378*^9, 
   3.7348544462246733`*^9}, {3.7348570734003153`*^9, 3.734857078737262*^9}, {
   3.734857113095723*^9, 3.734857116106588*^9}, {3.734857856770093*^9, 
   3.734857911424775*^9}, {3.734857969767315*^9, 3.7348581022452507`*^9}, {
   3.734858161107905*^9, 3.734858212992201*^9}, {3.7348582568275547`*^9, 
   3.7348584271535177`*^9}, {3.734858510583015*^9, 3.734858527929438*^9}, {
   3.734858944181588*^9, 3.7348589934328003`*^9}, {3.734859102064927*^9, 
   3.734859105619917*^9}, {3.734859527480969*^9, 3.7348597652874527`*^9}, {
   3.734859990965118*^9, 3.734859993147627*^9}, {3.735027022893427*^9, 
   3.735027067377067*^9}, {3.7350418154276257`*^9, 3.7350418462310467`*^9}, {
   3.7350418763351517`*^9, 3.7350420358901*^9}, {3.7350421159225397`*^9, 
   3.73504214087227*^9}, 3.735042179415453*^9, {3.735293864023637*^9, 
   3.735293866209734*^9}, {3.7353691224921627`*^9, 3.735369146001124*^9}, {
   3.735369227005692*^9, 3.735369282173758*^9}, {3.735369314444668*^9, 
   3.7353693550075607`*^9}, {3.735646294235813*^9, 3.735646310994602*^9}, 
   3.735646350800777*^9, 3.735646616781823*^9, {3.735646658197817*^9, 
   3.735646680095046*^9}, {3.735646713057794*^9, 3.735646717711954*^9}, {
   3.735646890225196*^9, 3.735646890539163*^9}, {3.7356469563304234`*^9, 
   3.7356469846780033`*^9}, 3.7356472287660503`*^9, {3.73564729225837*^9, 
   3.7356472934702053`*^9}, {3.735647330671226*^9, 3.735647431947069*^9}, {
   3.735647469764045*^9, 3.735647524218424*^9}, {3.7356476465704613`*^9, 
   3.7356477623331537`*^9}, {3.735649484750628*^9, 3.735649491130621*^9}, {
   3.735911444910213*^9, 3.735911677586341*^9}, {3.735911745198864*^9, 
   3.7359117487052794`*^9}, {3.735911848878531*^9, 3.735911875361526*^9}, 
   3.735911909474482*^9, {3.73591195222443*^9, 3.73591200451536*^9}, {
   3.7359120520321007`*^9, 3.7359121193491287`*^9}, {3.735968620124385*^9, 
   3.735968647905528*^9}, {3.735969975040213*^9, 3.73597000552569*^9}, {
   3.7359700600681458`*^9, 3.7359700661437883`*^9}, {3.735970387695548*^9, 
   3.7359703899899693`*^9}, {3.735990636535919*^9, 3.735990652499919*^9}, {
   3.735990688745923*^9, 3.7359907343324823`*^9}, {3.735992370004993*^9, 
   3.735992434759973*^9}, {3.735992532818132*^9, 3.7359926716903276`*^9}, 
   3.735992736673149*^9, {3.735992795777871*^9, 3.735992921628697*^9}, {
   3.735992981948441*^9, 3.735993077524827*^9}, 3.7359931159094973`*^9, {
   3.736586924442937*^9, 3.7365869993404827`*^9}, {3.736587036736437*^9, 
   3.736587067056279*^9}, {3.736587105658897*^9, 3.7365872454737387`*^9}, {
   3.736587430627307*^9, 3.736587512482745*^9}, {3.7365875716618977`*^9, 
   3.736587583076046*^9}, {3.736587628179639*^9, 3.736587628990646*^9}, {
   3.7365915748717403`*^9, 3.736591582663925*^9}, {3.736592550642589*^9, 
   3.736592595286193*^9}, {3.736592785420341*^9, 3.736592793667715*^9}, 
   3.7365928747175207`*^9, {3.736592906596278*^9, 3.736593034354053*^9}, {
   3.736593600601597*^9, 3.7365936031071167`*^9}, {3.736595158631489*^9, 
   3.736595208582139*^9}, {3.7365952428291683`*^9, 3.736595256441525*^9}, {
   3.736595294283799*^9, 3.736595303712139*^9}, {3.736595341268364*^9, 
   3.736595391877215*^9}, {3.736595516093585*^9, 3.736595630150478*^9}, {
   3.736595714004874*^9, 3.736595729169836*^9}, {3.737112987203475*^9, 
   3.737113042437786*^9}, {3.7371131591743402`*^9, 3.737113306052512*^9}, {
   3.7371133709722013`*^9, 3.7371133860843563`*^9}, {3.737113950555855*^9, 
   3.737114001826789*^9}, {3.7371140416356163`*^9, 3.737114061208881*^9}, {
   3.7371140923046303`*^9, 3.73711409417276*^9}, {3.737114220984139*^9, 
   3.7371143397142878`*^9}, {3.737114386315835*^9, 3.737114434264357*^9}, {
   3.740767653552689*^9, 3.7407677268481627`*^9}, {3.740767765529172*^9, 
   3.7407677721902742`*^9}, {3.740767811669552*^9, 3.740767836283761*^9}, {
   3.740768110298703*^9, 3.740768220659482*^9}, {3.740768251577581*^9, 
   3.74076825916917*^9}, {3.74077349747394*^9, 3.7407735061745872`*^9}},
 ExpressionUUID -> "68208aa2-7de5-4690-8144-cb22d0d1a46a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Working with sets of solutions", "Section",
 CellChangeTimes->{{3.7346763618462563`*^9, 
  3.734676367335052*^9}},ExpressionUUID->"61adea32-e1de-4422-851f-\
000135cbfd63"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Swap", " ", "between", " ", "rule", " ", "and", " ", "matrix", " ", 
    "forms", " ", "of", " ", "solution"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SolutionRuleToMatrix", "[", 
     RowBox[{"solution_", "?", "VectorQ"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"heads", "[", 
         RowBox[{"[", "7", "]"}], "]"}], "[", 
        RowBox[{"i", ",", "a"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{
          RowBox[{"Length", "[", "solution", "]"}], "/", "2"}]}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"a", ",", "2"}], "}"}]}], "]"}], "/.", "solution"}]}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolutionMatrixToRule", "[", 
     RowBox[{"solution_", "?", "SolutionQ"}], "]"}], ":=", " ", 
    RowBox[{"Flatten", "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "7", "]"}], "]"}], "[", 
         RowBox[{"i", ",", "a"}], "]"}], "\[Rule]", " ", 
        RowBox[{"solution", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "a"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "solution", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "2"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "General", " ", "gauge", " ", "transformation", " ", "by", " ", "a", " ", 
     "matrix", " ", "without", " ", "doing", " ", "a", " ", "little", " ", 
     "group", " ", "transformation"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeGaugeFix", "[", 
     RowBox[{
      RowBox[{"solution_", "?", "SolutionQ"}], ",", "L_List", ",", 
      RowBox[{
       RowBox[{"G_", "?", "MatrixQ"}], "/;", 
       RowBox[{
        RowBox[{"Dimensions", "[", "G", "]"}], " ", "===", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}]}]}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"det", "=", 
         RowBox[{"ApplySchouten", "@", 
          RowBox[{"Together", "[", 
           RowBox[{"Det", "[", "G", "]"}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ApplySchouten", "@", 
         RowBox[{"Simplify", "[", 
          RowBox[{"solution", ".", "G"}], "]"}]}], "*", 
        RowBox[{"ReplacePart", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", "solution", "]"}], "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "\[Rule]", " ", 
             RowBox[{"1", "/", "det"}]}], "&"}], "/@", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", 
              RowBox[{"Length", "[", "solution", "]"}], "]"}], ",", "L"}], 
            "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "solution", "]"}], "]"}], ",", "L", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"Length", "[", "solution", "]"}], "-", "2"}]}], "}"}]}], 
      "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "gauge", " ", "fix", " ", "specified", " ", "rows", " ", "and", " ", 
     "columns", " ", "to", " ", "the", " ", "identity", " ", "in", " ", "the",
      " ", "grassmannian"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"left", " ", "set"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeGaugeFix", "[", 
     RowBox[{
      RowBox[{"solution_", "?", "SolutionQ"}], ",", "L_List", ",", 
      "newgfix_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", " ", "=", 
          RowBox[{"solution", "[", 
           RowBox[{"[", "newgfix", "]"}], "]"}]}], ",", "det"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"det", " ", "=", 
         RowBox[{"ApplySchouten", "@", 
          RowBox[{"Together", "[", 
           RowBox[{"Det", "[", "G", "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ApplySchouten", "@", 
          RowBox[{"Together", "[", 
           RowBox[{"solution", ".", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"G", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
                RowBox[{"-", 
                 RowBox[{"G", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"G", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
                RowBox[{"G", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}]}], "}"}]}], 
           "]"}]}], "*", 
         RowBox[{"ReplacePart", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"Length", "[", "solution", "]"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "\[Rule]", " ", 
              RowBox[{"1", "/", "det"}]}], "&"}], "/@", "L"}]}], "]"}]}]}]}], 
      "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "solution", "]"}], "]"}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"Length", "[", "solution", "]"}], "-", "2"}]}], "}"}]}], 
       "]"}], "&&", " ", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{"L", ",", "newgfix", ",", "2"}], "]"}], "&&", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Dimensions", "[", "solution", "]"}], "]"}], "===", " ", 
       "2"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"right", " ", "set"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeGaugeFix", "[", 
     RowBox[{
      RowBox[{"solution_", "?", "SolutionQ"}], ",", "L_List", ",", 
      "newgfix_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", " ", "=", 
          RowBox[{"solution", "[", 
           RowBox[{"[", "newgfix", "]"}], "]"}]}], ",", "det"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"det", " ", "=", 
         RowBox[{"ApplySchouten", "@", 
          RowBox[{"Together", "[", 
           RowBox[{"Det", "[", "G", "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ApplySchouten", "@", 
          RowBox[{"Together", "[", 
           RowBox[{"solution", ".", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"G", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
                RowBox[{"-", 
                 RowBox[{"G", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"G", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ",", 
                RowBox[{"G", "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}]}], "}"}]}], 
           "]"}]}], "*", 
         RowBox[{"ReplacePart", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"1", ",", 
             RowBox[{"{", 
              RowBox[{"Length", "[", "solution", "]"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "\[Rule]", " ", 
              RowBox[{"1", "/", "det"}]}], "&"}], "/@", 
            RowBox[{"Complement", "[", 
             RowBox[{
              RowBox[{"Range", "[", 
               RowBox[{"Length", "[", "solution", "]"}], "]"}], ",", "L"}], 
             "]"}]}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "solution", "]"}], "]"}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"Length", "[", "solution", "]"}], "-", "2"}]}], "}"}]}], 
       "]"}], "&&", " ", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "solution", "]"}], "]"}], ",", "L"}], "]"}],
         ",", "newgfix", ",", "2"}], "]"}], "&&", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Dimensions", "[", "solution", "]"}], "]"}], "===", " ", 
       "2"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeGaugeFix", "[", 
     RowBox[{"solutions_List", ",", "L_List", ",", "x_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ChangeGaugeFix", "[", 
        RowBox[{"#", ",", "L", ",", "x"}], "]"}], "&"}], "/@", "solutions"}], 
     "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solutions", "]"}], "]"}], "===", " ", 
      "3"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Rationalize", " ", "turns", " ", 
     RowBox[{"eg", ".", " ", "1.000"}], " ", "into", " ", "1"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GetGaugeFix", "[", 
     RowBox[{"solution_", "?", "SolutionQ"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], " ", "===", " ", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], " ", "||", 
         RowBox[{"!", 
          RowBox[{"MatchQ", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"_Integer", ",", "_Integer"}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{"-", "1"}], ",", "#"}], "]"}], "&"}], "@", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{"Rationalize", "@", 
           RowBox[{"Chop", "[", "solution", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{"Rationalize", "@", 
           RowBox[{"Chop", "[", "solution", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"InsertGaugeFix", "[", 
     RowBox[{
      RowBox[{"solution_", "?", "MatrixQ"}], ",", "gfix_List"}], "]"}], ":=", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"gfix", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "<", " ", 
         RowBox[{"gfix", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Insert", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}], ",", 
              RowBox[{"gfix", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], "@", 
           RowBox[{"Insert", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"gfix", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "&"}], "@", 
         "solution"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Insert", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "0"}], "}"}], ",", 
              RowBox[{"gfix", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}], "@", 
           RowBox[{"Insert", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"gfix", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "&"}], "@", 
         "solution"}]}], "\[IndentingNewLine]", "]"}], "/;", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Length", "@", "solution"}], "+", "2"}], ")"}]}], ",", 
        "gfix", ",", "2"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solution", "]"}], "]"}], "===", " ", 
      "2"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"InsertGaugeFix", "[", 
     RowBox[{"solutions_List", ",", "gfix_List"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"InsertGaugeFix", "[", 
        RowBox[{"#", ",", "gfix"}], "]"}], "&"}], "/@", "solutions"}], "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solutions", "]"}], "]"}], "===", " ", 
      "3"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolutionQ", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", 
      RowBox[{"solution_", "?", "MatrixQ"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Dimensions", "[", "solution", "]"}], "===", 
     RowBox[{"{", 
      RowBox[{"n", ",", "2"}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolutionQ", "[", 
     RowBox[{
      RowBox[{"n_Integer", "/;", 
       RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", 
      "solutions_List"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"And", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"SolutionQ", "[", 
          RowBox[{"n", ",", "#"}], "]"}], "&"}], "/@", "solutions"}], ")"}]}],
      "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solutions", "]"}], "]"}], "===", " ", 
      "3"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolutionQ", "[", 
     RowBox[{"solution_", "?", "MatrixQ"}], "]"}], ":=", " ", 
    RowBox[{"MatchQ", "[", 
     RowBox[{
      RowBox[{"Dimensions", "[", "solution", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"_", ",", "2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SolutionQ", "[", " ", "solutions_List", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"And", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"SolutionQ", "[", "#", "]"}], "&"}], "/@", "solutions"}], 
       ")"}]}], "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solutions", "]"}], "]"}], "===", " ", 
      "3"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IncreasePrecision", "::", "rational"}], " ", "=", " ", 
     "\"\<Rational momenta entered with infinite precision\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IncreasePrecision", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
      "solution_List", ",", 
      RowBox[{"precision", ":", 
       RowBox[{"Alternatives", "[", 
        RowBox[{"False", ",", 
         RowBox[{"_", "?", "NumericQ"}]}], "]"}], ":", "False"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "vars", "}"}], ",", 
       RowBox[{"Module", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", " ", "=", " ", 
            RowBox[{"Length", "[", "momenta", "]"}]}], ",", "eqns", ",", 
           "varinits", ",", 
           RowBox[{"p", " ", "=", " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"precision", "===", "False"}], ",", 
              RowBox[{"Precision", "[", "momenta", "]"}], ",", "precision"}], 
             "]"}]}], ",", 
           RowBox[{"gfix", " ", "=", " ", 
            RowBox[{"GetGaugeFix", "[", "solution", "]"}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"can", "'"}], "t", " ", "match", " ", "precision", " ", 
           "of", " ", "rational", " ", "numbers"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"p", " ", "===", " ", "\[Infinity]"}], ",", 
            RowBox[{
             RowBox[{"Message", "[", 
              RowBox[{"IncreasePrecision", "::", "rational"}], "]"}], ";", 
             RowBox[{"Return", "[", "solution", "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "enter", " ", "a", " ", "lower", " ", "precision", " ", "and", " ", 
            RowBox[{"we", "'"}], "ll", " ", "chop", " ", "them", " ", 
            "down"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"p", " ", "\[LessEqual]", "  ", 
             RowBox[{"Precision", "[", "solution", "]"}]}], ",", 
            RowBox[{"Return", "[", 
             RowBox[{"N", "[", 
              RowBox[{"solution", ",", "p"}], "]"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "we", " ", "only", " ", "deal", " ", "with", " ", "gauge", " ", 
            "fixing", " ", "two", " ", "rows", " ", "to", " ", "the", " ", 
            "2", "*", "2", " ", "identity", " ", "in", " ", "this", " ", 
            "package"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"gfix", " ", "===", " ", 
             RowBox[{"-", "1"}]}], ",", 
            RowBox[{"Return", "[", "Null", "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "get", " ", "vars", " ", "and", " ", "eqns", " ", "and", " ", 
            "apply", " ", "numerical", " ", "momenta"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"varinits", "=", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"vars", "[", 
                  RowBox[{"m", ",", "a"}], "]"}], ",", 
                 RowBox[{"solution", "[", 
                  RowBox[{"[", 
                   RowBox[{"m", ",", "a"}], "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"m", ",", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "n", "]"}], ",", "gfix"}], "]"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"a", ",", "2"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"can", "'"}], "t", " ", "put", " ", 
            RowBox[{"heads", "[", 
             RowBox[{"[", "7", "]"}], "]"}], " ", "directly", " ", "into", 
            " ", "FindRoot", " ", "because", " ", 
            RowBox[{"it", "'"}], "s", " ", "protected"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"eqns", " ", "=", " ", 
           RowBox[{
            RowBox[{"ScatteringEquations4D", "[", 
             RowBox[{
              RowBox[{"N", "[", 
               RowBox[{"momenta", ",", "p"}], "]"}], ",", "L", ",", "gfix", 
              ",", 
              RowBox[{"L", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "7", "]"}], "]"}], "\[Rule]", " ", "vars"}]}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "FindRoot", " ", "up", " ", "to", " ", "specified", " ", 
             "precision"}], ",", " ", 
            RowBox[{"with", " ", "many", " ", "iterations"}]}], "*)"}], 
          "\[IndentingNewLine]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{"m", ",", "a"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", 
                RowBox[{"Range", "[", "n", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "2"}], "}"}]}], "]"}], "/.", 
            RowBox[{"FindRoot", "[", 
             RowBox[{"eqns", ",", "varinits", ",", 
              RowBox[{"PrecisionGoal", "\[Rule]", " ", "p"}], ",", 
              RowBox[{"WorkingPrecision", "\[Rule]", "p"}], ",", 
              RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{
                RowBox[{"gfix", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "\[Rule]",
               " ", "1"}], ",", 
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{
                RowBox[{"gfix", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", "2"}], "]"}], "\[Rule]",
               " ", "0"}], ",", 
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{
                RowBox[{"gfix", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "\[Rule]",
               " ", "0"}], ",", 
             RowBox[{
              RowBox[{"vars", "[", 
               RowBox[{
                RowBox[{"gfix", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", "2"}], "]"}], "\[Rule]",
               " ", "1"}]}], "}"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
      "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "@", 
         RowBox[{"Length", "@", "momenta"}]}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"Length", "[", "momenta", "]"}], "-", "2"}]}], "}"}]}], 
       "]"}], "&&", 
      RowBox[{"SolutionQ", "[", 
       RowBox[{
        RowBox[{"Length", "@", "momenta"}], ",", "solution"}], "]"}], "&&", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Dimensions", "[", "solution", "]"}], "]"}], " ", "===", "  ",
        "2"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IncreasePrecision", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
      "solutions_List", ",", 
      RowBox[{"precision_:", "False"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"IncreasePrecision", "[", 
        RowBox[{"momenta", ",", "L", ",", "#", ",", "precision"}], "]"}], 
       "&"}], "/@", "solutions"}], "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solutions", "]"}], "]"}], " ", "===", "  ",
       "3"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckSolution", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
      "solution_List", ",", 
      RowBox[{"p", ":", 
       RowBox[{"_", "?", "NumericQ"}], ":", "7.5"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"gfix", " ", "=", " ", 
          RowBox[{"GetGaugeFix", "[", "solution", "]"}]}], ",", "eqns"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "we", " ", "only", " ", "deal", " ", "with", " ", "gauge", " ", 
         "fixing", " ", "two", " ", "rows", " ", "to", " ", "the", " ", "2", 
         "*", "2", " ", "identity", " ", "in", " ", "this", " ", "package"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"gfix", " ", "===", " ", 
           RowBox[{"-", "1"}]}], ",", " ", 
          RowBox[{"Return", "[", "Null", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"eqns", "  ", "=", " ", 
         RowBox[{"ScatteringEquations4D", "[", 
          RowBox[{"momenta", ",", "L", ",", "gfix"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"And", "@@", 
         RowBox[{"Thread", "[", 
          RowBox[{
           RowBox[{"Chop", "[", 
            RowBox[{
             RowBox[{"eqns", "/.", 
              RowBox[{"SolutionMatrixToRule", "[", "solution", "]"}]}], ",", 
             RowBox[{"N", "[", 
              RowBox[{"10", "^", 
               RowBox[{"-", "p"}]}], "]"}]}], "]"}], "\[Equal]", "0"}], 
          "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "@", 
         RowBox[{"Length", "@", "momenta"}]}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"Length", "[", "momenta", "]"}], "-", "2"}]}], "}"}]}], 
       "]"}], "&&", 
      RowBox[{"SolutionQ", "[", 
       RowBox[{
        RowBox[{"Length", "@", "momenta"}], ",", "solution"}], "]"}], "&&", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Dimensions", "[", "solution", "]"}], "]"}], " ", "===", "  ",
        "2"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckSolution", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
      "solutions_List", ",", 
      RowBox[{"p", ":", 
       RowBox[{"_", "?", "NumericQ"}], ":", "7.5"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"And", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"CheckSolution", "[", 
          RowBox[{"momenta", ",", "L", ",", "#", ",", "p"}], "]"}], "&"}], "/@",
         "solutions"}], ")"}]}], "/;", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Dimensions", "[", "solutions", "]"}], "]"}], " ", "===", "  ",
       "3"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"CheckSolutionBCFW", "::", "nobcfw"}], " ", "=", " ", 
     "\"\<Could not load Jacob Bourjaily's bcfw.m from the current directory. \
Download at https://arxiv.org/abs/1011.2447.\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckSolutionBCFW", "[", 
     RowBox[{
      RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
      "solutions_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"bcfwgluonamp", ",", "scatteqnsgluonamp", ",", 
         RowBox[{"gfix", " ", "=", " ", 
          RowBox[{"GetGaugeFix", "[", 
           RowBox[{"solutions", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "we", " ", "only", " ", "deal", " ", "with", " ", "gauge", " ", 
         "fixing", " ", "two", " ", "rows", " ", "to", " ", "the", " ", "2", 
         "*", "2", " ", "identity", " ", "in", " ", "this", " ", "package"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"gfix", " ", "===", " ", 
           RowBox[{"-", "1"}]}], ",", " ", 
          RowBox[{"Return", "[", "Null", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"wrong", " ", "number", " ", "of", " ", "solutions"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "solutions", "]"}], " ", "=!=", " ", 
           RowBox[{"Eulerian", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "momenta", "]"}], "-", "3"}], ",", 
             RowBox[{
              RowBox[{"Length", "[", "L", "]"}], "-", "2"}]}], "]"}]}], ",", 
          RowBox[{"Return", "[", "False", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Jacob", " ", 
          RowBox[{"Bourjaily", "'"}], "s", " ", 
          RowBox[{"bcfw", ".", "m"}], " ", 
          RowBox[{"package", ".", "\[IndentingNewLine]", "Blocking"}], " ", 
          "Print", " ", "stops", " ", "the", " ", "image", " ", "displaying", 
          " ", "from", " ", 
          RowBox[{"bcfw", ".", "m"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "Global`Amp", ",", "Global`m", ",", "Global`p", ",", "Global`ab", 
            ",", "Print"}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Check", "[", 
            RowBox[{
             RowBox[{"Get", "[", "\"\<bcfw`\>\"", "]"}], ",", 
             RowBox[{
              RowBox[{"Message", "[", 
               RowBox[{"CheckSolutionBCFW", "::", "nobcfw"}], "]"}], ";", 
              RowBox[{"Return", "[", "Null", "]"}]}]}], "]"}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"bcfwgluonamp", " ", "=", 
            RowBox[{"ApplyMomenta", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Global`Amp", "@@", 
                RowBox[{"ReplacePart", "[", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{"Global`p", ",", 
                    RowBox[{"{", 
                    RowBox[{"Length", "[", "momenta", "]"}], "}"}]}], "]"}], 
                  ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"#", "\[Rule]", " ", "Global`m"}], "&"}], "/@", 
                   "L"}]}], "]"}]}], "/.", 
               RowBox[{"Global`ab", "\[Rule]", " ", 
                RowBox[{"heads", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "momenta", ",", 
              RowBox[{"MomentumTwistors", "\[Rule]", " ", "True"}]}], "]"}]}],
            ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"scatteqnsgluonamp", " ", "=", " ", 
            RowBox[{"ApplyScatteringSolutions", "[", 
             RowBox[{
              RowBox[{"Integrand", "[", 
               RowBox[{"\"\<YM\>\"", ",", "0", ",", 
                RowBox[{"Length", "[", "momenta", "]"}], ",", "L"}], "]"}], 
              ",", "momenta", ",", "L", ",", "solutions"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Chop", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{"bcfwgluonamp", ",", 
                 RowBox[{"Precision", "[", "scatteqnsgluonamp", "]"}]}], 
                "]"}], "-", "scatteqnsgluonamp"}], ",", 
              SuperscriptBox["10", 
               RowBox[{"Precision", "[", "scatteqnsgluonamp", "]"}]]}], "]"}],
             "===", " ", "0"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
      "\[IndentingNewLine]", "]"}], " ", "/;", 
     RowBox[{
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "@", 
         RowBox[{"Length", "@", "momenta"}]}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"Length", "[", "momenta", "]"}], "-", "2"}]}], "}"}]}], 
       "]"}], "&&", 
      RowBox[{"SolutionQ", "[", 
       RowBox[{
        RowBox[{"Length", "@", "momenta"}], ",", "solutions"}], 
       "]"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7346764151764402`*^9, 3.734676431541882*^9}, {
   3.734676477627639*^9, 3.7346765263761883`*^9}, {3.734676651494569*^9, 
   3.734676685317278*^9}, {3.734676727701787*^9, 3.7346769617514963`*^9}, {
   3.734677018500944*^9, 3.73467704328076*^9}, {3.734677079105968*^9, 
   3.7346771558357697`*^9}, {3.734677263932261*^9, 3.734677378031702*^9}, {
   3.7346774313190947`*^9, 3.734677516390555*^9}, {3.734677577114705*^9, 
   3.7346776283058968`*^9}, {3.734677674988717*^9, 3.73467767570681*^9}, {
   3.7346790305931263`*^9, 3.7346791255351887`*^9}, {3.734679175312778*^9, 
   3.734679178667728*^9}, {3.7346792097302732`*^9, 3.734679326105894*^9}, {
   3.734689981491124*^9, 3.734690001170537*^9}, 3.73469292990246*^9, {
   3.734692980897537*^9, 3.734693214057473*^9}, {3.734693325565255*^9, 
   3.734693376299909*^9}, {3.734693470267123*^9, 3.734693521207518*^9}, {
   3.73469355264097*^9, 3.734693619908362*^9}, {3.734693686147641*^9, 
   3.734694041182272*^9}, {3.7346940932301407`*^9, 3.7346940947185087`*^9}, {
   3.7346941882362633`*^9, 3.734694213834394*^9}, {3.734852511394559*^9, 
   3.7348525475973387`*^9}, {3.7348528397650833`*^9, 
   3.7348528427560787`*^9}, {3.73485289135798*^9, 3.734853009686117*^9}, {
   3.7348584185781116`*^9, 3.734858448125407*^9}, {3.7348601713253307`*^9, 
   3.7348602639791718`*^9}, 3.7348603825381536`*^9, {3.734860438627923*^9, 
   3.734860442141062*^9}, {3.734860497579685*^9, 3.734860603988879*^9}, {
   3.734860726270054*^9, 3.73486073633882*^9}, {3.734862768979048*^9, 
   3.734862837619851*^9}, {3.734862870007934*^9, 3.7348629887397118`*^9}, 
   3.734863025778407*^9, {3.7348630678966417`*^9, 3.734863144059849*^9}, {
   3.734863211605723*^9, 3.7348632510722313`*^9}, {3.734863287496917*^9, 
   3.734863443492304*^9}, {3.734863482306398*^9, 3.734863645027454*^9}, {
   3.7348667771996803`*^9, 3.734866806067093*^9}, {3.734867637317219*^9, 
   3.7348676869963627`*^9}, {3.734869078797203*^9, 3.734869085771665*^9}, {
   3.734869139119886*^9, 3.73486915228281*^9}, {3.734870541583263*^9, 
   3.734870544395564*^9}, {3.734870604807238*^9, 3.734870608699786*^9}, {
   3.7348707128768253`*^9, 3.73487073389272*^9}, {3.7348709254793*^9, 
   3.7348709319636297`*^9}, {3.734871169183095*^9, 3.734871183495125*^9}, {
   3.7348717840017*^9, 3.734871784233074*^9}, {3.735024851439412*^9, 
   3.735024956268113*^9}, {3.735024988016078*^9, 3.735024996589992*^9}, {
   3.735025085307152*^9, 3.735025147925481*^9}, {3.7350259705353203`*^9, 
   3.735026033402248*^9}, {3.735026078775735*^9, 3.735026213585539*^9}, {
   3.735026265716243*^9, 3.735026405355682*^9}, {3.735026549287244*^9, 
   3.735026603310607*^9}, {3.7350266373757067`*^9, 3.735026640459577*^9}, {
   3.73502667277112*^9, 3.735026748190888*^9}, {3.735037776629662*^9, 
   3.735037833489008*^9}, {3.735042044546874*^9, 3.735042044841827*^9}, {
   3.735042167016162*^9, 3.7350422047513247`*^9}, {3.735046027161392*^9, 
   3.735046064648583*^9}, {3.735297715929582*^9, 3.735297809732942*^9}, 
   3.7353693821633263`*^9, {3.73538185450495*^9, 3.735381856259305*^9}, {
   3.735381906233343*^9, 3.735381915257077*^9}, {3.7353819514551287`*^9, 
   3.735381971305313*^9}, 3.735382268984063*^9, {3.7353823087407627`*^9, 
   3.735382457874339*^9}, 3.735382509194234*^9, {3.736585772395686*^9, 
   3.7365857725082808`*^9}, {3.736585885729604*^9, 3.73658590191958*^9}, {
   3.7366014057393208`*^9, 3.736601410305737*^9}, {3.740770395234852*^9, 
   3.740770399368428*^9}, {3.740770493691361*^9, 3.740770604123227*^9}, {
   3.740773816527688*^9, 3.740773891112081*^9}},
 ExpressionUUID -> "7f2febe2-57a8-4ec8-be1d-7d2e0ab3fd2d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Pattern matching for states of different theories", "Section",
 CellChangeTimes->{{3.726210120745967*^9, 3.7262101290098553`*^9}, {
  3.734079490715238*^9, 
  3.7340794991468277`*^9}},ExpressionUUID->"2048d409-c997-4add-84da-\
21cf8f0d9232"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "pattern", " ", "for", " ", "valid", " ", "R", " ", "symmetry", " ", 
    "indeces"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RSymIndex", "[", "N_", "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "\[LessEqual]", "#", "\[LessEqual]", "N"}], "&"}], 
       ")"}]}], "|", "_Symbol"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "take", " ", "a", " ", "state", " ", "and", " ", "return", " ", "pattern",
      " ", "with", " ", "required", " ", "number", " ", "of", " ", "R", " ", 
     "sym", " ", "indeces"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RSymState", "[", 
     RowBox[{"state_", ",", "N_", ",", "0"}], "]"}], ":=", " ", "state"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RSymState", "[", 
     RowBox[{"state_", ",", "N_", ",", "N_"}], "]"}], ":=", " ", "state"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RSymState", "[", 
     RowBox[{"state_", ",", "N_", ",", "numindeces_"}], "]"}], ":=", " ", 
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"RSymIndex", "[", "N", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "numindeces"}], "}"}]}], "]"}], ",", "state"}], 
     "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"for", " ", "half", " ", "maximal", " ", "SUSY"}], ",", " ", 
     RowBox[{
      RowBox[{"need", " ", "to", " ", "differentiate", " ", "between"}], " ", 
      "+", 
      RowBox[{"ve", " ", "and"}], " ", "-", 
      RowBox[{"ve", " ", "superfield", " ", "scalars"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateNames", "[", 
     RowBox[{"\"\<YM\>\"", ",", "N_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<g-\>\"", ",", "\"\<\[Psi]-\>\"", ",", "\"\<\[Phi]\>\"", ",", 
      "\"\<\[Psi]+\>\"", ",", "\"\<g+\>\""}], "}"}]}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"StateNames", "[", 
     RowBox[{"\"\<YM\>\"", ",", "2"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<g-\>\"", ",", "\"\<\[Psi]-\>\"", ",", "\"\<\[Phi]-\>\"", ",", 
      "\"\<\[Phi]+\>\"", ",", "\"\<\[Psi]+\>\"", ",", "\"\<g+\>\""}], "}"}]}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateNames", "[", 
     RowBox[{"\"\<EG\>\"", ",", "N_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<h-\>\"", ",", "\"\<\[Gamma]-\>\"", ",", "\"\<A-\>\"", ",", 
      "\"\<\[Psi]-\>\"", ",", "\"\<\[Phi]\>\"", ",", "\"\<\[Psi]+\>\"", ",", 
      "\"\<A+\>\"", ",", "\"\<\[Gamma]+\>\"", ",", "\"\<h+\>\""}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateNames", "[", 
     RowBox[{"\"\<EG\>\"", ",", "4"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<h-\>\"", ",", "\"\<\[Gamma]-\>\"", ",", "\"\<A-\>\"", ",", 
      "\"\<\[Psi]-\>\"", ",", "\"\<\[Phi]-\>\"", ",", "\"\<\[Phi]+\>\"", ",", 
      "\"\<\[Psi]+\>\"", ",", "\"\<A+\>\"", ",", "\"\<\[Gamma]+\>\"", ",", 
      "\"\<h+\>\""}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateNames", "[", 
     RowBox[{"\"\<CG\>\"", ",", "4"}], "]"}], ":=", 
    RowBox[{"StateNames", "[", 
     RowBox[{"\"\<EG\>\"", ",", "4"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListStates", "[", 
     RowBox[{"theory_", ",", "N_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"-", "ve"}], " ", "multiplet"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Table", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"i", " ", "\[Equal]", " ", "0"}], " ", "||", " ", 
              RowBox[{"i", " ", "\[Equal]", " ", "N"}]}], ",", "#", ",", 
             RowBox[{"Prepend", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ToUpperCase", "[", 
                 RowBox[{"Alphabet", "[", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{";;", 
                  RowBox[{"N", "-", "i"}]}], "]"}], "]"}], ",", "#"}], 
              "]"}]}], "]"}], "&"}], "[", " ", 
          RowBox[{
           RowBox[{"StateNames", "[", 
            RowBox[{"theory", ",", "N"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"1", "+", "i"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "N"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"+", "ve"}], " ", "multiplet"}], ",", " ", 
         RowBox[{
          RowBox[{"don", "'"}], "t", " ", "add", " ", "for", " ", "max", " ", 
          "susy"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MaximalTheoryQ", "[", 
            RowBox[{"theory", ",", "N"}], "]"}], ",", " ", 
           RowBox[{"{", "}"}], ",", "#"}], "]"}], "&"}], "@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"i", " ", "\[Equal]", " ", "0"}], " ", "||", " ", 
               RowBox[{"i", " ", "\[Equal]", " ", "N"}]}], ",", "#", ",", 
              RowBox[{"Prepend", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ToUpperCase", "[", 
                  RowBox[{"Alphabet", "[", "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{";;", "i"}], "]"}], "]"}], ",", "#"}], "]"}]}], 
             "]"}], "&"}], "[", 
           RowBox[{
            RowBox[{"StateNames", "[", 
             RowBox[{"theory", ",", "N"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"-", "1"}], "-", "i"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Reverse", "[", 
             RowBox[{"Range", "[", 
              RowBox[{"0", ",", "N"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListTheories", "[", "]"}], ":=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<YM\>\"", ",", "#"}], "}"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "4"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<EG\>\"", ",", "#"}], "}"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "8"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<CG\>\"", ",", "4"}], "}"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"match", " ", "only", " ", "up", " ", "to", " ", "N"}], " ", 
      "=", " ", 
      RowBox[{
       RowBox[{"3", " ", "for", " ", "YM", " ", "and", " ", "N"}], " ", "=", 
       " ", 
       RowBox[{"7", " ", "for", " ", "EG"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"as", " ", "for", " ", "N"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"4", "/", "8"}], " ", "we", " ", "have", " ", "no", " ", 
       "left", " ", "or", " ", "right", " ", "states", " ", "so", " ", 
       "define", " ", "that", " ", "case", " ", "separately"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NegativeStateQ", "[", 
     RowBox[{"theory_", ",", "N_Integer", ",", "state_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"NonMaximalTheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", " ", 
     RowBox[{"MatchQ", "[", 
      RowBox[{"state", ",", 
       RowBox[{"Alternatives", "@@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"RSymState", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"StateNames", "[", 
              RowBox[{"theory", ",", "N"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", "+", "i"}], "]"}], "]"}], ",", "N", ",", 
            RowBox[{"N", "-", "i"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "N"}], "}"}]}], "]"}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PositiveStateQ", "[", 
     RowBox[{"theory_", ",", "N_Integer", ",", "state_"}], "]"}], ":=", "  ", 
    
    RowBox[{
     RowBox[{"NonMaximalTheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", 
     RowBox[{"MatchQ", "[", 
      RowBox[{"state", ",", 
       RowBox[{"Alternatives", "@@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"RSymState", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"StateNames", "[", 
              RowBox[{"theory", ",", "N"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "i"}], "]"}], "]"}], ",", "N", ",", 
            "i"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "N"}], "}"}]}], "]"}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "just", " ", "define", " ", "these", " ", "for", " ", "consistency"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NegativeStateQ", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{"StateQ", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", "state"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PositiveStateQ", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{"StateQ", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", "state"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NegativeStateQ", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{"StateQ", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "state"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PositiveStateQ", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{"StateQ", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "state"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateQ", "[", 
     RowBox[{"theory_", ",", "N_", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"IntegerQ", "[", "N", "]"}], " ", "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NegativeStateQ", "[", 
         RowBox[{"theory", ",", "N", ",", "state"}], "]"}], "||", 
        RowBox[{"PositiveStateQ", "[", 
         RowBox[{"theory", ",", "N", ",", "state"}], "]"}]}], ")"}]}], "/;", 
     RowBox[{"NonMaximalTheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateQ", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{"MatchQ", "[", 
     RowBox[{"state", ",", 
      RowBox[{"Alternatives", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"RSymState", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"StateNames", "[", 
             RowBox[{"\"\<YM\>\"", ",", "4"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "4", ",", 
           RowBox[{"4", "-", "i"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateQ", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "state_"}], "]"}], ":=", " ", 
    RowBox[{"MatchQ", "[", 
     RowBox[{"state", ",", 
      RowBox[{"Alternatives", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"RSymState", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"StateNames", "[", 
             RowBox[{"\"\<EG\>\"", ",", "8"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "8", ",", 
           RowBox[{"8", "-", "i"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "8"}], "}"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateQ", "[", 
     RowBox[{"theory_", ",", "N_", ",", "states__"}], "]"}], ":=", " ", 
    RowBox[{"And", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"StateQ", "[", 
         RowBox[{"theory", ",", "N", ",", "#"}], "]"}], "&"}], "/@", 
       RowBox[{"{", "states", "}"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TheoryQ", "[", 
     RowBox[{"theory_", ",", "N_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<YM\>\""}], " ", "&&", " ", 
       RowBox[{"0", "\[LessEqual]", "N", "\[LessEqual]", "4"}]}], ")"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<EG\>\""}], " ", "&&", " ", 
       RowBox[{"0", "\[LessEqual]", "N", "\[LessEqual]", "8"}]}], ")"}], "||",
      " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<CG\>\""}], " ", "&&", " ", 
       RowBox[{"N", " ", "===", " ", "4"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MaximalTheoryQ", "[", 
     RowBox[{"theory_", ",", "N_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<YM\>\""}], " ", "&&", " ", 
       RowBox[{"N", " ", "===", "4"}]}], ")"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<EG\>\""}], " ", "&&", 
       RowBox[{"N", " ", "===", "8"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NonMaximalTheoryQ", "[", 
     RowBox[{"theory_", ",", "N_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<YM\>\""}], " ", "&&", " ", 
       RowBox[{"0", "\[LessEqual]", "N", "\[LessEqual]", "3"}]}], ")"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<EG\>\""}], " ", "&&", " ", 
       RowBox[{"0", "\[LessEqual]", "N", "\[LessEqual]", "7"}]}], ")"}], "||",
      " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<CG\>\""}], " ", "&&", " ", 
       RowBox[{"N", " ", "===", " ", "4"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SuperfieldSpecifierQ", "[", 
     RowBox[{
     "theory_", ",", "N_Integer", ",", "n_Integer", ",", "fieldspec___"}], 
     "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"MatchQ", "[", 
        RowBox[{"theory", ",", 
         RowBox[{"\"\<YM\>\"", "|", "\"\<EG\>\""}]}], "]"}], "&&", 
       RowBox[{
        RowBox[{"Hold", "[", "fieldspec", "]"}], " ", "===", 
        RowBox[{"Hold", "[", 
         RowBox[{"Sequence", "[", "]"}], "]"}]}]}], ")"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"theory", " ", "===", " ", "\"\<CG\>\""}], "&&", " ", 
       RowBox[{"N", " ", "===", " ", "4"}], " ", "&&", 
       RowBox[{"MatchQ", "[", 
        RowBox[{
         RowBox[{"{", "fieldspec", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "___", "}"}], "}"}]}], "]"}], " ", "&&", " ", 
       RowBox[{"ChooseQ", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "fieldspec"}], "]"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MHVDegree", "[", 
     RowBox[{"theory_", ",", "N_Integer", ",", "states__"}], "]"}], ":=", 
    "   ", 
    RowBox[{
     RowBox[{"Length", "@", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"{", "states", "}"}], ",", 
        RowBox[{
         RowBox[{"NegativeStateQ", "[", 
          RowBox[{"theory", ",", "N", ",", "#"}], "]"}], "&"}]}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{"NonMaximalTheoryQ", "[", 
       RowBox[{"theory", ",", "N"}], "]"}], "&&", " ", 
      RowBox[{"StateQ", "[", 
       RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"return", " ", "-", 
     RowBox[{"1", " ", "if", " ", "states", " ", 
      RowBox[{"don", "'"}], "t", " ", "define", " ", "valid", " ", "MHV", " ",
       "sector"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MHVDegree", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", 
      RowBox[{"states__", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"StateQ", "[", 
          RowBox[{"\"\<YM\>\"", ",", "4", ",", "#"}], "]"}], "&"}], ")"}]}]}],
      "]"}], ":=", " ", 
    RowBox[{"GrassmannDegree", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", "states"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MHVDegree", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", 
      RowBox[{"states__", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"StateQ", "[", 
          RowBox[{"\"\<EG\>\"", ",", "8", ",", "#"}], "]"}], "&"}], ")"}]}]}],
      "]"}], ":=", " ", 
    RowBox[{"GrassmannDegree", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "states"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GrassmannDegree", "[", 
     RowBox[{"theory_", ",", 
      RowBox[{"N_Integer", "?", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"#", ">", "0"}], "&"}], ")"}]}], ",", "states__"}], "]"}], ":=",
     " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"#", ",", "N"}], "]"}], "===", "0"}], ",", 
         RowBox[{"#", "/", "N"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "&"}], "[", 
      RowBox[{"Plus", "@@", 
       RowBox[{"(", 
        RowBox[{"Length", "/@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"StateToRSym", "[", 
             RowBox[{"theory", ",", "N", ",", "#"}], "]"}], "&"}], "/@", 
           RowBox[{"{", "states", "}"}]}], ")"}]}], ")"}]}], "]"}], "/;", 
     RowBox[{
      RowBox[{"TheoryQ", "[", 
       RowBox[{"theory", ",", "N"}], "]"}], "&&", " ", 
      RowBox[{"StateQ", "[", 
       RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GrassmannDegree", "[", 
     RowBox[{"theory_", ",", "0", ",", "states__"}], "]"}], ":=", " ", 
    RowBox[{"0", "/;", 
     RowBox[{
      RowBox[{"TheoryQ", "[", 
       RowBox[{"theory", ",", "0"}], "]"}], "&&", " ", 
      RowBox[{"StateQ", "[", 
       RowBox[{"theory", ",", "0", ",", "states"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NonZeroMHVQ", "[", 
     RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"n", " ", "\[GreaterEqual]", "  ", "3"}], " ", "&&", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", ">", " ", "3"}], " ", "&&", 
         RowBox[{"2", " ", "\[LessEqual]", " ", "k", " ", "\[LessEqual]", " ", 
          RowBox[{"n", "-", "2"}]}]}], ")"}], "||", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", "===", " ", "3"}], " ", "&&", 
         RowBox[{"(", 
          RowBox[{
          "1", " ", "\[LessEqual]", " ", "k", " ", "\[LessEqual]", " ", "2"}],
           ")"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GetLeftSet", "[", 
     RowBox[{"theory_", ",", "N_", ",", " ", "states__"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Here", " ", "left", " ", "set", " ", "is", " ", "by", " ", 
        "Grassmann", " ", "degree"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"MaximalTheoryQ", "[", 
         RowBox[{"theory", ",", "N"}], "]"}], " ", "||", " ", 
        RowBox[{"theory", " ", "===", " ", "\"\<CG\>\""}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"#", ">", "0"}], ",", " ", 
           RowBox[{"Range", "[", "#", "]"}], ",", "#"}], "]"}], "&"}], "[", 
        RowBox[{"GrassmannDegree", "[", 
         RowBox[{"theory", ",", "N", ",", "states"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Here", " ", "left", " ", "set", " ", "is", " ", "the", " ", "same", 
         " ", "as", " ", "negative", " ", "helicity", " ", "superfields"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"NonMaximalTheoryQ", "[", 
        RowBox[{"theory", ",", "N"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"Length", "[", 
           RowBox[{"{", "states", "}"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"NegativeStateQ", "[", 
           RowBox[{"theory", ",", "N", ",", 
            RowBox[{
             RowBox[{"{", "states", "}"}], "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}]}], "]"}], ",", 
       "\[IndentingNewLine]", "True", ",", "Null"}], "\[IndentingNewLine]", 
      "]"}], "/;", 
     RowBox[{
      RowBox[{"TheoryQ", "[", 
       RowBox[{"theory", ",", "N"}], "]"}], "&&", 
      RowBox[{"StateQ", "[", 
       RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GetNegativeSet", "[", 
     RowBox[{"theory_", ",", "N_", ",", " ", "states__"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Negative", " ", "helicity", " ", "superfields", " ", "for", " ", 
        "these", " ", "theories"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NonMaximalTheoryQ", "[", 
        RowBox[{"theory", ",", "N"}], "]"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"Length", "[", 
           RowBox[{"{", "states", "}"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"NegativeStateQ", "[", 
           RowBox[{"theory", ",", "N", ",", 
            RowBox[{
             RowBox[{"{", "states", "}"}], "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Maximal", " ", "susy", " ", "has", " ", "everything", " ", "in", " ",
          "the", " ", "left", " ", 
         RowBox[{"(", 
          RowBox[{"and", " ", "right"}], ")"}], " ", "sets"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"MaximalTheoryQ", "[", 
        RowBox[{"theory", ",", "N"}], "]"}], ",", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "states", "}"}], "]"}], "]"}], ",", 
       "\[IndentingNewLine]", "True", ",", "Null"}], "\[IndentingNewLine]", 
      "]"}], "/;", 
     RowBox[{
      RowBox[{"TheoryQ", "[", 
       RowBox[{"theory", ",", "N"}], "]"}], "&&", 
      RowBox[{"StateQ", "[", 
       RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StateToRSym", "[", 
     RowBox[{"theory_", ",", "N_", ",", "state_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "pick", " ", "up", " ", "R", " ", "sym", " ", "indeces", " ", "from", 
        " ", "specified", " ", "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "state", "]"}], " ", "===", " ", "List"}], ",", 
       RowBox[{"state", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "otherwise", " ", "deal", " ", "with", " ", "states", " ", "at", " ", 
         "the", " ", "ends", " ", "of", " ", "the", " ", "multiplet"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"N", " ", "\[NotEqual]", " ", "0"}], " ", "&&", " ", 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"theory", " ", "\[Equal]", " ", "\"\<YM\>\""}], " ", "&&",
             " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"state", " ", "\[Equal]", "\"\<g-\>\""}], " ", "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"PositiveStateQ", "[", 
                 RowBox[{"\"\<YM\>\"", ",", "N", ",", "state"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"state", " ", "=!=", " ", "\"\<g+\>\""}]}], ")"}]}], 
             ")"}]}], ")"}], " ", "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"theory", " ", "\[Equal]", " ", "\"\<EG\>\""}], " ", "&&",
             " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"state", " ", "\[Equal]", " ", "\"\<h-\>\""}], " ", "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"PositiveStateQ", "[", 
                 RowBox[{"\"\<EG\>\"", ",", "N", ",", "state"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"state", " ", "=!=", " ", "\"\<h+\>\""}]}], ")"}]}], 
             ")"}]}], ")"}], "||", "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"theory", " ", "\[Equal]", " ", "\"\<CG\>\""}], " ", "&&",
             " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"state", " ", "\[Equal]", " ", "\"\<h-\>\""}], " ", "||", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"PositiveStateQ", "[", 
                 RowBox[{"\"\<CG\>\"", ",", "N", ",", "state"}], "]"}], " ", "&&",
                 " ", 
                RowBox[{"state", " ", "=!=", " ", "\"\<h+\>\""}]}], ")"}]}], 
             ")"}]}], ")"}]}], "\[IndentingNewLine]", ")"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{"A", ",", 
         RowBox[{"{", 
          RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]",
        "True", ",", "1"}], "\[IndentingNewLine]", "]"}], "/;", 
     RowBox[{
      RowBox[{"TheoryQ", "[", 
       RowBox[{"theory", ",", "N"}], "]"}], "&&", 
      RowBox[{"StateQ", "[", 
       RowBox[{"theory", ",", "N", ",", "state"}], "]"}]}]}]}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.726210171931202*^9, 3.726210217559269*^9}, {
   3.7262102730704937`*^9, 3.726210275806527*^9}, {3.7262103072927856`*^9, 
   3.7262103778501596`*^9}, {3.726214557175275*^9, 3.726214564317213*^9}, 
   3.726214646292274*^9, {3.7262148095982027`*^9, 3.7262148263821077`*^9}, {
   3.726214859566133*^9, 3.726214934155739*^9}, {3.726215013600223*^9, 
   3.726215402731656*^9}, {3.72621543310653*^9, 3.726215529991209*^9}, {
   3.7262155687746*^9, 3.726215647484191*^9}, {3.726215687146781*^9, 
   3.726215724370388*^9}, {3.72621582021537*^9, 3.726215840151355*^9}, 
   3.7262159836979713`*^9, {3.7262160466000977`*^9, 3.726216077768593*^9}, {
   3.726216149812779*^9, 3.726216256097571*^9}, {3.726216322470633*^9, 
   3.7262163595778008`*^9}, {3.7262163927258587`*^9, 3.7262164128117647`*^9}, 
   3.726216730579113*^9, {3.726233639144781*^9, 3.7262336620480843`*^9}, {
   3.726298436469967*^9, 3.7262985905055237`*^9}, {3.726298850673502*^9, 
   3.726298866417144*^9}, {3.726298920014908*^9, 3.7262989720131083`*^9}, {
   3.72629904906923*^9, 3.726299069577833*^9}, {3.7262991236954823`*^9, 
   3.726299143287312*^9}, {3.72629917779814*^9, 3.726299212908173*^9}, {
   3.726299280828993*^9, 3.72629928781938*^9}, {3.726299355463859*^9, 
   3.7262993934996643`*^9}, {3.726299443381668*^9, 3.726299550586746*^9}, {
   3.726299600016343*^9, 3.726299617583173*^9}, {3.7262997100170727`*^9, 
   3.726299797701589*^9}, {3.726299838560337*^9, 3.726299953029236*^9}, {
   3.726314588996368*^9, 3.726315053971076*^9}, {3.7263150990162487`*^9, 
   3.72631516187726*^9}, {3.7263152399081383`*^9, 3.726315278650919*^9}, {
   3.7263155663271723`*^9, 3.726315566734695*^9}, {3.7265690699433928`*^9, 
   3.726569183959837*^9}, {3.726569345454513*^9, 3.726569350628417*^9}, {
   3.7265693822208767`*^9, 3.726569402200173*^9}, {3.727074330689858*^9, 
   3.727074356307848*^9}, {3.727176517587487*^9, 3.727176567851037*^9}, {
   3.7271766568465233`*^9, 3.727176669395467*^9}, {3.733816908422592*^9, 
   3.733816910861808*^9}, {3.733817097294798*^9, 3.7338171448118277`*^9}, {
   3.733817545568633*^9, 3.7338175545603657`*^9}, {3.73407122124793*^9, 
   3.734071260445051*^9}, {3.734071300020391*^9, 3.734071523567078*^9}, {
   3.734071560078671*^9, 3.734071649610684*^9}, {3.7340717162803307`*^9, 
   3.734071764735536*^9}, {3.734072406771702*^9, 3.734072440792602*^9}, {
   3.734074608818499*^9, 3.734074637577724*^9}, {3.734074698008889*^9, 
   3.734074732724505*^9}, {3.734076432329874*^9, 3.7340764432654333`*^9}, {
   3.734076533341536*^9, 3.734076584908207*^9}, {3.734076773125628*^9, 
   3.734076781246688*^9}, {3.734079782948571*^9, 3.734079815157922*^9}, {
   3.734079851669647*^9, 3.734079870209017*^9}, {3.73408113192789*^9, 
   3.734081227700235*^9}, {3.734081269149908*^9, 3.7340814452497387`*^9}, {
   3.734081554222712*^9, 3.734081622396603*^9}, {3.7340817367888308`*^9, 
   3.734081764159265*^9}, {3.734086507984871*^9, 3.734086518257368*^9}, {
   3.734088242141487*^9, 3.734088335951651*^9}, {3.73408836786467*^9, 
   3.734088376286582*^9}, {3.734088448469096*^9, 3.7340884932824507`*^9}, 
   3.734088548007599*^9, {3.734159509632655*^9, 3.734159535743524*^9}, {
   3.734159570331197*^9, 3.7341595949899387`*^9}, {3.734159702067346*^9, 
   3.734159900410705*^9}, {3.734159939001383*^9, 3.734160036210096*^9}, {
   3.734160110534984*^9, 3.734160144458415*^9}, {3.7342487963735456`*^9, 
   3.7342488271344833`*^9}, {3.7342524779211197`*^9, 3.734252481421281*^9}, {
   3.734265106607747*^9, 3.734265112448824*^9}, {3.7343504678480377`*^9, 
   3.734350485806596*^9}, {3.734350679454533*^9, 3.734350706007224*^9}, {
   3.734350737229954*^9, 3.7343507421478577`*^9}, {3.7343507771554937`*^9, 
   3.734350971557682*^9}, {3.734418711258821*^9, 3.734418752050872*^9}, 
   3.7344189282769938`*^9, {3.7344205105386477`*^9, 3.734420528042591*^9}, {
   3.7344205710892773`*^9, 3.7344205776679783`*^9}, {3.734420949223775*^9, 
   3.734420958283534*^9}, {3.734421348910635*^9, 3.734421367303918*^9}, 
   3.7344216575451202`*^9, {3.7344256768417673`*^9, 3.73442576626271*^9}, {
   3.734425857862492*^9, 3.7344259174495153`*^9}, {3.734425971964815*^9, 
   3.7344260369087954`*^9}, {3.734674354242568*^9, 3.734674422064642*^9}, {
   3.734674478119094*^9, 3.7346745618494253`*^9}, {3.7346746293539352`*^9, 
   3.7346746328149443`*^9}, {3.73467482367159*^9, 3.734674826090061*^9}, {
   3.734675424199951*^9, 3.7346755574819098`*^9}, {3.734675616811179*^9, 
   3.73467561789112*^9}, 3.7346756639729958`*^9, {3.734675738384673*^9, 
   3.734675942530096*^9}, {3.7346760094619703`*^9, 3.734676111154324*^9}, 
   3.734676214401084*^9, {3.7346762652562323`*^9, 3.7346762663586893`*^9}, {
   3.734863770319498*^9, 3.73486377440562*^9}, {3.734864324333193*^9, 
   3.734864324515538*^9}, {3.734866347942452*^9, 3.734866416299028*^9}, {
   3.735369416032895*^9, 3.735369443279757*^9}, {3.736492824748241*^9, 
   3.736492826375537*^9}, {3.736493018645084*^9, 3.736493020080984*^9}, {
   3.736493091240197*^9, 3.7364931298181543`*^9}, {3.736493167526578*^9, 
   3.736493205167164*^9}, {3.736493259084091*^9, 3.7364932613217688`*^9}, {
   3.736493296158847*^9, 3.7364933864378433`*^9}, {3.7364934486091623`*^9, 
   3.736493477500325*^9}, {3.736493539397962*^9, 3.736493647937489*^9}, {
   3.736493692805043*^9, 3.7364937323349953`*^9}, {3.73649552656392*^9, 
   3.736495540640727*^9}, {3.7364956318791637`*^9, 3.7364956635587397`*^9}, {
   3.736500064510455*^9, 3.736500112655292*^9}, {3.736500177975216*^9, 
   3.7365002268094473`*^9}, {3.7365002775159388`*^9, 
   3.7365002785277863`*^9}, {3.736500368960393*^9, 3.736500410512443*^9}, {
   3.736500545336652*^9, 3.736500671876932*^9}, {3.736501150392679*^9, 
   3.736501249907749*^9}, {3.736501314416481*^9, 3.736501351023079*^9}, {
   3.736501492641862*^9, 3.736501535616527*^9}, {3.736501567184514*^9, 
   3.73650159353187*^9}, {3.736507311848928*^9, 3.736507321595973*^9}, {
   3.736576362658462*^9, 3.7365764288936977`*^9}, 3.736576607756571*^9, {
   3.736577431400934*^9, 3.736577450868813*^9}, {3.7365774964288073`*^9, 
   3.736577499442841*^9}, {3.736577693732338*^9, 3.7365777167063847`*^9}, {
   3.7365789984194393`*^9, 3.7365790326312513`*^9}},
 ExpressionUUID -> "177b007a-42e6-465a-bac2-2e04043f920d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Integrands", "Section",
 CellChangeTimes->{{3.734079520466117*^9, 3.734079522338258*^9}, {
   3.734088903710689*^9, 3.7340889065035677`*^9}, {3.734089068753456*^9, 
   3.7340890740173683`*^9}, 
   3.7341581750731487`*^9},ExpressionUUID->"cb91aee1-2c11-4685-9244-\
633569951aae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HodgesMatrix", "[", 
   RowBox[{
    RowBox[{"L", ":", 
     RowBox[{"{", "__Integer", "}"}]}], "/;", 
    RowBox[{
     RowBox[{"CountDistinct", "[", "L", "]"}], "===", 
     RowBox[{"Length", "[", "L", "]"}]}]}], "]"}], ":=", " ", 
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", " ", "===", "  ", "j"}], ",", "\[IndentingNewLine]", 
      RowBox[{"-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"i", ",", "k"}], "]"}], 
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "[", 
           RowBox[{"i", ",", "k"}], "]"}]], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", " ", 
           RowBox[{"DeleteCases", "[", 
            RowBox[{"L", ",", "i"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      FractionBox[
       RowBox[{
        RowBox[{"heads", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"i", ",", "j"}], "]"}], 
       RowBox[{
        RowBox[{"heads", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "[", 
        RowBox[{"i", ",", "j"}], "]"}]]}], "\[IndentingNewLine]", "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i", ",", " ", "L"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "L"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DualHodgesMatrix", "[", 
    RowBox[{
     RowBox[{"R", ":", 
      RowBox[{"{", "__Integer", "}"}]}], "/;", 
     RowBox[{
      RowBox[{"CountDistinct", "[", "R", "]"}], "===", 
      RowBox[{"Length", "[", "R", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"i", " ", "===", " ", "j"}], ",", "\[IndentingNewLine]", 
       RowBox[{"-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"i", ",", "k"}], "]"}], 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"i", ",", "k"}], "]"}]], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", 
            RowBox[{"DeleteCases", "[", 
             RowBox[{"R", ",", "i"}], "]"}]}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       FractionBox[
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "[", 
         RowBox[{"i", ",", "j"}], "]"}]]}], "\[IndentingNewLine]", "]"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "R"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "R"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GravitationalISF", "[", 
    RowBox[{
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", "3"}]}], " ", ",", "i_", ",", "x_", ",",
      "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"j", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"j", ",", "y"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"i", ",", "x"}], "]"}], 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"i", ",", "y"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "x", ",", "y"}], "}"}]}], "]"}]}], "}"}]}], 
     "]"}], "/;", 
    RowBox[{
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "x", ",", "y"}], "}"}]}], "]"}], "&&", 
     RowBox[{"i", "=!=", " ", "x"}], " ", "&&", " ", 
     RowBox[{"i", "=!=", " ", "y"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MHVHodgesMatrix", "[", 
    RowBox[{
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", "3"}]}], " ", ",", "L_"}], "]"}], ":=", 
   
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"R", " ", "=", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}], ",", 
      " ", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "===", " ", "j"}], ",", 
          RowBox[{"-", 
           RowBox[{"GravitationalISF", "[", 
            RowBox[{"n", ",", "i", ",", 
             RowBox[{"Sequence", "@@", "L"}]}], "]"}]}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"i", ",", "j"}], "]"}]]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "R"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "R"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
     "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Options", "[", "Integrand", "]"}], "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"HoldForm", "\[Rule]", " ", "False"}], ",", " ", 
      RowBox[{"HodgesDelete", "\[Rule]", " ", "Automatic"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"YM", ",", " ", 
    RowBox[{"cpt", " ", "states"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<YM\>\"", ",", 
     RowBox[{"N_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0", "\[LessEqual]", "#", "\[LessEqual]", "4"}], "&"}], 
       ")"}]}], ",", "states__", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "get", " ", "n", " ", "and", " ", "left", " ", "and", " ", "right", " ",
        "sets"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"stateslist", " ", "=", " ", 
         RowBox[{"{", "states", "}"}]}], ",", 
        RowBox[{"n", " ", "=", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "states", "}"}], "]"}]}], ",", " ", 
        RowBox[{"L", "=", " ", 
         RowBox[{"GetLeftSet", "[", 
          RowBox[{"\"\<YM\>\"", ",", "N", ",", "states"}], "]"}]}], ",", "R", 
        ",", "integrand"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"R", " ", "=", "  ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Parke", " ", "Taylor"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "=", " ", 
        RowBox[{"1", "/", 
         RowBox[{"ParkeTaylor", "[", 
          RowBox[{"n", ",", "2", ",", 
           RowBox[{"heads", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "get", " ", "grassmann", " ", "parts", " ", "from", " ", "specified", 
         " ", "states"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", "*=", 
        RowBox[{"ExtractGrassmann", "[", 
         RowBox[{
         "\"\<YM\>\"", ",", "N", ",", "n", ",", "L", ",", "R", ",", 
          "stateslist", ",", "opt"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"return", " ", "integrand"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], "integrand"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"StateQ", "[", 
      RowBox[{"\"\<YM\>\"", ",", "N", ",", "states"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], ">", "2"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"YM", ",", " ", "superfields"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<YM\>\"", ",", 
     RowBox[{"N_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0", "\[LessEqual]", "#", "\[LessEqual]", "4"}], "&"}], 
       ")"}]}], ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", "3"}]}], ",", " ", "L_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"R", ",", "integrand"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"R", "=", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "fermionic", " ", "deltas", " ", "and", " ", "Parke", " ", "Taylor"}],
         "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "=", " ", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"N", " ", ">", " ", "0"}], ",", 
           RowBox[{"GProduct", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"heads", "[", 
                RowBox[{"[", "8", "]"}], "]"}], "[", 
               RowBox[{"l", ",", "A"}], "]"}], " ", "-", " ", 
              RowBox[{"Sum", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "8", "]"}], "]"}], "[", 
                  RowBox[{"r", ",", "A"}], "]"}], 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"l", ",", "r"}], "]"}]], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", " ", "L"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "1"}], "]"}], "/", 
         RowBox[{"ParkeTaylor", "[", 
          RowBox[{"n", ",", "2", ",", 
           RowBox[{"heads", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"return", " ", "integrand"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], "integrand"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"N", " ", "=", " ", 
    RowBox[{"4", " ", "YM", " ", "with", " ", "n", " ", "and", " ", "k"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<YM\>\"", ",", "4", ",", "n_Integer", ",", "k_Integer"}], 
    "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<YM\>\"", ",", "4", ",", "n", ",", 
     RowBox[{"Range", "[", "k", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"EG", ",", " ", 
    RowBox[{"cpt", " ", "states"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Integrand", "::", "hodgedel"}], " ", "=", " ", 
    "\"\<Inconsistent choice of row/columns to delete from Hodges matrix \
inputted, using default choice.\>\""}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "helper", " ", "function", " ", "to", " ", "map", " ", "choice", " ", "of",
     " ", "particles", " ", "to", " ", "delete", " ", "into", " ", "matrix", 
    " ", 
    RowBox[{"row", "/", "columns"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MapHodgesDelete", "[", 
    RowBox[{"n_", ",", "L_", ",", "R_", ",", "delete_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"delete", "===", " ", "Automatic"}], ",", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "1", "}"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ChooseQ", "[", 
           RowBox[{
            RowBox[{"Range", "[", "n", "]"}], ",", "delete", ",", "2"}], 
           "]"}], " ", "&&", " ", 
          RowBox[{
           RowBox[{"Length", "[", "#1", "]"}], " ", "===", " ", "1"}], " ", "&&",
           " ", 
          RowBox[{
           RowBox[{"Length", "[", "#2", "]"}], " ", "===", " ", "1"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"First", "@", 
            RowBox[{"Position", "[", 
             RowBox[{"L", ",", 
              RowBox[{"First", "@", "#1"}]}], "]"}]}], ",", 
           RowBox[{"First", "@", " ", 
            RowBox[{"Position", "[", 
             RowBox[{"R", ",", 
              RowBox[{"First", "@", "#2"}]}], "]"}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{"Integrand", "::", "hodgedel"}], "]"}], ";", 
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}], "&"}], "@@", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Select", "[", 
         RowBox[{"delete", ",", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"L", ",", "#"}], "]"}], "&"}]}], "]"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{"delete", ",", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"R", ",", "#"}], "]"}], "&"}]}], "]"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<EG\>\"", ",", 
     RowBox[{"N_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0", "\[LessEqual]", "#", "\[LessEqual]", "8"}], "&"}], 
       ")"}]}], ",", "states__", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"get", " ", "n", " ", "and", " ", "left", " ", "set"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"stateslist", " ", "=", " ", 
         RowBox[{"{", "states", "}"}]}], ",", 
        RowBox[{"n", " ", "=", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "states", "}"}], "]"}]}], ",", " ", 
        RowBox[{"L", "=", 
         RowBox[{"GetLeftSet", "[", 
          RowBox[{"\"\<EG\>\"", ",", "N", ",", "states"}], "]"}]}], ",", "R", 
        ",", "integrand"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"R", " ", "=", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Hodges", " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
              RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "@", 
            RowBox[{"ReduceMatrix", "[", 
             RowBox[{
              RowBox[{"HodgesMatrix", "[", "L", "]"}], ",", "#1"}], "]"}]}], 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
              RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "@", 
            RowBox[{"ReduceMatrix", "[", 
             RowBox[{
              RowBox[{"DualHodgesMatrix", "[", "R", "]"}], ",", "#2"}], 
             "]"}]}]}], "&"}], "@@", 
         RowBox[{"MapHodgesDelete", "[", 
          RowBox[{"n", ",", "L", ",", "R", ",", 
           RowBox[{"OptionValue", "[", "HodgesDelete", "]"}]}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "get", " ", "grassmann", " ", "parts", " ", "from", " ", "specified", 
         " ", "states"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "*=", " ", 
        RowBox[{"ExtractGrassmann", "[", 
         RowBox[{
         "\"\<EG\>\"", ",", "N", ",", "n", ",", "L", ",", "R", ",", 
          "stateslist", ",", "opt"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"return", " ", "integrand"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "//", "Antisymmetrise"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"StateQ", "[", 
      RowBox[{"\"\<EG\>\"", ",", "N", ",", "states"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], ">", "2"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"EG", ",", " ", "superfields"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<EG\>\"", ",", 
     RowBox[{"N_Integer", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0", "\[LessEqual]", "#", "\[LessEqual]", "8"}], "&"}], 
       ")"}]}], ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", "3"}]}], ",", " ", "L_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ",", " ", 
        "integrand"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "fermionic", " ", "deltas", " ", "and", " ", "Hodges", " ", 
         "matrix"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"N", " ", ">", " ", "0"}], ",", 
             RowBox[{"GProduct", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"heads", "[", 
                  RowBox[{"[", "8", "]"}], "]"}], "[", 
                 RowBox[{"l", ",", "A"}], "]"}], " ", "-", " ", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  FractionBox[
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "A"}], "]"}], 
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "r"}], "]"}]], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"l", ",", " ", "L"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
              RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "@", 
            RowBox[{"ReduceMatrix", "[", 
             RowBox[{
              RowBox[{"HodgesMatrix", "[", "L", "]"}], ",", "#1"}], "]"}]}], 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
              RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "@", 
            RowBox[{"ReduceMatrix", "[", 
             RowBox[{
              RowBox[{"DualHodgesMatrix", "[", "R", "]"}], ",", "#2"}], 
             "]"}]}]}], "&"}], "@@", 
         RowBox[{"MapHodgesDelete", "[", 
          RowBox[{"n", ",", "L", ",", "R", ",", 
           RowBox[{"OptionValue", "[", "HodgesDelete", "]"}]}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"return", " ", "integrand"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", "//", "Antisymmetrise"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "=", 
     RowBox[{"8", " ", "EG"}]}], ",", " ", 
    RowBox[{"n", " ", "and", " ", "k"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<EG\>\"", ",", "8", ",", "n_Integer", ",", "k_Integer", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<EG\>\"", ",", "8", ",", "n", ",", 
     RowBox[{"Range", "[", "k", "]"}], ",", "opt"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "CG"}]}], ",", " ", 
    RowBox[{"cpt", " ", "states"}], ",", " ", 
    RowBox[{"specified", " ", "left", " ", "set"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{
    "\"\<CG\>\"", ",", "4", ",", "states__", ",", " ", "L_List", ",", 
     RowBox[{"opt", ":", " ", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "get", " ", "n", " ", "and", " ", "left", " ", "and", " ", "right", " ",
        "sets"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"stateslist", " ", "=", " ", 
         RowBox[{"{", "states", "}"}]}], ",", 
        RowBox[{"n", " ", "=", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "states", "}"}], "]"}]}], ",", "R", ",", " ", 
        RowBox[{"Phiminus", " ", "=", 
         RowBox[{"GetNegativeSet", "[", 
          RowBox[{"\"\<CG\>\"", ",", "4", ",", "states"}], "]"}]}], ",", 
        "Phiplus", ",", "integrand"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"R", " ", "=", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ";", 
       RowBox[{"Phiplus", " ", "=", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "Phiminus"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "H", " ", "and", " ", "F", " ", "GISF", " ", "factors", " ", "for", 
          " ", "each", " ", "leg"}], ",", " ", 
         RowBox[{"depending", " ", "on", " ", "whether", " ", 
          RowBox[{"they", "'"}], "re", " ", "L", " ", "or", " ", "R"}], ",", 
         " ", 
         RowBox[{"Phiminus", " ", "or", " ", "Phiplus"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "=", " ", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{"l", " ", "\[Lambda]", 
            RowBox[{"(", "\[Sigma]", ")"}]}], "\[RightAngleBracket]"}], " ", 
          "type", " ", "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
        
        RowBox[{
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"lminus", ",", "l"}], "]"}], "/", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "[", 
                RowBox[{"lminus", ",", "l"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{"L", ",", 
                  RowBox[{"{", "lminus", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"lminus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"L", ",", "Phiminus"}], "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"[", 
            RowBox[{"\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}], " ", 
             RowBox[{"\[PartialD]", "\[Lambda]"}], 
             RowBox[{"(", "\[Sigma]", ")"}]}], "]"}], " ", "type", " ", 
           "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "@@", "r"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "@@", "r"}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"lplus", ",", 
                   RowBox[{"r", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "2"], 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"lplus", ",", 
                   RowBox[{"r", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "2"]}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", 
               RowBox[{"Subsets", "[", 
                RowBox[{"R", ",", 
                 RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"lplus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"L", ",", "Phiplus"}], "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{"\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}], " ", 
             RowBox[{"\[PartialD]", "\[Lambda]"}], 
             RowBox[{"(", "\[Sigma]", ")"}]}], "\[RightAngleBracket]"}], " ", 
           "type", " ", "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "@@", "l"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "@@", "l"}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"rminus", ",", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "2"], 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"rminus", ",", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "2"]}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", " ", 
               RowBox[{"Subsets", "[", 
                RowBox[{"L", ",", 
                 RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"rminus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"R", ",", "Phiminus"}], "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"[", 
            RowBox[{"l", " ", "\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}]}], "]"}], " ", "type", " ", 
           "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"rplus", ",", "r"}], "]"}], "/", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "[", 
                RowBox[{"rplus", ",", "r"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{"R", ",", 
                  RowBox[{"{", "rplus", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"rplus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"R", ",", "Phiplus"}], "]"}]}], "}"}]}], "]"}]}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "get", " ", "grassmann", " ", "parts", " ", "from", " ", "specified", 
         " ", "states"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "*=", " ", 
        RowBox[{"ExtractGrassmann", "[", 
         RowBox[{
         "\"\<CG\>\"", ",", "4", ",", "n", ",", "L", ",", "R", ",", 
          "stateslist", ",", "opt"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"return", " ", "integrand"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "//", "Antisymmetrise"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"StateQ", "[", 
      RowBox[{"\"\<CG\>\"", ",", "4", ",", "states"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], ">", "2"}], "&&", " ", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", 
         RowBox[{"{", "states", "}"}], "]"}], "]"}], ",", "L"}], "]"}], "&&", 
     " ", 
     RowBox[{
      RowBox[{"Length", "[", "L", "]"}], " ", "===", " ", 
      RowBox[{"GrassmannDegree", "[", 
       RowBox[{"\"\<CG\>\"", ",", "4", ",", "states"}], "]"}]}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "CG"}]}], ",", " ", 
    RowBox[{"cpt", " ", "states"}], ",", " ", 
    RowBox[{"left", " ", "set", " ", "is", " ", 
     RowBox[{"Range", "[", 
      RowBox[{"grassmann", " ", "deg"}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", " ", "states__", ",", 
     RowBox[{"opt", ":", " ", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"#", " ", "===", " ", 
         RowBox[{"-", "1"}]}], ",", " ", "0", ",", 
        RowBox[{"Integrand", "[", 
         RowBox[{"\"\<CG\>\"", ",", "4", ",", " ", "states", ",", 
          RowBox[{"Range", "[", "#", "]"}], ",", "opt"}], "]"}]}], "]"}], 
      "&"}], "@", 
     RowBox[{"GrassmannDegree", "[", 
      RowBox[{"\"\<CG\>\"", ",", "4", ",", "states"}], "]"}]}], "/;", 
    RowBox[{
     RowBox[{"StateQ", "[", 
      RowBox[{"\"\<CG\>\"", ",", "4", ",", "states"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], ">", "2"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "CG"}]}], ",", " ", "superfields", ",", " ", 
    RowBox[{"left", " ", "set"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", "3"}]}], ",", " ", "L_List", ",", 
     "Phiminus_List", ",", " ", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"get", " ", "right", " ", "set"}], "*)"}], 
     "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ",", 
        RowBox[{"Phiplus", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "Phiminus"}], "]"}]}], ",", 
        " ", "integrand"}], "}"}], ",", "\[IndentingNewLine]", "\t", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "H", " ", "and", " ", "F", " ", "GISF", " ", "factors", " ", "for", 
          " ", "each", " ", "leg"}], ",", " ", 
         RowBox[{"depending", " ", "on", " ", "whether", " ", 
          RowBox[{"they", "'"}], "re", " ", "L", " ", "or", " ", "R"}], ",", 
         " ", 
         RowBox[{"Phiminus", " ", "or", " ", "Phiplus"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"integrand", " ", "=", " ", 
        RowBox[{
         RowBox[{"GProduct", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "[", 
             RowBox[{"l", ",", "A"}], "]"}], " ", "-", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "8", "]"}], "]"}], "[", 
                RowBox[{"r", ",", "A"}], "]"}], 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "[", 
                RowBox[{"l", ",", "r"}], "]"}]], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", " ", "L"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "4"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{"l", " ", "\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}]}], "\[RightAngleBracket]"}], " ", 
           "type", " ", "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"lminus", ",", "l"}], "]"}], "/", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "[", 
                RowBox[{"lminus", ",", "l"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{"L", ",", 
                  RowBox[{"{", "lminus", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"lminus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"L", ",", "Phiminus"}], "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"[", 
            RowBox[{"\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}], " ", 
             RowBox[{"\[PartialD]", "\[Lambda]"}], 
             RowBox[{"(", "\[Sigma]", ")"}]}], "]"}], " ", "type", " ", 
           "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "@@", "r"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "@@", "r"}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"lplus", ",", 
                   RowBox[{"r", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "2"], 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"lplus", ",", 
                   RowBox[{"r", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "2"]}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", 
               RowBox[{"Subsets", "[", 
                RowBox[{"R", ",", 
                 RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"lplus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"L", ",", "Phiplus"}], "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{"\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}], " ", 
             RowBox[{"\[PartialD]", "\[Lambda]"}], 
             RowBox[{"(", "\[Sigma]", ")"}]}], "\[RightAngleBracket]"}], " ", 
           "type", " ", "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "@@", "l"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "@@", "l"}], ")"}]}], 
               ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"rminus", ",", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "2"], 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"rminus", ",", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "2"]}], ")"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", " ", 
               RowBox[{"Subsets", "[", 
                RowBox[{"L", ",", 
                 RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"rminus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"R", ",", "Phiminus"}], "]"}]}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"[", 
            RowBox[{"l", " ", "\[Lambda]", 
             RowBox[{"(", "\[Sigma]", ")"}]}], "]"}], " ", "type", " ", 
           "vertex", " ", "ops"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Product", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "[", 
                RowBox[{"rplus", ",", "r"}], "]"}], "/", 
               RowBox[{
                RowBox[{"heads", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "[", 
                RowBox[{"rplus", ",", "r"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", 
                RowBox[{"Complement", "[", 
                 RowBox[{"R", ",", 
                  RowBox[{"{", "rplus", "}"}]}], "]"}]}], "}"}]}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"rplus", ",", 
             RowBox[{"Intersection", "[", 
              RowBox[{"R", ",", "Phiplus"}], "]"}]}], "}"}]}], "]"}]}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"return", " ", "integrand"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"integrand", "//", "Antisymmetrise"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "&&", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "Phiminus"}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"N", "=", 
     RowBox[{"4", " ", "CG"}]}], ",", " ", 
    RowBox[{"superfields", " ", "and", " ", "fermionic", " ", "degree"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{
    "\"\<CG\>\"", ",", "4", ",", "n_Integer", ",", "k_Integer", ",", 
     "Phiminus_List", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", "n", ",", 
     RowBox[{"Range", "[", "k", "]"}], ",", "Phiminus", ",", "opt"}], "]"}]}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Extracting", " ", "component", " ", "states", " ", "by", " ", "Grassmann",
     " ", "integration", " ", "for", " ", "different", " ", "theories"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "ExtractGrassmann", "]"}], "=", " ", 
   RowBox[{"Options", "[", "Integrand", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtractGrassmann", "[", 
   RowBox[{
   "theory_", ",", "N_", ",", "n_", ",", "L_", ",", "R_", ",", "stateslist_", 
    ",", 
    RowBox[{"opt", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"N", ">", "0"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "if", " ", "sparsearray", " ", "is", " ", "purely", " ", "numeric", " ", 
      
      RowBox[{"there", "'"}], "s", " ", "no", " ", "need", " ", "to", " ", 
      "HoldForm", " ", "it"}], "*)"}], "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "#", "]"}], " ", ">", " ", "0"}], " ", "&&", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"NumericSparseArrayQ", "[", 
            RowBox[{"First", "[", "#", "]"}], "]"}], "===", " ", "True"}], 
          ")"}]}], ",", 
        RowBox[{"ReleaseHold", "[", "#", "]"}], ",", "#"}], "]"}], "&"}], "@", 
     RowBox[{"DetGIntegrate", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"GProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "8", "]"}], "]"}], "[", 
           RowBox[{"l", ",", "A"}], "]"}], " ", "-", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "8", "]"}], "]"}], "[", 
              RowBox[{"r", ",", "A"}], "]"}], 
             RowBox[{
              RowBox[{"heads", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "[", 
              RowBox[{"l", ",", "r"}], "]"}]], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"A", ",", "N"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "L"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"#", " ", "===", "  ", "1"}], ",", "Nothing", ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", 
                   RowBox[{"Length", "[", "#", "]"}]}], "}"}]}], "]"}]}], 
              "]"}], "&"}], "@", 
            RowBox[{"StateToRSym", "[", 
             RowBox[{"theory", ",", "N", ",", 
              RowBox[{"stateslist", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", ",", "A"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "N"}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"FilterRules", "[", 
         RowBox[{
          RowBox[{"{", "opt", "}"}], ",", 
          RowBox[{"Options", "[", "DetGIntegrate", "]"}]}], "]"}]}], ",", 
       RowBox[{"CheckForm", "\[Rule]", " ", "False"}]}], 
      "\[IndentingNewLine]", "]"}]}], ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.726216306235035*^9, 3.726216319661428*^9}, {
   3.726216369964671*^9, 3.726216380459947*^9}, {3.7262166581070347`*^9, 
   3.726216687210719*^9}, {3.726217117995075*^9, 3.726217159779951*^9}, {
   3.7262171936668673`*^9, 3.726217305886723*^9}, {3.726217341942582*^9, 
   3.726217425235523*^9}, {3.726217525559725*^9, 3.726217680363493*^9}, {
   3.726217719386066*^9, 3.726217810719481*^9}, {3.7262178454306097`*^9, 
   3.726217942331872*^9}, {3.7262181711474*^9, 3.726218187875681*^9}, {
   3.72621825086602*^9, 3.726218259500011*^9}, {3.7262235427458067`*^9, 
   3.726223549834271*^9}, {3.726229522115996*^9, 3.726229571418214*^9}, {
   3.7262302998672953`*^9, 3.726230361120904*^9}, {3.726233007659891*^9, 
   3.726233073939952*^9}, {3.7262333627787952`*^9, 3.726233385609626*^9}, {
   3.726233444559575*^9, 3.726233451750877*^9}, {3.72623348455891*^9, 
   3.7262335108930397`*^9}, {3.726233542060647*^9, 3.726233588818472*^9}, {
   3.726315849315262*^9, 3.726315864804859*^9}, {3.726315897563055*^9, 
   3.7263159308168297`*^9}, {3.7263159865434523`*^9, 3.726316016023888*^9}, {
   3.726316066518323*^9, 3.7263161125253353`*^9}, {3.7263161501736193`*^9, 
   3.726316151924735*^9}, {3.726316313392062*^9, 3.726316319318334*^9}, {
   3.726316400205304*^9, 3.726316400516879*^9}, {3.726579452961887*^9, 
   3.7265794614005938`*^9}, {3.726579494143979*^9, 3.726579494556662*^9}, {
   3.7265795283114033`*^9, 3.726579529682132*^9}, 3.733738731897633*^9, {
   3.733738781125391*^9, 3.7337389615771437`*^9}, {3.733739014678363*^9, 
   3.7337390903087673`*^9}, {3.733739142987878*^9, 3.7337391703226147`*^9}, {
   3.7337392164409113`*^9, 3.733739236383877*^9}, {3.733739297269475*^9, 
   3.733739438748454*^9}, {3.73373950312103*^9, 3.733739544927452*^9}, {
   3.7337395909432096`*^9, 3.7337397192719507`*^9}, {3.733739759409697*^9, 
   3.7337397968962*^9}, {3.733739844726933*^9, 3.733739851093238*^9}, 
   3.733817643159337*^9, {3.733820691936117*^9, 3.733820696309731*^9}, {
   3.7338207843237677`*^9, 3.733820902168655*^9}, {3.733820991421853*^9, 
   3.73382099319664*^9}, {3.733821345855261*^9, 3.73382134868213*^9}, {
   3.733821603058014*^9, 3.733821620600864*^9}, {3.7338237108237553`*^9, 
   3.7338237822653093`*^9}, {3.7338239604318447`*^9, 3.733823964205161*^9}, {
   3.7338250100857773`*^9, 3.7338250111572447`*^9}, {3.7340741774737253`*^9, 
   3.734074192730591*^9}, {3.73407423035246*^9, 3.734074279543645*^9}, {
   3.734074335038556*^9, 3.73407437618895*^9}, {3.734074555191103*^9, 
   3.734074566678512*^9}, {3.7340746467313957`*^9, 3.734074678942049*^9}, {
   3.734076470649249*^9, 3.734076508679051*^9}, 3.7340794107420483`*^9, 
   3.734079886346692*^9, {3.734079927136478*^9, 3.734079952943432*^9}, {
   3.734079983007925*^9, 3.7340799839751377`*^9}, {3.734080685193346*^9, 
   3.7340806935909033`*^9}, {3.734088752967078*^9, 3.734088856845059*^9}, {
   3.7340888879317417`*^9, 3.7340888943388987`*^9}, {3.73408899629725*^9, 
   3.734089000861491*^9}, {3.7340890430225897`*^9, 3.734089043703323*^9}, {
   3.734089192497662*^9, 3.734089194216078*^9}, {3.734089653284769*^9, 
   3.734089656410671*^9}, {3.734089720784689*^9, 3.734089732975885*^9}, {
   3.7341577046535873`*^9, 3.7341577614031353`*^9}, {3.734158181021461*^9, 
   3.734158184252693*^9}, {3.734160613462606*^9, 3.734160614382607*^9}, {
   3.734248871181614*^9, 3.7342488731685753`*^9}, {3.734253254250311*^9, 
   3.734253261820792*^9}, {3.734254533301014*^9, 3.734254535916358*^9}, {
   3.734265115752925*^9, 3.734265246584763*^9}, {3.734265281393796*^9, 
   3.7342653553926487`*^9}, 3.734266157232482*^9, {3.734266219069119*^9, 
   3.7342663912092037`*^9}, {3.734266526139784*^9, 3.7342665305620832`*^9}, {
   3.734266562815052*^9, 3.734266564965867*^9}, {3.734266914579166*^9, 
   3.7342669364107*^9}, {3.7343505449096527`*^9, 3.734350544994597*^9}, 
   3.734350827435602*^9, {3.734350945771894*^9, 3.734350954693507*^9}, {
   3.734351002848394*^9, 3.734351027223497*^9}, {3.734351153650626*^9, 
   3.734351165174069*^9}, {3.734351200442518*^9, 3.734351236462585*^9}, {
   3.7343512843372097`*^9, 3.7343513739252377`*^9}, {3.734416648684017*^9, 
   3.734416664683337*^9}, {3.7344187657369413`*^9, 3.7344187998838987`*^9}, {
   3.734419577607853*^9, 3.734419587829014*^9}, {3.734421487295721*^9, 
   3.734421502389822*^9}, {3.734426119190022*^9, 3.7344263340092363`*^9}, {
   3.734426416010051*^9, 3.734426432222534*^9}, {3.7344264949637203`*^9, 
   3.7344267756056967`*^9}, {3.734693643184966*^9, 3.7346936658115597`*^9}, {
   3.7347623380487213`*^9, 3.734762377092084*^9}, {3.734768051227162*^9, 
   3.734768065122058*^9}, {3.7347703562397413`*^9, 3.734770554178854*^9}, {
   3.734770590509646*^9, 3.734770704783228*^9}, {3.734770780725852*^9, 
   3.734770798393385*^9}, 3.734770858222575*^9, 3.734774401231859*^9, {
   3.734775939051063*^9, 3.734775941462619*^9}, {3.734776540765448*^9, 
   3.7347765480934153`*^9}, {3.7347775542832193`*^9, 
   3.7347775656737623`*^9}, {3.734777620265584*^9, 3.73477779490317*^9}, {
   3.734778097717264*^9, 3.734778103835394*^9}, {3.7347879216832457`*^9, 
   3.7347879796504297`*^9}, {3.7348513674246883`*^9, 3.734851389002684*^9}, {
   3.734853277722904*^9, 3.734853324654931*^9}, {3.734863868111504*^9, 
   3.734863905299611*^9}, {3.7348639546231537`*^9, 3.734863986999156*^9}, {
   3.7348640447529173`*^9, 3.734864053894183*^9}, {3.7348647151678133`*^9, 
   3.734864721309304*^9}, {3.735030254297703*^9, 3.735030267326076*^9}, {
   3.735030344962592*^9, 3.7350305251555843`*^9}, {3.7350305574670067`*^9, 
   3.735030714248486*^9}, {3.735030834263537*^9, 3.735030878747428*^9}, {
   3.7350310130072613`*^9, 3.735031045655305*^9}, {3.735031103479273*^9, 
   3.7350313341084833`*^9}, {3.735031365495254*^9, 3.735031404895454*^9}, {
   3.735031486883791*^9, 3.7350317620421753`*^9}, {3.7350318001778383`*^9, 
   3.735031851523733*^9}, {3.735032471715665*^9, 3.735032482314562*^9}, {
   3.735377767731957*^9, 3.735377774036825*^9}, {3.735380569651743*^9, 
   3.735380571496553*^9}, {3.7364923330669813`*^9, 3.73649237096953*^9}, {
   3.736495698959751*^9, 3.736495777145401*^9}, {3.736495829029441*^9, 
   3.736495857112355*^9}, {3.7364958998389807`*^9, 3.7364959935490713`*^9}, {
   3.736496215313385*^9, 3.736496222784335*^9}, 3.7364988920659018`*^9, {
   3.736498950163219*^9, 3.7364989991426287`*^9}, {3.7364990573028584`*^9, 
   3.736499107635108*^9}, {3.73649920020122*^9, 3.7364994845148087`*^9}, {
   3.736499537979096*^9, 3.736499571457613*^9}, {3.7364996354929953`*^9, 
   3.736499694828309*^9}, {3.736499855997177*^9, 3.7364999348178577`*^9}, {
   3.7365013658575687`*^9, 3.736501439475771*^9}, 3.736501470103895*^9, {
   3.7365017538300343`*^9, 3.736501811458976*^9}, {3.7365021539330072`*^9, 
   3.7365021590808067`*^9}, {3.7365021945479193`*^9, 3.736502343675894*^9}, {
   3.736503106907584*^9, 3.736503227663847*^9}, {3.73650328587228*^9, 
   3.736503288819553*^9}, {3.736503353106412*^9, 3.7365034425852203`*^9}, 
   3.736504048457815*^9, {3.736516921766077*^9, 3.736516922688129*^9}, {
   3.7365176413294373`*^9, 3.736517676839608*^9}, {3.7365821057700653`*^9, 
   3.736582165227139*^9}, {3.736582255509202*^9, 3.736582297427102*^9}, {
   3.736582738703952*^9, 3.736582749865267*^9}, {3.736584946792549*^9, 
   3.736585010043559*^9}, {3.736594948327338*^9, 3.736594953159127*^9}, {
   3.736664478924827*^9, 3.736664514721863*^9}, {3.736664567823564*^9, 
   3.736664628531857*^9}, {3.736664688717527*^9, 3.736664699498254*^9}, {
   3.736664734627266*^9, 3.736664781173402*^9}},
 ExpressionUUID -> "c6763b58-dc99-4807-bf52-83adc2b6e6e9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Swapping left-right set and ordering integrands", "Section",
 CellChangeTimes->{{3.7319970498051977`*^9, 3.731997054394259*^9}, {
  3.734249538540969*^9, 
  3.734249543757823*^9}},ExpressionUUID->"79178efc-1523-45a8-b573-\
5abdaa804925"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SwapParticles", "[", 
    RowBox[{"integrand_", ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "L_List", ",", 
     "l0_Integer", ",", "r0_Integer"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ",", 
        RowBox[{"Rred", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", 
           RowBox[{"Append", "[", 
            RowBox[{"L", ",", "r0"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"Lred", " ", "=", " ", 
         RowBox[{"Complement", "[", 
          RowBox[{"L", ",", 
           RowBox[{"{", "l0", "}"}]}], "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"transformation", " ", "of", " ", "the", " ", "measure"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"l0", ",", "r0"}], "]"}], "8"]], 
       RowBox[{"Product", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"l", ",", "l0"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"l", ",", "r0"}], "]"}], "2"]], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "Lred"}], "}"}]}], "]"}], 
       RowBox[{"Product", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"r", ",", "r0"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"r", ",", "l0"}], "]"}], "2"]], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "Rred"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Apply", " ", "to", " ", "sparsearray", " ", "in", " ", "case", " ", 
         "we", " ", "kept", " ", "the", " ", "integrand", " ", "with", " ", 
         "a", " ", "holddet"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"ApplyToSparseArray", "[", 
        RowBox[{"integrand", ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "swap", " ", "particles", " ", "in", " ", "the", " ", "integrand"}],
           "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Antisymmetrise", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"#", "\[IndentingNewLine]", "/.", 
              RowBox[{"{", 
               RowBox[{"(*", 
                RowBox[{
                "reps", " ", "involving", " ", "swapped", " ", "particles"}], 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"l0", ",", "r0"}], "]"}], "\[RuleDelayed]", " ", 
                 RowBox[{"1", "/", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r0", ",", "l0"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"l0", ",", 
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r", ",", "r0"}], "]"}], "/", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r0", ",", "l0"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}], ",", "r0"}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"l", ",", "l0"}], "]"}], "/", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r0", ",", "l0"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"l0", ",", " ", 
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "l0"}], "]"}], "2"], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r0", " ", ",", "l0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", " ", ",", "r0"}], "]"}]}], ")"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"r0", ",", 
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], "2"], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r0", " ", ",", "l0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l0", ",", " ", "r"}], "]"}]}], ")"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                 "repeat", " ", "for", " ", "antisym", " ", "of", " ", 
                  "brackets"}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"r0", ",", "l0"}], "]"}], "\[RuleDelayed]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r0", ",", "l0"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}], ",", "l0"}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{"-", " ", 
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], "/", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r0", ",", "l0"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{"r0", ",", 
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "l0"}], "]"}]}], "/", 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r0", ",", "l0"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}], ",", "l0"}], "]"}], 
                 "\[RuleDelayed]", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "l0"}], "]"}], "2"]}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r0", " ", ",", "l0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", " ", ",", "r0"}], "]"}]}], ")"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}], ",", "r0"}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], "2"]}], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r0", " ", ",", "l0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l0", ",", "r"}], "]"}]}], ")"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                 "not", " ", "involving", " ", "swapped", " ", "particles"}], 
                 "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}], ",", " ", 
                   RowBox[{"lpr_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "lpr"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"l", ",", "lpr"}], "]"}], 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"l", ",", "l0"}], "]"}], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"lpr", ",", "l0"}], "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "r0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"lpr", ",", "r0"}], "]"}]}], ")"}]}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}], ",", " ", 
                   RowBox[{"rpr_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "rpr"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r", ",", "rpr"}], "]"}], 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"r", ",", "r0"}], "]"}], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"rpr", ",", "r0"}], "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "l0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"rpr", ",", "l0"}], "]"}]}], ")"}]}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", 
                  RowBox[{
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}], ",", " ", 
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"l", ",", "r"}], "]"}], 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"l", ",", "l0"}], "]"}], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "r0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "l0"}], "]"}]}], ")"}]}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                 "repeat", " ", "for", " ", "antisym", " ", "of", " ", 
                  "brackets"}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"heads", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "[", " ", 
                  RowBox[{
                   RowBox[{"r_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Rred", ",", "r"}], "]"}]}], ",", 
                   RowBox[{"l_", "/;", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{"Lred", ",", "l"}], "]"}]}]}], "]"}], 
                 "\[RuleDelayed]", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "r"}], "]"}]}], 
                  RowBox[{
                   RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                   RowBox[{"l", ",", "l0"}], "]"}], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"l", ",", "r0"}], "]"}], 
                    RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "[", 
                    RowBox[{"r", ",", "l0"}], "]"}]}], ")"}]}]}]}]}], 
               "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", ")"}], 
            ",", 
            RowBox[{"heads", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "&"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "&&", 
     RowBox[{"MemberQ", "[", 
      RowBox[{"L", ",", "l0"}], "]"}], "&&", 
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], " ", "&&", " ", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", "r0"}], 
      "]"}]}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SwapParticles", "[", 
    RowBox[{"integrand_", ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "L_List", ",", 
     "r0_Integer", ",", "l0_Integer"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"SwapParticles", "[", 
     RowBox[{"integrand", ",", "n", ",", "L", ",", "l0", ",", "r0"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "&&", 
     RowBox[{"MemberQ", "[", 
      RowBox[{"L", ",", "l0"}], "]"}], "&&", 
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], " ", "&&", " ", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", "r0"}], 
      "]"}]}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ChangeLeftSet", "[", 
    RowBox[{"integrand_", ",", " ", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "Lold_List", 
     ",", "Lnew_List"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "calculate", " ", "which", " ", "parts", " ", "of", " ", "left", " ", 
       "sets", " ", "we", " ", "need", " ", "to", " ", "swap"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"int", "=", " ", "integrand"}], ",", 
        RowBox[{"swapold", " ", "=", " ", 
         RowBox[{"Select", "[", 
          RowBox[{"Lold", ",", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"Lnew", ",", "#"}], "]"}]}], "&"}]}], "]"}]}], ",", 
        RowBox[{"swapnew", " ", "=", " ", 
         RowBox[{"Select", "[", 
          RowBox[{"Lnew", ",", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"Lold", ",", "#"}], "]"}]}], "&"}]}], "]"}]}], ",", 
        RowBox[{"currentL", " ", "=", " ", "Lold"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"index", " ", "through", " ", "each", " ", "one"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"int", " ", "=", " ", 
           RowBox[{"SwapParticles", "[", 
            RowBox[{"int", ",", "n", ",", "currentL", ",", 
             RowBox[{"swapold", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"swapnew", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"currentL", " ", "=", " ", 
           RowBox[{"currentL", "/.", 
            RowBox[{
             RowBox[{"swapold", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", 
             RowBox[{"swapnew", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}]}]}], " ", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "swapold", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "int"}]}], "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "Lold"}], "]"}], "&&", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "Lnew"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", "Lold", "]"}], " ", "===", " ", 
      RowBox[{"Length", "[", "Lnew", "]"}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChangeLeftSet", "[", 
   RowBox[{"integrand_", ",", "  ", 
    RowBox[{"n_Integer", "/;", 
     RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", " ", "L_List"}], 
   "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"ChangeLeftSet", "[", 
    RowBox[{"integrand", ",", "n", ",", "L", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"Length", "[", "L", "]"}], "]"}]}], "]"}], "/;", 
   RowBox[{"ChooseQ", "[", 
    RowBox[{
     RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.731997066930526*^9, 3.731997109684704*^9}, {
   3.731997475209312*^9, 3.731997941314804*^9}, {3.7319979967049828`*^9, 
   3.73199826135285*^9}, {3.731998306816174*^9, 3.7319985546816483`*^9}, {
   3.731998611789424*^9, 3.731998612712089*^9}, 3.73199894730995*^9, {
   3.731998992963758*^9, 3.7319991321349373`*^9}, {3.731999237996134*^9, 
   3.731999346928708*^9}, 3.7319994563460693`*^9, {3.731999721878746*^9, 
   3.731999724645115*^9}, {3.7319999050301743`*^9, 3.731999915902677*^9}, {
   3.731999986035823*^9, 3.73200005198409*^9}, {3.732008450106276*^9, 
   3.73200845647337*^9}, {3.732008511785083*^9, 3.732008525767767*^9}, {
   3.7320086648997393`*^9, 3.7320087169060173`*^9}, {3.7320136225034103`*^9, 
   3.73201374219876*^9}, {3.7320137991341763`*^9, 3.732014028198599*^9}, {
   3.7322753905921783`*^9, 3.732275434899027*^9}, 3.7322755946466722`*^9, 
   3.732278148337429*^9, 3.732360677205233*^9, {3.732360885112197*^9, 
   3.732360887889187*^9}, {3.734248936136963*^9, 3.734248936462728*^9}, {
   3.7342664110236177`*^9, 3.734266451361899*^9}, {3.734695727283815*^9, 
   3.734695736332765*^9}, {3.734696011355219*^9, 3.734696136410042*^9}, {
   3.734696229698887*^9, 3.734696232427207*^9}, {3.7346962843967323`*^9, 
   3.734696322178681*^9}, {3.7346963908207703`*^9, 3.7346964266173162`*^9}, {
   3.7346964978589497`*^9, 3.734696501557068*^9}, {3.7346972486835203`*^9, 
   3.734697368387541*^9}, {3.734697400713891*^9, 3.734697429650316*^9}, {
   3.734697466567576*^9, 3.7346976120264378`*^9}, {3.734697644132535*^9, 
   3.734697676257099*^9}, {3.734697709318396*^9, 3.734697715093203*^9}, {
   3.734759966188703*^9, 3.734759980031217*^9}, {3.734760281910569*^9, 
   3.734760308582655*^9}, {3.734760853297967*^9, 3.734760857781464*^9}, {
   3.734762425261764*^9, 3.734762425789646*^9}, {3.734864077081959*^9, 
   3.7348642469980516`*^9}, {3.735384374740724*^9, 3.735384439449682*^9}, {
   3.735384475220986*^9, 3.735384481747017*^9}, {3.7353847491040583`*^9, 
   3.7353848019716053`*^9}, {3.735386542015955*^9, 
   3.73538660836514*^9}},ExpressionUUID->"1b84c64d-06a4-415b-9df7-\
358d3e0038f8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Amplitude function for numerics and MHV analytics", "Section",
 CellChangeTimes->{{3.734249629202063*^9, 
  3.7342496412656307`*^9}},ExpressionUUID->"d5308aa9-79ee-4d04-a3f8-\
4c3430b6ccb1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "::", "incompatstates"}], " ", "=", " ", 
   "\"\<`1`-point momenta entered with `2` states\>\""}], ";", 
  RowBox[{
   RowBox[{"Amplitude", "::", "incompatmhv"}], " ", "=", " ", 
   "\"\<MHV degree `1` solutions entered with MHV degree `2` states\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Amplitude", "::", "incompatsols"}], " ", "=", " ", 
    "\"\<Left set `1` entered with `2` solutions\>\""}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "keep", " ", "options", " ", "from", " ", "NSolveMC", " ", "but", " ", 
    "not", " ", "distribution", " ", "or", " ", "numsols"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "Amplitude", "]"}], " ", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Options", "[", "NSolveMonteCarlo", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"3", ";;"}], "]"}], "]"}], ",", 
     RowBox[{"Options", "[", "Integrand", "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Simplify", "\[Rule]", " ", "True"}], ",", 
       RowBox[{"Precision", "\[Rule]", " ", "Automatic"}]}], "}"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetAttributes", "[", 
    RowBox[{"Amplitude", ",", "NHoldAll"}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"analytical", " ", "amplitudes"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"component", " ", "states"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", "states__", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L", " ", "=", " ", 
         RowBox[{"GetLeftSet", "[", 
          RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}], ",", 
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "states", "}"}], "]"}]}], ",", "statespec", ",", 
        RowBox[{"integrandops", " ", "=", " ", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"FilterRules", "[", 
           RowBox[{
            RowBox[{"{", "opt", "}"}], ",", 
            RowBox[{"Options", "[", "Integrand", "]"}]}], "]"}]}]}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"L", " ", "===", " ", 
           RowBox[{"-", "1"}]}], " ", "||", 
          RowBox[{"!", 
           RowBox[{"NonZeroMHVQ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"Length", "[", "L", "]"}]}], "]"}]}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Simplified", " ", "CSG", " ", "expression", " ", "needs", " ", "to", 
         " ", "know", " ", "which", " ", "states", " ", "were", " ", "from", 
         " ", "negative", " ", "helicity", " ", "multiplet"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"theory", " ", "===", " ", "\"\<CG\>\""}], ",", 
         RowBox[{"statespec", " ", "=", " ", 
          RowBox[{"GetNegativeSet", "[", 
           RowBox[{"\"\<CG\>\"", ",", "4", ",", "states"}], "]"}]}], ",", 
         RowBox[{"statespec", " ", "=", " ", 
          RowBox[{"Sequence", "[", "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"MHV", "&&", 
         RowBox[{"MHVbar", " ", "analytical", " ", "solutions"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "L", "]"}], " ", "\[Equal]", " ", "2"}], 
          " ", "||", " ", 
          RowBox[{
           RowBox[{"Length", "[", "L", "]"}], " ", "\[Equal]", " ", 
           RowBox[{"n", "-", "2"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"OptionValue", "[", "Simplify", "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "directly", " ", "from", " ", "scattering", " ", "equations"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"Antisymmetrise", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"ScatteringJacobian4D", "[", 
                RowBox[{"n", ",", "L"}], "]"}]}], 
              RowBox[{"ApplyToSparseArray", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"#", " ", "===", " ", "0"}], ",", 
                    RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], 
                  "&"}], "@", 
                 RowBox[{"Integrand", "[", 
                  RowBox[{
                  "theory", ",", "N", ",", "states", ",", "integrandops"}], 
                  "]"}]}], ",", 
                RowBox[{
                 RowBox[{"ReplaceMinors", "[", 
                  RowBox[{"#", ",", "n", ",", "L"}], "]"}], "&"}]}], "]"}]}], 
             "]"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"simplified", " ", "analytical", " ", "expressions"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"Antisymmetrise", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"SimplifiedAmplitude", "[", 
               RowBox[{
               "theory", ",", "N", ",", "n", ",", "L", ",", "statespec", ",", 
                "integrandops"}], "]"}], "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
               "Grassmann", " ", "integration", " ", "for", " ", "state", " ",
                 "extraction"}], "*)"}], "\[IndentingNewLine]", 
              RowBox[{"ApplyToSparseArray", "[", 
               RowBox[{
                RowBox[{"ExtractGrassmann", "[", 
                 RowBox[{"theory", ",", "N", ",", "n", ",", "L", ",", 
                  RowBox[{"Complement", "[", 
                   RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
                  
                  RowBox[{"{", "states", "}"}], ",", "integrandops"}], "]"}], 
                ",", 
                RowBox[{
                 RowBox[{"ReplaceMinors", "[", 
                  RowBox[{"#", ",", "n", ",", "L"}], "]"}], "&"}]}], "]"}]}], 
             "\[IndentingNewLine]", " ", "]"}], "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"For", " ", "non"}], "-", 
          RowBox[{"MHV", " ", "we", " ", 
           RowBox[{"don", "'"}], "t", " ", "have", " ", "an", " ", 
           "analytical", " ", "solution", " ", "to", " ", "scattering", " ", 
           "eqns"}]}], ",", " ", 
         RowBox[{
         "so", " ", "return", " ", "unevaluated", " ", "integral", " ", 
          "formula"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Hold", "[", "Integrate", "]"}], "@@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Times", "@@", 
              RowBox[{"DiracDelta", "/@", 
               RowBox[{"ScatteringEquations4D", "[", 
                RowBox[{"n", ",", "L"}], "]"}]}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"#", " ", "===", " ", "0"}], ",", 
                 RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], 
              "@", 
              RowBox[{"Integrand", "[", 
               RowBox[{
               "theory", ",", "N", ",", "states", ",", "integrandops"}], 
               "]"}]}]}], "}"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Superscript", "[", 
               RowBox[{"\"\<\[DifferentialD]\>\"", ",", 
                RowBox[{"\"\<2\[Times]\>\"", "<>", 
                 RowBox[{"ToString", "[", "n", "]"}]}]}], "]"}], " ", ",", 
              RowBox[{"heads", "[", 
               RowBox[{"[", "7", "]"}], "]"}]}], "}"}], "]"}], "/", 
           "\"\<Vol(GL(2))\>\""}]}], "}"}]}]}]}], "\[IndentingNewLine]", 
     "]"}], "/;", 
    RowBox[{
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", 
     RowBox[{"StateQ", "[", 
      RowBox[{"theory", ",", "N", ",", "states"}], "]"}], "&&", " ", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], "\[GreaterEqual]", " ", 
      "3"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "superamplitude", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"n_", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "L_List", ",", 
     "fieldspec___", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"integrandops", " ", "=", " ", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"FilterRules", "[", 
          RowBox[{
           RowBox[{"{", "opt", "}"}], ",", 
           RowBox[{"Options", "[", "Integrand", "]"}]}], "]"}]}]}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "states"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"L", " ", "===", " ", 
           RowBox[{"-", "1"}]}], " ", "||", 
          RowBox[{"!", 
           RowBox[{"NonZeroMHVQ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"Length", "[", "L", "]"}]}], "]"}]}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"MHV", "&&", 
         RowBox[{"MHVbar", " ", "analytical", " ", "solutions"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "L", "]"}], " ", "\[Equal]", " ", "2"}], 
          " ", "||", " ", 
          RowBox[{
           RowBox[{"Length", "[", "L", "]"}], " ", "\[Equal]", " ", 
           RowBox[{"n", "-", "2"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"OptionValue", "[", "Simplify", "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "directly", " ", "from", " ", "scattering", " ", "equations"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"Antisymmetrise", "[", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"ScatteringJacobian4D", "[", 
                RowBox[{"n", ",", "L"}], "]"}]}], 
              RowBox[{"ApplyToSparseArray", "[", 
               RowBox[{
                RowBox[{"Integrand", "[", 
                 RowBox[{
                 "theory", ",", "N", ",", "n", ",", "L", ",", "fieldspec", 
                  ",", "integrandops"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"ReplaceMinors", "[", 
                  RowBox[{"#", ",", "n", ",", "L"}], "]"}], "&"}]}], "]"}]}], 
             "]"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"simplified", " ", "analytical", " ", "expressions"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"Antisymmetrise", "[", 
             RowBox[{
              RowBox[{"SimplifiedAmplitude", "[", 
               RowBox[{
               "theory", ",", "N", ",", "n", ",", "L", ",", "fieldspec", ",", 
                "integrandops"}], "]"}], "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "L", "]"}], " ", "\[Equal]", " ", 
                 "2"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "@@", "L"}], ")"}], 
                  RowBox[{"-", "N"}]], 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
                    "Hold", ",", 
                    RowBox[{"#", "&"}]}], "]"}], "@", 
                  RowBox[{"DeltaQ", "[", 
                   RowBox[{"N", ",", "n"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"heads", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "@@", 
                    RowBox[{"Complement", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], 
                   ")"}], 
                  RowBox[{"-", "N"}]], 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
                    "Hold", ",", 
                    RowBox[{"#", "&"}]}], "]"}], "@", 
                  RowBox[{"MHVBarGrassmannFactor", "[", 
                   RowBox[{"N", ",", "n"}], "]"}]}]}]}], 
               "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
            "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
          RowBox[{"For", " ", "non"}], "-", 
          RowBox[{"MHV", " ", "we", " ", 
           RowBox[{"don", "'"}], "t", " ", "have", " ", "an", " ", 
           "analytical", " ", "solution", " ", "to", " ", "scattering", " ", 
           "eqns"}]}], ",", " ", 
         RowBox[{
         "so", " ", "return", " ", "unevaluated", " ", "integral", " ", 
          "formula"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Hold", "[", "Integrate", "]"}], "@@", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Times", "@@", 
              RowBox[{"DiracDelta", "/@", 
               RowBox[{"ScatteringEquations4D", "[", 
                RowBox[{"n", ",", "L"}], "]"}]}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"#", " ", "===", " ", "0"}], ",", 
                 RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], 
              "@", 
              RowBox[{"Integrand", "[", 
               RowBox[{
               "theory", ",", "N", ",", "n", ",", "L", ",", "fieldspec", ",", 
                "integrandops"}], "]"}]}]}], "}"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Superscript", "[", 
               RowBox[{"\"\<\[DifferentialD]\>\"", ",", 
                RowBox[{"\"\<2\[Times]\>\"", "<>", 
                 RowBox[{"ToString", "[", "n", "]"}]}]}], "]"}], " ", ",", 
              RowBox[{"heads", "[", 
               RowBox[{"[", "7", "]"}], "]"}]}], "}"}], "]"}], "/", 
           "\"\<Vol(GL(2))\>\""}]}], "}"}]}]}]}], "\[IndentingNewLine]", 
     "]"}], "/;", 
    RowBox[{
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", " ", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], "&&", " ", 
     RowBox[{"SuperfieldSpecifierQ", "[", 
      RowBox[{"theory", ",", "N", ",", "n", ",", "fieldspec"}], "]"}]}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"superamplitude", ",", " ", 
    RowBox[{"maximal", " ", "SUSY"}], ",", " ", 
    RowBox[{"n", " ", "and", " ", "k"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "k_Integer", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"theory", ",", "N", ",", "n", ",", 
      RowBox[{"Range", "[", "k", "]"}], ",", "opt"}], "]"}], "/;", 
    RowBox[{"MaximalTheoryQ", "[", 
     RowBox[{"theory", ",", "N"}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"superamplitude", ",", " ", "CG", ",", " ", 
    RowBox[{"n", " ", "and", " ", "k", " ", "and", " ", "phiset"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", 
     RowBox[{"n_Integer", "/;", 
      RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", "k_Integer", ",", 
     "Phiset_", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<CG\>\"", ",", "4", ",", "n", ",", 
      RowBox[{"Range", "[", "k", "]"}], ",", "Phiset", ",", "opt"}], "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", "n", "]"}], ",", "Phiset"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Helper", " ", "function", " ", "for", " ", "working", " ", "out", " ", 
    "what", " ", "precision", " ", "to", " ", "calculate", " ", "to"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AmplitudePrecisionOption", "[", 
    RowBox[{"momenta_", ",", "L_", ",", "solutions_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"usep", " ", "=", " ", "p"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Switch", "[", 
       RowBox[{"usep", ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "If", " ", "we", " ", "got", " ", "rational", " ", "momenta"}], ",",
           " ", 
          RowBox[{"leave", " ", "at", " ", "calculated", " ", "precision"}], 
          ",", " ", 
          RowBox[{
          "otherwise", " ", "calculate", " ", "to", " ", "precision", " ", 
           "of", " ", "momenta"}], ",", " ", 
          RowBox[{"or", " ", "to", " ", "specified", " ", "p"}]}], "*)"}], 
        "\[IndentingNewLine]", "Automatic", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Precision", "[", "momenta", "]"}], " ", "===", " ", 
           "\[Infinity]"}], ",", 
          RowBox[{"Return", "[", "solutions", "]"}], ",", 
          RowBox[{"usep", " ", "=", " ", 
           RowBox[{"Precision", "[", "momenta", "]"}]}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "If", " ", "specified", " ", "p", " ", "is", " ", "infinity"}], ",",
           " ", 
          RowBox[{
          "calculate", " ", "to", " ", "400", " ", "and", " ", "then", " ", 
           RowBox[{"we", "'"}], "ll", " ", 
           RowBox[{"rationalize", ".", " ", "If"}], " ", "momenta", " ", 
           "are", " ", "not", " ", "rational", " ", "then", " ", 
           RowBox[{"don", "'"}], "t", " ", "do", " ", "this"}]}], "*)"}], 
        "\[IndentingNewLine]", "Infinity", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Precision", "[", "momenta", "]"}], " ", "===", " ", 
           "\[Infinity]"}], ",", " ", 
          RowBox[{"usep", " ", "=", " ", "400"}], ",", 
          RowBox[{"usep", " ", "=", " ", 
           RowBox[{"Precision", "[", "momenta", "]"}]}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"IncreasePrecision", "[", 
       RowBox[{"momenta", ",", "L", ",", "solutions", ",", "usep"}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"numerical", " ", "amplitudes"}], ",", " ", 
    RowBox[{"solving", " ", "scattering", " ", "equations"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"specified", " ", "states"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "states__", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L", " ", "=", " ", 
         RowBox[{"GetLeftSet", "[", 
          RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}], ",", 
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "states", "}"}], "]"}]}], ",", "solutions", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"If", " ", "integrand", " ", "is", " ", "zero", " ", 
          RowBox[{"don", "'"}], "t", " ", "attempt", " ", "to", " ", "solve", 
          " ", 
          RowBox[{"eqns", ".", " ", "Internal"}], " ", "expressions", " ", 
          RowBox[{"eg", ".", " ", "with"}], " ", "Hodges", " ", "matrices", 
          " ", "can", " ", "be", " ", "so", " ", "large", " ", "that", " ", 
          "we", " ", "need", " ", "to", " ", "use", " ", "HoldForm"}], "*)"}],
         "\[IndentingNewLine]", 
        RowBox[{"int", " ", "=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"#", " ", "===", " ", "0"}], ",", 
             RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "@", 
          RowBox[{"Integrand", "[", 
           RowBox[{"theory", ",", "N", ",", "states", ",", 
            RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}]}]}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"check", " ", "states", " ", "match", " ", "momenta"}], "*)"}],
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "momenta", "]"}], " ", "=!=", " ", "n"}], 
         ",", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"Amplitude", "::", "incompatstates"}], ",", 
            RowBox[{"Length", "[", "momenta", "]"}], ",", "n"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
         "states"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"L", " ", "===", " ", 
           RowBox[{"-", "1"}]}], " ", "||", 
          RowBox[{"!", 
           RowBox[{"NonZeroMHVQ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"Length", "[", "L", "]"}]}], "]"}]}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"solve", " ", "eqns"}], ",", " ", 
         RowBox[{"pass", " ", "down", " ", "relevant", " ", "options"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"solutions", " ", "=", " ", 
        RowBox[{"NSolveScatteringEquations4D", "[", 
         RowBox[{"momenta", ",", "L", ",", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"FilterRules", "[", 
            RowBox[{
             RowBox[{"{", "opt", "}"}], ",", 
             RowBox[{"Options", "[", "NSolveMonteCarlo", "]"}]}], "]"}]}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "work", " ", "out", " ", "to", " ", "specified", " ", "precision"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"solutions", " ", "=", " ", 
        RowBox[{"AmplitudePrecisionOption", "[", 
         RowBox[{"momenta", ",", "L", ",", "solutions", ",", 
          RowBox[{"OptionValue", "[", "Precision", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"apply", " ", "solution", " ", "to", " ", "integrand"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"OptionValue", "[", "Precision", "]"}], " ", "===", " ", 
            "Infinity"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Precision", "[", "momenta", "]"}], " ", "===", " ", 
            "Infinity"}]}], ",", "Rationalize", ",", 
          RowBox[{"#", "&"}]}], "]"}], "@", 
        RowBox[{"ApplyScatteringSolutions", "[", 
         RowBox[{"int", ",", "momenta", ",", "L", ",", "solutions"}], 
         "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", 
     RowBox[{"StateQ", "[", 
      RowBox[{"theory", ",", "N", ",", "states"}], "]"}], "&&", " ", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], "\[GreaterEqual]", " ", 
      "3"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "superamplitude", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
     "fieldspec___", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"solutions", ",", " ", 
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", "momenta", "]"}]}], ",", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"If", " ", "integrand", " ", "is", " ", "zero", " ", 
          RowBox[{"don", "'"}], "t", " ", "attempt", " ", "to", " ", "solve", 
          " ", 
          RowBox[{"eqns", ".", " ", "Internal"}], " ", "expressions", " ", 
          RowBox[{"eg", ".", " ", "with"}], " ", "Hodges", " ", "matrices", 
          " ", "can", " ", "be", " ", "so", " ", "large", " ", "that", " ", 
          "we", " ", "need", " ", "to", " ", "use", " ", "HoldForm"}], "*)"}],
         "\[IndentingNewLine]", 
        RowBox[{"int", " ", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"#", " ", "===", " ", "0"}], ",", 
             RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "@", 
          RowBox[{"Integrand", "[", 
           RowBox[{"theory", ",", "N", ",", 
            RowBox[{"Length", "[", "momenta", "]"}], ",", "L", ",", 
            "fieldspec", ",", 
            RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}]}]}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
        "fields"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"solve", " ", "eqns"}], ",", " ", 
         RowBox[{
          RowBox[{"pass", " ", "down", " ", "only", " ", "relevant", " ", 
           RowBox[{"options", ".", " ", "not"}], " ", "Precision"}], ";", " ", 
          RowBox[{
           RowBox[{"we", "'"}], "ll", " ", "handle", " ", "this", " ", 
           "separately"}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"solutions", " ", "=", " ", 
        RowBox[{"NSolveScatteringEquations4D", "[", 
         RowBox[{"momenta", ",", "L", ",", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"FilterRules", "[", 
            RowBox[{
             RowBox[{"{", "opt", "}"}], ",", 
             RowBox[{"Options", "[", "NSolveMonteCarlo", "]"}]}], "]"}]}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "work", " ", "out", " ", "to", " ", "specified", " ", "precision"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"solutions", " ", "=", " ", 
        RowBox[{"AmplitudePrecisionOption", "[", 
         RowBox[{"momenta", ",", "L", ",", "solutions", ",", 
          RowBox[{"OptionValue", "[", "Precision", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"apply", " ", "solution", " ", "to", " ", "integrand"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"OptionValue", "[", "Precision", "]"}], " ", "===", " ", 
            "Infinity"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Precision", "[", "momenta", "]"}], " ", "===", " ", 
            "Infinity"}]}], ",", "Rationalize", ",", 
          RowBox[{"#", "&"}]}], "]"}], "@", 
        RowBox[{"ApplyScatteringSolutions", "[", 
         RowBox[{"int", ",", "momenta", ",", "L", ",", "solutions"}], 
         "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", 
     RowBox[{"SuperfieldSpecifierQ", "[", 
      RowBox[{"theory", ",", "N", ",", 
       RowBox[{"Length", "[", "momenta", "]"}], ",", "fieldspec"}], "]"}], "&&",
      " ", 
     RowBox[{
      RowBox[{"Length", "[", "momenta", "]"}], "\[GreaterEqual]", " ", 
      "3"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"superamplitude", ",", " ", 
    RowBox[{"maximal", " ", "SUSY"}], ",", " ", 
    RowBox[{"n", " ", "and", " ", "k"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "k_Integer", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"theory", ",", "N", ",", "momenta", ",", 
      RowBox[{"Range", "[", "k", "]"}], ",", "opt"}], "]"}], "/;", 
    RowBox[{"MaximalTheoryQ", "[", 
     RowBox[{"theory", ",", "N"}], "]"}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"superamplitude", ",", " ", "CG", ",", " ", 
    RowBox[{"n", " ", "and", " ", "k", " ", "and", " ", "phiset"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "k_Integer", ",", "Phiset_", 
     ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<CG\>\"", ",", "4", ",", "momenta", ",", 
      RowBox[{"Range", "[", "k", "]"}], ",", "Phiset", ",", "opt"}], "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"Length", "@", "momenta"}], "]"}], ",", "Phiset"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "numerical", " ", "amplitudes", " ", "with", " ", "supplied", " ", 
    "solutions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"specified", " ", "states"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", "solutions_", 
     ",", "states__", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"statesL", " ", "=", " ", 
         RowBox[{"GetLeftSet", "[", 
          RowBox[{"theory", ",", "N", ",", "states"}], "]"}]}], ",", 
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "states", "}"}], "]"}]}], ",", "sols", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"If", " ", "integrand", " ", "is", " ", "zero", " ", 
          RowBox[{"don", "'"}], "t", " ", "attempt", " ", "to", " ", "sum", 
          " ", "over", " ", 
          RowBox[{"solutions", ".", " ", "Internal"}], " ", "expressions", 
          " ", 
          RowBox[{"eg", ".", " ", "with"}], " ", "Hodges", " ", "matrices", 
          " ", "can", " ", "be", " ", "so", " ", "large", " ", "that", " ", 
          "we", " ", "need", " ", "to", " ", "use", " ", "HoldForm"}], "*)"}],
         "\[IndentingNewLine]", 
        RowBox[{"int", " ", "=", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"#", " ", "===", " ", "0"}], ",", 
             RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "@", 
          RowBox[{"Integrand", "[", 
           RowBox[{"theory", ",", "N", ",", "states", ",", 
            RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}]}]}]}], 
       "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"check", " ", "states", " ", "match", " ", "momenta"}], "*)"}],
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "momenta", "]"}], " ", "=!=", " ", "n"}], 
         ",", 
         RowBox[{
          RowBox[{"Message", "[", " ", 
           RowBox[{
            RowBox[{"Amplitude", "::", "incompatstates"}], ",", 
            RowBox[{"Length", "[", "momenta", "]"}], ",", "n"}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "check", " ", "solutions", " ", "match", " ", "left", " ", "set", " ", 
         RowBox[{"(", 
          RowBox[{"up", " ", "to", " ", 
           RowBox[{"MHV", "/", "MHVb"}], " ", "discrepancy"}], ")"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "solutions", "]"}], " ", "=!=", " ", 
          RowBox[{"Eulerian", "[", 
           RowBox[{
            RowBox[{"n", "-", "3"}], ",", 
            RowBox[{
             RowBox[{"Length", "[", "L", "]"}], "-", "2"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", " ", 
           RowBox[{
            RowBox[{"Amplitude", "::", "incompatsols"}], ",", "L", ",", 
            RowBox[{"Length", "[", "solutions", "]"}]}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "check", " ", "solution", " ", "left", " ", "set", " ", "matches", 
         " ", "state", " ", "left", " ", "set"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "L", "]"}], "=!=", " ", 
          RowBox[{"Length", "[", "statesL", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", " ", 
           RowBox[{
            RowBox[{"Amplitude", "::", "incompatmhv"}], ",", 
            RowBox[{"Length", "[", "L", "]"}], ",", 
            RowBox[{"Length", "[", "statesL", "]"}]}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
         "states"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"statesL", " ", "===", " ", 
           RowBox[{"-", "1"}]}], " ", "||", 
          RowBox[{"!", 
           RowBox[{"NonZeroMHVQ", "[", 
            RowBox[{"n", ",", 
             RowBox[{"Length", "[", "L", "]"}]}], "]"}]}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "work", " ", "out", " ", "to", " ", "specified", " ", "precision"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sols", " ", "=", " ", 
        RowBox[{"AmplitudePrecisionOption", "[", 
         RowBox[{"momenta", ",", "L", ",", "solutions", ",", 
          RowBox[{"OptionValue", "[", "Precision", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"apply", " ", "solution", " ", "to", " ", "integrand"}], ",",
          " ", 
         RowBox[{
         "transforming", " ", "integrand", " ", "so", " ", "that", " ", "L", 
          " ", "set", " ", "for", " ", "states", " ", "matches", " ", "L", 
          " ", "set", " ", "entered", " ", "with", " ", "solutions"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"OptionValue", "[", "Precision", "]"}], " ", "===", " ", 
            "Infinity"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Precision", "[", "momenta", "]"}], " ", "===", " ", 
            "Infinity"}]}], ",", "Rationalize", ",", 
          RowBox[{"#", "&"}]}], "]"}], "@", "\[IndentingNewLine]", 
        RowBox[{"ApplyScatteringSolutions", "[", 
         RowBox[{
          RowBox[{"ChangeLeftSet", "[", 
           RowBox[{"int", ",", "n", ",", "statesL", ",", "L"}], "]"}], ",", 
          "momenta", ",", "L", ",", "sols"}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "@", 
        RowBox[{"Length", "[", "momenta", "]"}]}], ",", "L"}], "]"}], "&&", 
     RowBox[{"SolutionQ", "[", 
      RowBox[{
       RowBox[{"Length", "[", "momenta", "]"}], ",", "solutions"}], "]"}], "&&", 
     RowBox[{"StateQ", "[", 
      RowBox[{"theory", ",", "N", ",", "states"}], "]"}], "&&", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"{", "states", "}"}], "]"}], "\[GreaterEqual]", " ", 
      "3"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "superamplitudes", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"theory_", ",", "N_", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", "solutions_", 
     ",", 
     RowBox[{"fieldsL_List", " ", ":", " ", 
      RowBox[{"{", "}"}]}], ",", "fieldspec___", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", " ", "=", " ", 
         RowBox[{"Length", "[", "momenta", "]"}]}], ",", "sols", ",", 
        RowBox[{"usefieldsL", " ", "=", " ", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"fieldsL", " ", "===", " ", 
            RowBox[{"{", "}"}]}], ",", "L", ",", "fieldsL"}], "]"}]}], ",", 
        "int"}], " ", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"If", " ", "integrand", " ", "is", " ", "zero", " ", 
        RowBox[{"don", "'"}], "t", " ", "attempt", " ", "to", " ", "sum", " ",
         "over", " ", 
        RowBox[{"solutions", ".", " ", "Internal"}], " ", "expressions", " ", 
        
        RowBox[{"eg", ".", " ", "with"}], " ", "Hodges", " ", "matrices", " ",
         "can", " ", "be", " ", "so", " ", "large", " ", "that", " ", "we", 
        " ", "need", " ", "to", " ", "use", " ", "HoldForm"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"int", "=", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"#", " ", "===", " ", "0"}], ",", 
            RowBox[{"Return", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "@", 
         
         RowBox[{"Integrand", "[", 
          RowBox[{"theory", ",", "N", ",", 
           RowBox[{"Length", "[", "momenta", "]"}], ",", "usefieldsL", ",", 
           "fieldspec", ",", 
           RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "check", " ", "solutions", " ", "match", " ", "left", " ", "set"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "solutions", "]"}], " ", "=!=", " ", 
          RowBox[{"Eulerian", "[", 
           RowBox[{
            RowBox[{"n", "-", "3"}], ",", 
            RowBox[{
             RowBox[{"Length", "[", "L", "]"}], "-", "2"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", " ", 
           RowBox[{
            RowBox[{"Amplitude", "::", "incompatsols"}], ",", "L", ",", 
            RowBox[{"Length", "[", "solutions", "]"}]}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "check", " ", "solution", " ", "MHV", " ", "degree", " ", "matches", 
         " ", "state", " ", "mhv", " ", "degree", " ", 
         RowBox[{"(", 
          RowBox[{"up", " ", "to", " ", 
           RowBox[{"MHV", "/", "MHVbar"}], " ", "discrepancy", " ", "which", 
           " ", "we", " ", 
           RowBox[{"don", "'"}], "t", " ", "know", " ", "from", " ", 
           "solutions"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "L", "]"}], "=!=", " ", 
          RowBox[{"Length", "[", "usefieldsL", "]"}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", " ", 
           RowBox[{
            RowBox[{"Amplitude", "::", "incompatmhv"}], ",", 
            RowBox[{"Length", "[", "L", "]"}], ",", 
            RowBox[{"Length", "[", "usefieldsL", "]"}]}], "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Throw", " ", "out", " ", "zero", " ", "MHV", " ", "degree", " ", 
         "states"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"NonZeroMHVQ", "[", 
           RowBox[{"n", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "work", " ", "out", " ", "to", " ", "specified", " ", "precision"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"sols", " ", "=", " ", 
        RowBox[{"AmplitudePrecisionOption", "[", 
         RowBox[{"momenta", ",", "L", ",", "solutions", ",", 
          RowBox[{"OptionValue", "[", "Precision", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"apply", " ", "solution", " ", "to", " ", "integrand"}], ",",
          " ", 
         RowBox[{
         "transforming", " ", "integrand", " ", "so", " ", "that", " ", "L", 
          " ", "set", " ", "for", " ", "states", " ", "matches", " ", "L", 
          " ", "set", " ", "entered", " ", "with", " ", "solutions"}]}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"OptionValue", "[", "Precision", "]"}], " ", "===", " ", 
            "Infinity"}], " ", "&&", " ", 
           RowBox[{
            RowBox[{"Precision", "[", "momenta", "]"}], " ", "===", " ", 
            "Infinity"}]}], ",", "Rationalize", ",", 
          RowBox[{"#", "&"}]}], "]"}], "@", "\[IndentingNewLine]", 
        RowBox[{"ApplyScatteringSolutions", "[", 
         RowBox[{
          RowBox[{"ChangeLeftSet", "[", 
           RowBox[{"int", ",", "n", ",", "usefieldsL", ",", "L"}], "]"}], ",",
           "momenta", ",", "L", ",", "sols"}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}], "/;", 
    RowBox[{
     RowBox[{"TheoryQ", "[", 
      RowBox[{"theory", ",", "N"}], "]"}], "&&", " ", 
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "@", 
        RowBox[{"Length", "[", "momenta", "]"}]}], ",", "L"}], "]"}], "&&", 
     RowBox[{"SolutionQ", "[", 
      RowBox[{
       RowBox[{"Length", "[", "momenta", "]"}], ",", "solutions"}], "]"}], "&&", 
     RowBox[{"SuperfieldSpecifierQ", "[", 
      RowBox[{"theory", ",", "N", ",", 
       RowBox[{"Length", "[", "momenta", "]"}], ",", "fieldspec"}], "]"}], "&&",
      " ", 
     RowBox[{
      RowBox[{"Length", "[", "momenta", "]"}], "\[GreaterEqual]", " ", 
      "3"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "no", " ", "superamplitude", " ", "k_Integer", " ", "here", " ", "as", " ",
     "we", " ", "have", " ", "to", " ", "specify", " ", "the", " ", "L", " ", 
    "that", " ", "came", " ", "with", " ", "the", " ", "solutions", " ", 
    "anyway"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"superamplitude", ",", " ", "CG", ",", " ", 
    RowBox[{
     RowBox[{"k", " ", "and", " ", "phiset"}], ";", " ", 
     RowBox[{
     "we", " ", "already", " ", "know", " ", "the", " ", "Grassmann", " ", 
      "degree", " ", "from", " ", "scattering", " ", "equation", " ", "left", 
      " ", "set"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", "solutions_", 
     ",", "Phiset_", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{
     "\"\<CG\>\"", ",", "4", ",", "momenta", ",", "L", ",", "solutions", ",", 
      "L", ",", "Phiset", ",", "opt"}], "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"Length", "@", "momenta"}], "]"}], ",", "Phiset"}], "]"}]}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "some", " ", "simplified", " ", "analyical", " ", "expressions", " ", 
     "entered", " ", "directly"}], ",", " ", 
    RowBox[{
    "mostly", " ", "of", " ", "GISF", " ", "using", " ", "momentum", " ", 
     "conservation"}], ",", " ", 
    RowBox[{
    "moved", " ", "into", " ", "their", " ", "own", " ", "function", " ", 
     "for", " ", 
     RowBox[{"readability", ".", " ", "Correspond"}], " ", "to", " ", "MHV", 
     " ", "and", " ", "MHVbar", " ", "all", " ", "gluon", " ", "amplitudes", 
     " ", "in", " ", "YM"}], ",", " ", 
    RowBox[{
     RowBox[{
     "all", " ", "gravitons", " ", "in", " ", "EG", " ", "and", " ", "the", 
      " ", "non"}], "-", 
     RowBox[{
     "fermionic", " ", "parts", " ", "of", " ", "the", " ", "vertex", " ", 
      "operators", " ", "in", " ", "CG"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Options", "[", "SimplifiedAmplitude", "]"}], " ", "=", 
    RowBox[{"Options", "[", "Integrand", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedAmplitude", "[", 
   RowBox[{"\"\<YM\>\"", ",", "N_", ",", "n_Integer", ",", "L_List", ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "@@", "L"}], ")"}], "4"]}], ")"}], 
    "/", 
    RowBox[{"ParkeTaylor", "[", 
     RowBox[{"n", ",", "2", ",", 
      RowBox[{"heads", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "/;", 
   RowBox[{"ChooseQ", "[", 
    RowBox[{
     RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", "2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SimplifiedAmplitude", "[", 
    RowBox[{"\"\<YM\>\"", ",", "N_", ",", "n_Integer", ",", "L_List", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "@@", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ")"}], 
        "4"]}], ")"}], "/", 
     RowBox[{"ParkeTaylor", "[", 
      RowBox[{"n", ",", "2", ",", 
       RowBox[{"heads", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
      RowBox[{"n", "-", "2"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedAmplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "N_", ",", "n_Integer", ",", "L_List", ",", 
    RowBox[{"opt", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", " ", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], ",", " ", 
       "del"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"del", " ", "=", " ", 
       RowBox[{"MapHodgesDelete", "[", 
        RowBox[{"n", ",", "L", ",", "R", ",", 
         RowBox[{"OptionValue", "[", "HodgesDelete", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"heads", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "@@", "L"}], ")"}], "6"], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"R", "[", 
               RowBox[{"[", 
                RowBox[{"del", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], 
             "]"}], ")"}], "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"R", "[", 
               RowBox[{"[", 
                RowBox[{"del", "[", 
                 RowBox[{"[", 
                  RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}], "]"}]}], 
             "]"}], ")"}], "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OptionValue", "[", "HoldForm", "]"}], ",", 
          RowBox[{"Hold", "[", "Det", "]"}], ",", "Det"}], "]"}], "@", 
        RowBox[{"ReduceMatrix", "[", 
         RowBox[{
          RowBox[{"MHVHodgesMatrix", "[", 
           RowBox[{"n", ",", "L"}], "]"}], ",", 
          RowBox[{"del", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}]}]}]}]}], 
    "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{"ChooseQ", "[", 
    RowBox[{
     RowBox[{"Range", "@", "n"}], ",", "L", ",", "2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SimplifiedAmplitude", "[", 
    RowBox[{"\"\<EG\>\"", ",", "N_", ",", "n_Integer", ",", "L_List", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "temp", "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"SimplifiedAmplitude", "[", 
          RowBox[{"\"\<EG\>\"", ",", "N", ",", "n", ",", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
           "opt"}], "]"}], "/.", 
         RowBox[{
          RowBox[{"heads", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", " ", "temp"}]}], "/.", 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", " ", 
         RowBox[{"heads", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "/.", 
       RowBox[{"temp", "\[Rule]", " ", 
        RowBox[{"heads", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}]}], "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "@", "n"}], ",", "L", ",", 
      RowBox[{"n", "-", "2"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedAmplitude", "[", 
   RowBox[{
   "\"\<CG\>\"", ",", "4", ",", "n_Integer", ",", "L_List", ",", 
    "phiminus_List", ",", 
    RowBox[{"opt", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"R", " ", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "A", " ", "more", " ", "enlightened", " ", "choice", " ", "of", " ", 
        "x", " ", "and", " ", "y"}], ",", " ", 
       RowBox[{"rather", " ", "than", " ", "just", " ", 
        RowBox[{
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", 
           RowBox[{"{", "i", "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ",", " ", 
       RowBox[{
       "can", " ", "lead", " ", "to", " ", "simpler", " ", "expressions"}]}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "@@", "L"}], ")"}], "4"], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"GravitationalISF", "[", 
         RowBox[{"n", ",", "i", ",", 
          RowBox[{"Sequence", "@@", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{"Range", "[", "n", "]"}], ",", 
               RowBox[{"{", "i", "}"}]}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "2"}], "]"}], "]"}], ")"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "[", "n", "]"}], ",", "phiminus"}], "]"}]}], 
         "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{"ChooseQ", "[", 
    RowBox[{
     RowBox[{"Range", "@", "n"}], ",", "L", ",", "2"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SimplifiedAmplitude", "[", 
   RowBox[{
   "\"\<CG\>\"", ",", "4", ",", "n_Integer", ",", "L_List", ",", 
    "phiminus_List", ",", 
    RowBox[{"opt", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"R", " ", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "A", " ", "more", " ", "enlightened", " ", "choice", " ", "of", " ", 
        "x", " ", "and", " ", "y"}], ",", " ", 
       RowBox[{"rather", " ", "than", " ", "just", " ", 
        RowBox[{
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "[", "n", "]"}], ",", 
           RowBox[{"{", "i", "}"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ",", " ", 
       RowBox[{
       "can", " ", "lead", " ", "to", " ", "simpler", " ", "expressions"}]}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"heads", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "@@", "R"}], ")"}], "4"], 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"GravitationalISF", "[", 
             RowBox[{"n", ",", "i", ",", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "n", "]"}], ",", 
                   RowBox[{"{", "i", "}"}]}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ";;", "2"}], "]"}], "]"}], ")"}]}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "phiminus"}], "}"}]}], "]"}]}], ")"}], "/.", 
        RowBox[{
         RowBox[{"heads", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", " ", "temp"}]}], "/.", 
       RowBox[{
        RowBox[{"heads", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"heads", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "/.", 
      RowBox[{"temp", "\[Rule]", " ", 
       RowBox[{"heads", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{"ChooseQ", "[", 
    RowBox[{
     RowBox[{"Range", "@", "n"}], ",", "L", ",", 
     RowBox[{"n", "-", "2"}]}], "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.734267383341414*^9, 3.73426750697911*^9}, {
   3.73435044521027*^9, 3.7343504547099953`*^9}, {3.7343505808705072`*^9, 
   3.734350633270219*^9}, {3.7343510333926973`*^9, 3.734351081607214*^9}, {
   3.73435143749961*^9, 3.734351750119873*^9}, {3.734351792547104*^9, 
   3.734351814516169*^9}, {3.734351845950469*^9, 3.734351846752994*^9}, {
   3.734351877464813*^9, 3.734351919326036*^9}, {3.734352182302042*^9, 
   3.734352186435206*^9}, {3.73441817885277*^9, 3.734418182304429*^9}, {
   3.734418629321102*^9, 3.734418686938394*^9}, {3.7344188185647173`*^9, 
   3.734418876394596*^9}, {3.7344189160750923`*^9, 3.734418916251635*^9}, {
   3.734418950240018*^9, 3.734418950880323*^9}, {3.7344189860504436`*^9, 
   3.73441900251892*^9}, {3.734419118468858*^9, 3.734419145937951*^9}, {
   3.7344194012281713`*^9, 3.734419409755336*^9}, {3.734419465880391*^9, 
   3.734419519424654*^9}, {3.734419646753611*^9, 3.734419751951331*^9}, {
   3.7344198297828903`*^9, 3.7344199197860537`*^9}, {3.734419951048802*^9, 
   3.7344199891843567`*^9}, {3.734420972977057*^9, 3.7344209821774607`*^9}, {
   3.73442107012899*^9, 3.734421131126871*^9}, {3.7344211982117977`*^9, 
   3.734421211732047*^9}, {3.7344218812700033`*^9, 3.734421885445622*^9}, {
   3.7346957522593184`*^9, 3.7346959719177732`*^9}, {3.734697746621148*^9, 
   3.734697757672256*^9}, {3.734697799350238*^9, 3.734697849123476*^9}, {
   3.7346978910593157`*^9, 3.734697911197874*^9}, {3.73469818901975*^9, 
   3.7346982054599743`*^9}, {3.734762235977545*^9, 3.7347623303711233`*^9}, {
   3.734762388828683*^9, 3.734762399307364*^9}, {3.734762447369122*^9, 
   3.734762498096159*^9}, {3.7347625654434566`*^9, 3.73476260407058*^9}, {
   3.734762710297729*^9, 3.734762714144929*^9}, {3.7347627859425097`*^9, 
   3.734762789267247*^9}, {3.7347628549667797`*^9, 3.734762871467001*^9}, {
   3.734762953149061*^9, 3.73476295429451*^9}, {3.734763025143455*^9, 
   3.734763028677538*^9}, {3.7347631315777197`*^9, 3.734763146537221*^9}, {
   3.734763181856608*^9, 3.7347632019067307`*^9}, {3.734763399662039*^9, 
   3.734763412170939*^9}, {3.734763774586741*^9, 3.734763812052183*^9}, {
   3.734763873837399*^9, 3.734763978608576*^9}, {3.734764081414393*^9, 
   3.734764100356839*^9}, 3.734764130399068*^9, {3.734764562166018*^9, 
   3.7347646493072557`*^9}, {3.7347646842669497`*^9, 3.734764740914813*^9}, {
   3.734764777267213*^9, 3.734764847486197*^9}, {3.7347664279319344`*^9, 
   3.7347664786544228`*^9}, {3.734766509504942*^9, 3.7347665136892433`*^9}, {
   3.7347669837944736`*^9, 3.7347671073503313`*^9}, {3.73476721954727*^9, 
   3.734767221436137*^9}, {3.734767266716877*^9, 3.734767275721511*^9}, {
   3.734767313785912*^9, 3.7347673516373262`*^9}, {3.734767415086184*^9, 
   3.734767492155793*^9}, {3.734767527161232*^9, 3.7347676602696323`*^9}, 
   3.734767696913562*^9, {3.734770293564349*^9, 3.734770342732555*^9}, {
   3.734770816626397*^9, 3.7347708179323177`*^9}, {3.73477092680896*^9, 
   3.734770935959008*^9}, {3.734770969141461*^9, 3.734771045302985*^9}, 
   3.734771087527561*^9, {3.73477115901027*^9, 3.7347712227678556`*^9}, {
   3.734771456399251*^9, 3.73477156268795*^9}, {3.734771603843227*^9, 
   3.734771611270472*^9}, {3.734771727779971*^9, 3.7347717696396437`*^9}, {
   3.734773305391776*^9, 3.734773650696438*^9}, {3.734773693150955*^9, 
   3.734773695655731*^9}, {3.73477375431409*^9, 3.734773996069644*^9}, {
   3.734774070008441*^9, 3.7347740806839733`*^9}, {3.7347742593978577`*^9, 
   3.7347743037525177`*^9}, {3.734774336464374*^9, 3.734774383882709*^9}, {
   3.7347744435077333`*^9, 3.7347744803213263`*^9}, {3.73477460493051*^9, 
   3.7347746613658113`*^9}, {3.734776296056039*^9, 3.734776468323873*^9}, {
   3.7347765222794456`*^9, 3.734776530739738*^9}, {3.734776593400332*^9, 
   3.734776596251979*^9}, {3.7347766571634007`*^9, 3.7347766820681067`*^9}, {
   3.734776718476007*^9, 3.7347767466527433`*^9}, {3.734777060512209*^9, 
   3.734777069255732*^9}, {3.734777901505514*^9, 3.734777948991273*^9}, {
   3.734777995749387*^9, 3.734778021435186*^9}, {3.734778114864821*^9, 
   3.734778141287437*^9}, {3.7347782346286087`*^9, 3.7347782791217318`*^9}, {
   3.7347835690805397`*^9, 3.7347835707127867`*^9}, {3.734783600983343*^9, 
   3.734783614768358*^9}, {3.734783719638315*^9, 3.734783744097575*^9}, {
   3.734783786905891*^9, 3.7347837945775137`*^9}, {3.734783876614994*^9, 
   3.734783877552216*^9}, {3.7347839117201643`*^9, 3.734784026427133*^9}, {
   3.734784068882471*^9, 3.734784134786654*^9}, {3.734784197829708*^9, 
   3.734784317450781*^9}, {3.734784428095457*^9, 3.734784557635848*^9}, 
   3.7347845956446867`*^9, 3.7347846379865*^9, {3.73478477142876*^9, 
   3.734784877031805*^9}, 3.734785073005847*^9, {3.734785125028471*^9, 
   3.734785151370872*^9}, {3.7347852018460827`*^9, 3.7347852566922092`*^9}, {
   3.734786808743291*^9, 3.7347868167107477`*^9}, {3.7347869787925034`*^9, 
   3.7347870181643343`*^9}, {3.734787052645384*^9, 3.734787066467209*^9}, {
   3.734787106603916*^9, 3.734787149851521*^9}, {3.7347872506618137`*^9, 
   3.734787263691975*^9}, {3.734787316660996*^9, 3.734787322621057*^9}, {
   3.734787383909444*^9, 3.734787399143833*^9}, 3.734787453756722*^9, {
   3.734787524690628*^9, 3.73478764554608*^9}, {3.7347876854286413`*^9, 
   3.7347876891573544`*^9}, {3.734787862721216*^9, 3.7347878817695293`*^9}, {
   3.734789046753805*^9, 3.734789068207437*^9}, {3.734789153616044*^9, 
   3.7347892292784758`*^9}, {3.734789393559085*^9, 3.7347896824346037`*^9}, {
   3.734848809030059*^9, 3.7348488186821547`*^9}, {3.734848911812969*^9, 
   3.734848970961899*^9}, {3.73485320160262*^9, 3.7348532647859364`*^9}, 
   3.7348643104009132`*^9, 3.734864421000133*^9, {3.7348644853954487`*^9, 
   3.734864972594632*^9}, {3.734865078635556*^9, 3.734865081570217*^9}, {
   3.73486660647467*^9, 3.734866665379033*^9}, {3.734866711729759*^9, 
   3.734866759678688*^9}, {3.7348668164910793`*^9, 3.7348669015272093`*^9}, {
   3.7348669743217297`*^9, 3.7348670108259687`*^9}, {3.734867532498632*^9, 
   3.734867552113617*^9}, {3.734867592320923*^9, 3.734867592974126*^9}, {
   3.73486770696515*^9, 3.734867729661779*^9}, {3.734867829118885*^9, 
   3.734867879051507*^9}, {3.734867911490652*^9, 3.7348679157131567`*^9}, {
   3.734867946638586*^9, 3.734868023471875*^9}, {3.734868053554028*^9, 
   3.734868110007123*^9}, {3.7348681435326138`*^9, 3.734868175123694*^9}, {
   3.734868214003346*^9, 3.7348682261984043`*^9}, {3.734868732454818*^9, 
   3.7348687356058493`*^9}, {3.734868778062896*^9, 3.734868824076097*^9}, {
   3.734868854363307*^9, 3.734868890069592*^9}, {3.7348689232591457`*^9, 
   3.734869041565675*^9}, {3.734869092237809*^9, 3.7348690975056868`*^9}, {
   3.7348692090591393`*^9, 3.734869247965272*^9}, {3.7350302781523113`*^9, 
   3.735030326544083*^9}, {3.735031880858148*^9, 3.735031966697254*^9}, {
   3.735032035638812*^9, 3.7350320370561247`*^9}, 3.735032114615588*^9, 
   3.7350349245689774`*^9, {3.73503496153673*^9, 3.735035224476796*^9}, {
   3.7350352969462557`*^9, 3.735035340328642*^9}, {3.735035384947227*^9, 
   3.735035466437752*^9}, {3.735375391331891*^9, 3.735375407819559*^9}, {
   3.7353755450868196`*^9, 3.735375554427578*^9}, {3.735377297275453*^9, 
   3.735377332107798*^9}, {3.735377594557045*^9, 3.735377596015559*^9}, {
   3.7353780166639214`*^9, 3.735378017108893*^9}, {3.7353781418704653`*^9, 
   3.735378158660056*^9}, {3.735380964379245*^9, 3.735380990164942*^9}, {
   3.735384175957027*^9, 3.735384179891556*^9}, {3.735384275673336*^9, 
   3.7353842979087477`*^9}, {3.735384869426049*^9, 3.7353848888407907`*^9}, 
   3.736172449527013*^9, {3.7365074099226933`*^9, 3.7365074862689533`*^9}, {
   3.7365075318286*^9, 3.736507631218651*^9}, 3.736507678523*^9, {
   3.736510836993331*^9, 3.7365108376345987`*^9}, {3.736511027370584*^9, 
   3.736511099127007*^9}, {3.736511174041175*^9, 3.7365112088058243`*^9}, {
   3.736511245439022*^9, 3.736511336049518*^9}, {3.736511413538556*^9, 
   3.736511474475686*^9}, {3.736511566190728*^9, 3.73651158815998*^9}, {
   3.736511620495447*^9, 3.736511674437808*^9}, {3.7365117211555223`*^9, 
   3.7365117280046453`*^9}, {3.7365117913120613`*^9, 3.736511811589823*^9}, {
   3.736511842522684*^9, 3.736511948499008*^9}, 3.736512020449286*^9, {
   3.7365149560114822`*^9, 3.736514983669282*^9}, {3.736516219951264*^9, 
   3.736516230043777*^9}, {3.736516369276968*^9, 3.736516406828915*^9}, {
   3.736516464646784*^9, 3.7365165121555634`*^9}, {3.736516558084385*^9, 
   3.736516566564116*^9}, {3.736516733462987*^9, 3.7365168169511023`*^9}, {
   3.736517116514781*^9, 3.7365171242953978`*^9}, {3.7365174367454033`*^9, 
   3.73651745357852*^9}, {3.736517491092513*^9, 3.736517497315589*^9}, {
   3.736517532837307*^9, 3.736517536579302*^9}, 3.736517691772304*^9, {
   3.736517725428009*^9, 3.736517726174346*^9}, {3.7365179064536743`*^9, 
   3.736517909176632*^9}, {3.7365756635841713`*^9, 3.736575737021215*^9}, 
   3.736575799667591*^9, {3.736575851664431*^9, 3.736575857507648*^9}, {
   3.7365759390501966`*^9, 3.736576124004326*^9}, 3.73657623075781*^9, 
   3.736576261614183*^9, {3.736576528318242*^9, 3.736576603899783*^9}, {
   3.7365766377101603`*^9, 3.736576752324394*^9}, {3.736576834539681*^9, 
   3.7365768347748213`*^9}, {3.736577303521738*^9, 3.73657736872647*^9}, {
   3.736577726139594*^9, 3.736577762023663*^9}, {3.736577812649642*^9, 
   3.736577872435039*^9}, {3.736578550257079*^9, 3.736578567915781*^9}, {
   3.7365786021387873`*^9, 3.736578705980913*^9}, {3.7365789210869417`*^9, 
   3.736578940358666*^9}, {3.736580506454458*^9, 3.7365805491793633`*^9}, {
   3.736580582547514*^9, 3.736580582727406*^9}, {3.736580638731214*^9, 
   3.7365806419288673`*^9}, {3.736580678827965*^9, 3.736580702415378*^9}, {
   3.736580816441431*^9, 3.736580822157919*^9}, {3.7365916023731613`*^9, 
   3.736591750614025*^9}, {3.7365917901588182`*^9, 3.736591815506361*^9}, {
   3.736591869452132*^9, 3.736591931389963*^9}, {3.73659223320758*^9, 
   3.7365923448440657`*^9}, {3.7365924224768553`*^9, 3.736592475104547*^9}, {
   3.7365925138710413`*^9, 3.736592514050921*^9}, {3.736593395371438*^9, 
   3.7365934244087753`*^9}, {3.736593537392633*^9, 3.736593546422279*^9}, {
   3.7365938651370153`*^9, 3.736593937853964*^9}, {3.736593993005127*^9, 
   3.73659400515291*^9}, {3.736594955239773*^9, 3.736594965816025*^9}, {
   3.7366646497811003`*^9, 3.7366646586706057`*^9}, {3.737372288201748*^9, 
   3.73737229692227*^9}, {3.737372351758003*^9, 3.7373723686092987`*^9}, {
   3.737372428635728*^9, 3.737372431505027*^9}, 3.737372737671962*^9, {
   3.737372777938778*^9, 3.7373730065958242`*^9}, {3.740768304953741*^9, 
   3.74076830765761*^9}},
 ExpressionUUID -> "b21ba99f-3e93-46a2-bd30-510a404cd06e"]
}, Closed]],

Cell[CellGroupData[{

Cell["File IO", "Section",
 CellChangeTimes->{{3.731307443839616*^9, 
  3.7313074450551243`*^9}},ExpressionUUID->"9fb47fa6-cc6a-4604-9766-\
fab9427483e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AppendSolution", "::", "gfixinconsistent"}], " ", "=", " ", 
    "\"\<Solutions with different gauge fixings entered, aborting file \
writing\>\""}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendSolution", "[", 
    RowBox[{"filename_String", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
     "solutions_List"}], "]"}], ":=", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"f", ",", "empty", ",", " ", "gfix"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"empty", " ", "=", " ", 
        RowBox[{"!", 
         RowBox[{"FileExistsQ", "[", 
          RowBox[{"filename", "<>", "\"\<.csv\>\""}], "]"}]}]}], ";", 
       RowBox[{"(*", 
        RowBox[{"if", " ", "no", " ", "file", " ", 
         RowBox[{"don", "'"}], "t", " ", "put", " ", "a", " ", "newline"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Check", "[", 
        RowBox[{
         RowBox[{"f", " ", "=", " ", 
          RowBox[{"OpenAppend", "[", 
           RowBox[{"filename", "<>", "\"\<.csv\>\""}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{
            RowBox[{"AppendSolution", "::", "noopen"}], ",", "filename"}], 
           "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "check", " ", "gfixes", " ", "are", " ", "all", " ", "the", " ", 
          "same"}], ",", " ", 
         RowBox[{
         "and", " ", "the", " ", "identity", " ", "on", " ", "two", " ", 
          "specified", " ", "rows"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"gfix", " ", "=", " ", 
        RowBox[{"GetGaugeFix", "/@", "solutions"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"DeleteDuplicates", "[", "gfix", "]"}], "]"}], " ", "=!=",
            " ", "1"}], " ", "||", " ", 
          RowBox[{
           RowBox[{"Union", "[", "gfix", "]"}], " ", "===", " ", 
           RowBox[{"{", 
            RowBox[{"-", "1"}], "}"}]}]}], ",", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{"AppendSolution", "::", "gfixinconsistent"}], "]"}], ";", 
          RowBox[{"Close", "[", "f", "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"gfix", " ", "=", " ", 
        RowBox[{"First", "@", 
         RowBox[{"DeleteDuplicates", "@", "gfix"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Output", " ", "format", " ", 
          RowBox[{"is", ":", " ", 
           RowBox[{"{", 
            RowBox[{
            "n", ",", " ", "L", ",", " ", "gfix", ",", " ", "momenta", ",", 
             " ", "solutions"}], "}"}]}]}], ",", " ", 
         RowBox[{
         "with", " ", "gauge", " ", "fixed", " ", "rows", " ", "removed", " ",
           "to", " ", "save", " ", "space"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"WriteString", "[", 
        RowBox[{"f", ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{"empty", ",", "\"\<\>\"", ",", "\"\<\\n\>\""}], "]"}], "<>", 
          RowBox[{"ExportString", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Length", "[", "momenta", "]"}], ",", "L", ",", "gfix",
                ",", " ", "momenta", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"Delete", "[", 
                  RowBox[{"#", ",", 
                   RowBox[{"List", "/@", "gfix"}]}], "]"}], "&"}], "/@", 
                "solutions"}]}], "}"}], "}"}], ",", "\"\<CSV\>\""}], 
           "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Close", "[", "f", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}], "/;", 
    RowBox[{
     RowBox[{"ChooseQ", "[", 
      RowBox[{
       RowBox[{"Range", "@", 
        RowBox[{"Length", "@", "momenta"}]}], ",", "L", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"Length", "@", "momenta"}], "-", "2"}]}], "}"}]}], "]"}], "&&", 
     RowBox[{"SolutionQ", "[", 
      RowBox[{
       RowBox[{"Length", "@", "momenta"}], ",", "solutions"}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "SolveAppendSolution", "]"}], " ", "=", " ", 
   RowBox[{"Options", "[", "NSolveScatteringEquations4D", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SolveAppendSolution", "[", 
    RowBox[{"filename_String", ",", 
     RowBox[{"momenta_", "?", "MomentaQ"}], ",", "L_List", ",", 
     "solset___List", ",", 
     RowBox[{"opt", ":", 
      RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendSolution", "[", 
     RowBox[{"filename", ",", "momenta", ",", "L", ",", 
      RowBox[{"NSolveScatteringEquations4D", "[", 
       RowBox[{"momenta", ",", "L", ",", "solset", ",", "opt"}], "]"}]}], 
     "]"}], "/;", 
    RowBox[{"ChooseQ", "[", 
     RowBox[{
      RowBox[{"Range", "@", 
       RowBox[{"Length", "@", "momenta"}]}], ",", "L", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"Length", "@", "momenta"}], "-", "2"}]}], "}"}]}], "]"}]}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolution", "::", "wrongformat"}], " ", "=", " ", 
   "\"\<Data file `1`.csv not properly formatted, check data at lines \
`2`\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolution", "::", "noopen"}], " ", "=", " ", 
   "\"\<Could not open `1`.csv, writing solution aborted\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolutionData", "[", "filename_String", "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"f", ",", "solutiondata", ",", "wrongformats"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Check", "[", 
       RowBox[{
        RowBox[{"f", " ", "=", " ", 
         RowBox[{"OpenRead", "[", 
          RowBox[{"filename", "<>", "\"\<.csv\>\""}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{
           RowBox[{"ReadSolution", "::", "noopen"}], ",", "filename"}], "]"}],
          ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Go", " ", "through", " ", "file", " ", "and", " ", "load", " ", 
         "only", " ", "the", " ", "number", " ", "of", " ", "points"}], ",", 
        " ", 
        RowBox[{"left", " ", "set", " ", "and", " ", "gaugefix"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"solutiondata", "=", 
       RowBox[{
        RowBox[{"Reap", "[", 
         RowBox[{"While", "[", 
          RowBox[{"True", ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Sow", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"ToExpression", "@", 
                RowBox[{"Read", "[", 
                 RowBox[{"f", ",", "Record", ",", 
                  RowBox[{"RecordSeparators", "\[Rule]", "\"\<,\>\""}]}], 
                 "]"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{"ToExpression", "@", 
                RowBox[{"Read", "[", 
                 RowBox[{"f", ",", "Record", ",", 
                  RowBox[{"RecordSeparators", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "\"\<,\\\"\>\"", "}"}], ",", 
                    RowBox[{"{", "\"\<\\\"\>\"", "}"}]}], "}"}]}]}], "]"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{"ToExpression", "@", 
                RowBox[{"Read", "[", 
                 RowBox[{"f", ",", "Record", ",", 
                  RowBox[{"RecordSeparators", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "\"\<,\\\"\>\"", "}"}], ",", 
                    RowBox[{"{", "\"\<\\\"\>\"", "}"}]}], "}"}]}]}], 
                 "]"}]}]}], "}"}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Skip", "[", 
                RowBox[{"f", ",", "String"}], "]"}], "===", "EndOfFile"}], 
              ",", 
              RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]",
           "]"}], "\[IndentingNewLine]", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1", ",", 
          RowBox[{";;", 
           RowBox[{"-", "2"}]}]}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Close", "[", "f", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "check", " ", "we", " ", "got", " ", "something", " ", "in", " ", 
        "the", " ", "right", " ", "format"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"wrongformats", " ", "=", " ", 
       RowBox[{"Flatten", "@", 
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "soln", "}"}], ",", 
             RowBox[{"MatchQ", "[", 
              RowBox[{"soln", ",", 
               RowBox[{"_List", "?", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", "#", "]"}], " ", "===", " ", "3"}],
                    " ", "&&", " ", 
                   RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[GreaterEqual]", " ", 
                    "3"}], " ", "&&", " ", 
                   RowBox[{"ChooseQ", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], ",", "2"}], "]"}], "&&", 
                   RowBox[{"ChooseQ", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "2"}]}], "}"}]}], 
                    "]"}]}], "&"}], ")"}]}]}], "]"}]}], "]"}], "/@", 
           "solutiondata"}], ",", "False"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"wrongformats", " ", "=!=", " ", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{
           RowBox[{"ReadSolution", "::", "wrongformat"}], ",", "filename", 
           ",", "wrongformats"}], " ", "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"(*", 
       RowBox[{"return", " ", "solution", " ", "information"}], "*)"}], 
      "\[IndentingNewLine]", "solutiondata"}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filedata", " ", "=", 
   RowBox[{"Association", "[", 
    RowBox[{"{", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolution", "::", "noopen"}], " ", "=", " ", 
   "\"\<Could not open `1`.csv, reading solution aborted\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolution", "::", "nodata"}], "=", " ", 
   "\"\<`1`-point solution not found in `2`.csv\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolution", "::", "nodata2"}], "=", " ", 
   "\"\<Solution with left set `1` not found in `2`.csv\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReadSolution", "::", "nodata3"}], "=", " ", 
   "\"\<Less than `1` solutions of required format found in `2`.csv\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "ReadSolution", "]"}], " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"Refresh", "\[Rule]", " ", "False"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ReadSolution", "[", 
   RowBox[{"filename_String", ",", " ", 
    RowBox[{"n_Integer", "/;", 
     RowBox[{"n", "\[GreaterEqual]", " ", "3"}]}], ",", 
    RowBox[{"L", ":", 
     RowBox[{"_List", "|", "_Integer"}]}], ",", 
    RowBox[{"(", 
     RowBox[{"datapoint", ":", "_Integer", ":", "1"}], ")"}], ",", 
    RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"data", ",", "positions", ",", "f", ",", "output"}], "}"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"If", " ", "we", " ", 
        RowBox[{"didn", "'"}], "t", " ", "meet", " ", "this", " ", "file", 
        " ", "before"}], ",", " ", 
       RowBox[{
       "or", " ", "if", " ", "we", " ", "want", " ", "to", " ", "refresh", 
        " ", "the", " ", "list"}], ",", " ", 
       RowBox[{
       "load", " ", "in", " ", "its", " ", "solution", " ", "data", " ", 
        RowBox[{"(", 
         RowBox[{
         "without", " ", "all", " ", "of", " ", "the", " ", "solutions", " ", 
          "themselves"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OptionValue", "[", "Refresh", "]"}], "||", 
         RowBox[{"!", 
          RowBox[{"KeyMemberQ", "[", 
           RowBox[{"filedata", ",", "filename"}], "]"}]}]}], ",", 
        RowBox[{"AssociateTo", "[", 
         RowBox[{"filedata", ",", 
          RowBox[{"filename", "\[Rule]", 
           RowBox[{"Check", "[", 
            RowBox[{
             RowBox[{"ReadSolutionData", "[", "filename", "]"}], ",", 
             RowBox[{
              RowBox[{"Message", "[", 
               RowBox[{
                RowBox[{"ReadSolution", "::", "noopen"}], ",", "filename"}], 
               "]"}], ";", 
              RowBox[{"Return", "[", "]"}]}]}], "]"}]}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"get", " ", "info", " ", "from", " ", "the", " ", "file"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"data", " ", "=", " ", 
       RowBox[{"filedata", "[", "filename", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "check", " ", "for", " ", "data", " ", "at", " ", "required", " ", 
        "number", " ", "of", " ", "points"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"data", ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "_", ",", "_"}], "}"}]}], "]"}]}], " ", "===", 
         " ", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{
           RowBox[{"ReadSolution", "::", "nodata"}], ",", "n", ",", 
           "filename"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"(*", 
       RowBox[{
       "check", " ", "for", " ", "data", " ", "with", " ", "left", " ", "set",
         " ", "that", " ", 
        RowBox[{"we", "'"}], "re", " ", "looking", " ", "for"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "L", "]"}], " ", "===", " ", "List"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"positions", " ", "=", " ", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"data", ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "L", ",", "_"}], "}"}]}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"positions", " ", "=", " ", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"data", ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"ChoosePattern", "[", 
               RowBox[{
                RowBox[{"Range", "[", "n", "]"}], ",", "L"}], "]"}], ",", 
              "_"}], "}"}]}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"positions", " ", "===", " ", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{
           RowBox[{"ReadSolution", "::", "nodata2"}], ",", "L", ",", 
           "filename"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"(*", 
       RowBox[{
       "index", " ", "through", " ", "to", " ", "the", " ", "one", " ", 
        "that", " ", "we", " ", "wanted"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "positions", "]"}], "<", " ", "datapoint"}], 
        ",", " ", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{
           RowBox[{"ReadSolution", "::", "nodata3"}], ",", "datapoint", ",", 
           "filename"}], "]"}], ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"(*", 
       RowBox[{"read", " ", "the", " ", "data"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Check", "[", 
       RowBox[{
        RowBox[{"f", " ", "=", " ", 
         RowBox[{"OpenRead", "[", 
          RowBox[{"filename", "<>", "\"\<.csv\>\""}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"Message", "[", 
          RowBox[{
           RowBox[{"ReadSolution", "::", "noopen"}], ",", "filename"}], "]"}],
          ";", 
         RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Skip", "[", 
       RowBox[{"f", ",", "String", ",", 
        RowBox[{
         RowBox[{"positions", "[", 
          RowBox[{"[", "datapoint", "]"}], "]"}], "-", "1"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"output", " ", "=", 
       RowBox[{"First", "@", 
        RowBox[{"ToExpression", "@", 
         RowBox[{"ImportString", "[", 
          RowBox[{
           RowBox[{"Read", "[", 
            RowBox[{"f", ",", "String"}], "]"}], ",", "\"\<CSV\>\""}], 
          "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Close", "[", "f", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "insert", " ", "gauge", " ", "fixed", " ", "rows", " ", "and", " ", 
        "return", " ", "the", " ", "data"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "4"}], "]"}], "]"}], ",", 
          RowBox[{"InsertGaugeFix", "[", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "5", "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "]"}], "&"}], "@", 
       "output"}]}]}], "\[IndentingNewLine]", "]"}], "/;", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "L", "]"}], " ", "===", " ", "Integer"}], " ", "&&",
         " ", 
        RowBox[{"2", "\[LessEqual]", " ", "L", "\[LessEqual]", " ", 
         RowBox[{"n", "-", "2"}]}]}], ")"}], " ", "||", 
      RowBox[{"ChooseQ", "[", 
       RowBox[{
        RowBox[{"Range", "[", "n", "]"}], ",", "L", ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}], ")"}], "&&", 
    RowBox[{"datapoint", "\[GreaterEqual]", " ", "1"}]}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7350369217813797`*^9, 3.735037237610281*^9}, {
   3.735037292442198*^9, 3.735037370068301*^9}, {3.7350374057539167`*^9, 
   3.7350374111313267`*^9}, {3.735037455570793*^9, 3.735037491592104*^9}, {
   3.735037539360227*^9, 3.735037562625593*^9}, 3.735037650873158*^9, {
   3.73503795289261*^9, 3.735038036212598*^9}, {3.735038083461793*^9, 
   3.735038083599194*^9}, {3.735038117370026*^9, 3.735038124751195*^9}, {
   3.73503816882806*^9, 3.7350381869184427`*^9}, {3.735039008697688*^9, 
   3.735039132515367*^9}, {3.735039222965761*^9, 3.735039322889923*^9}, {
   3.735041612814974*^9, 3.7350417264798117`*^9}, {3.735042230936521*^9, 
   3.7350422735966883`*^9}, {3.7350423260895243`*^9, 
   3.7350425670243073`*^9}, {3.735042602485208*^9, 3.735042613825191*^9}, {
   3.735042670861546*^9, 3.735042774252034*^9}, 3.735042820241329*^9, {
   3.735044033208386*^9, 3.7350441448780327`*^9}, {3.735044323259447*^9, 
   3.735044330012699*^9}, {3.735044360139016*^9, 3.735044454707531*^9}, {
   3.735044499054475*^9, 3.735044657905532*^9}, {3.7350446976633787`*^9, 
   3.735044991069256*^9}, {3.735045047182667*^9, 3.735045111714221*^9}, {
   3.735045186009582*^9, 3.735045267192298*^9}, {3.735045300041245*^9, 
   3.735045317344327*^9}, {3.735045360906543*^9, 3.735045379244505*^9}, {
   3.735045417739957*^9, 3.735045427147818*^9}, {3.7350454696947327`*^9, 
   3.735045825920038*^9}, {3.735045901046688*^9, 3.73504590422023*^9}, {
   3.7350459344371977`*^9, 3.735045968143321*^9}, {3.7350460091373034`*^9, 
   3.735046017283008*^9}, {3.735046082670328*^9, 3.735046215644926*^9}, 
   3.735046252112226*^9, 3.73504629566018*^9, {3.735046331859242*^9, 
   3.735046370537993*^9}, {3.735046406049169*^9, 3.7350464198346167`*^9}, {
   3.7350466755756683`*^9, 3.735046678939788*^9}, {3.735046727887868*^9, 
   3.735046752620475*^9}, 3.7350471184430857`*^9, 3.735279945098425*^9, {
   3.735280096861669*^9, 3.735280118149602*^9}, {3.735280436029091*^9, 
   3.735280575833962*^9}, {3.735280626901149*^9, 3.7352806384753027`*^9}, {
   3.735281189089856*^9, 3.735281200498014*^9}, {3.7352812433855267`*^9, 
   3.7352812881865*^9}, {3.735281431280623*^9, 3.735281447237093*^9}, {
   3.735631318832488*^9, 3.735631326305991*^9}},
 ExpressionUUID -> "c1636ef6-bd19-4b68-b674-97ac380c87ed"]
}, Closed]],

Cell[CellGroupData[{

Cell["End package and protect names", "Section",
 CellChangeTimes->{{3.725350112294902*^9, 3.725350114727624*^9}, {
  3.735369682401689*^9, 
  3.735369687869088*^9}},ExpressionUUID->"63035b45-99fb-4576-a013-\
fcfe1c9ceb2c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"End", "[", "]"}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Protect", "@@", 
   RowBox[{"Evaluate", "@", 
    RowBox[{"Names", "[", "\"\<treeamps4dJAF`*\>\"", "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EndPackage", "[", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Loading package completed.\>\"", "]"}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.7350347525204363`*^9, 3.735034767978798*^9}, {
  3.7350357450302153`*^9, 3.735035747325028*^9}, {3.735369556377904*^9, 
  3.7353696041009274`*^9}, {3.735369675854356*^9, 3.735369680602022*^9}, {
  3.737357568256489*^9, 
  3.737357573576091*^9}},ExpressionUUID->"cb1bbfd9-9024-4f2a-b70e-\
a1def1986524"]
}, Closed]]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
WindowSize->{1920, 1035},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"Salvaged" -> True},
Magnification:>1.5 Inherited,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 478, 11, 193, "Title"],
Cell[CellGroupData[{
Cell[1083, 37, 108, 1, 95, "Section"],
Cell[1194, 40, 302, 6, 46, "Text"],
Cell[1499, 48, 3895, 90, 394, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[5431, 143, 281, 4, 72, "Section"],
Cell[5715, 149, 405, 7, 46, "Text"],
Cell[6123, 158, 437, 10, 43, "Input"],
Cell[6563, 170, 918, 21, 119, "Input",
 InitializationCell->True],
Cell[7484, 193, 6306, 124, 919, "Input",
 InitializationCell->True],
Cell[13793, 319, 5339, 91, 944, "Input",
 InitializationCell->True],
Cell[19135, 412, 3874, 69, 644, "Input",
 InitializationCell->True],
Cell[23012, 483, 3190, 53, 569, "Input",
 InitializationCell->True],
Cell[26205, 538, 6575, 105, 1119, "Input",
 InitializationCell->True],
Cell[32783, 645, 4635, 86, 844, "Input",
 InitializationCell->True],
Cell[37421, 733, 5112, 109, 669, "Input",
 InitializationCell->True],
Cell[42536, 844, 4607, 77, 2067, "Input",
 InitializationCell->True],
Cell[47146, 923, 1329, 29, 244, "Input",
 InitializationCell->True],
Cell[48478, 954, 4578, 68, 869, "Input",
 InitializationCell->True],
Cell[53059, 1024, 8037, 122, 519, "Input",
 InitializationCell->True],
Cell[61099, 1148, 4207, 88, 769, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[65343, 1241, 200, 3, 95, "Section"],
Cell[65546, 1246, 8211, 182, 685, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[73794, 1433, 216, 5, 72, "Section"],
Cell[74013, 1440, 38200, 960, 4396, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[112250, 2405, 363, 5, 72, "Section"],
Cell[112616, 2412, 28539, 670, 1769, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[141192, 3087, 324, 5, 72, "Section"],
Cell[141519, 3094, 26248, 655, 3372, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[167804, 3754, 396, 6, 72, "Section"],
Cell[168203, 3762, 477, 9, 103, "Text"],
Cell[168683, 3773, 31800, 744, 4735, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[200520, 4522, 349, 7, 72, "Section"],
Cell[200872, 4531, 59049, 1334, 8205, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[259958, 5870, 177, 3, 72, "Section"],
Cell[260138, 5875, 36356, 898, 3604, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[296531, 6778, 247, 4, 72, "Section"],
Cell[296781, 6784, 33274, 785, 7384, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[330092, 7574, 284, 5, 72, "Section"],
Cell[330379, 7581, 59689, 1455, 8221, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[390105, 9041, 243, 4, 72, "Section"],
Cell[390351, 9047, 26578, 618, 6468, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[416966, 9670, 196, 3, 72, "Section"],
Cell[417165, 9675, 69995, 1611, 7821, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[487197, 11291, 154, 3, 72, "Section"],
Cell[487354, 11296, 22780, 551, 2917, "Input",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[510171, 11852, 223, 4, 72, "Section"],
Cell[510397, 11858, 837, 21, 436, "Input",
 InitializationCell->True]
}, Closed]]
}, Open  ]]
}
]
*)



==> treeamps4dJAF 170718/Package/treeamps4dJAFExampleCode.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     95533,       2474]
NotebookOptionsPosition[     89682,       2307]
NotebookOutlinePosition[     90105,       2325]
CellTagsIndexPosition[     90062,       2322]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
treeamps4dJAF  example code
Joseph A. Farrow\
\>", "Title",
 CellChangeTimes->{{3.7353749641670113`*^9, 3.735374977239894*^9}, {
   3.735377446040423*^9, 3.735377448896742*^9}, {3.7353912461942873`*^9, 
   3.735391253259326*^9}, 3.735392882844632*^9, {3.7353954691806803`*^9, 
   3.7353954701257677`*^9}},ExpressionUUID->"c50717bc-8327-4ac5-b6f9-\
fa3f7ec0c5ff"],

Cell["Start up the session and load in the package", "Text",
 CellChangeTimes->{{3.735374927221713*^9, 3.735374930517421*^9}, {
  3.735375879726797*^9, 3.735375880426462*^9}, {3.735398597171679*^9, 
  3.7353986018100147`*^9}},ExpressionUUID->"61ecf2a5-4d63-4b95-babe-\
c86ec3cb79e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<treeamps4dJAF`\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.7342497471613197`*^9, 3.734249760750029*^9}, 
   3.7342522434637823`*^9, {3.734252297031934*^9, 3.73425230814213*^9}, {
   3.734252341007613*^9, 3.7342523597638683`*^9}, {3.734252442049559*^9, 
   3.734252445866396*^9}, {3.734252523047702*^9, 3.734252549381873*^9}, {
   3.734252579564925*^9, 3.734252583981165*^9}, {3.7342526201405773`*^9, 
   3.734252635003285*^9}, {3.734252694418167*^9, 3.734252697546259*^9}, {
   3.734346335712158*^9, 3.734346336525722*^9}, {3.7343464938420963`*^9, 
   3.734346509390277*^9}, {3.734418394253701*^9, 3.734418394826503*^9}, {
   3.734694273595921*^9, 3.734694273931579*^9}, {3.734698058798234*^9, 
   3.734698058986926*^9}, 3.73476728773532*^9, {3.734844787462051*^9, 
   3.734844788054648*^9}, {3.734845857246778*^9, 3.734845858755836*^9}, {
   3.7348594287587767`*^9, 3.734859429395959*^9}, {3.734859767171907*^9, 
   3.7348597698045387`*^9}, {3.734867262011169*^9, 3.734867263741626*^9}, {
   3.734867295669374*^9, 3.734867296999276*^9}, {3.734867436093504*^9, 
   3.734867437353657*^9}, {3.734868010413769*^9, 3.734868013025832*^9}, {
   3.734868111686678*^9, 3.7348681130817432`*^9}, {3.734868652053619*^9, 
   3.734868654055966*^9}, {3.734868737396386*^9, 3.73486873811688*^9}, {
   3.7348687801920633`*^9, 3.734868800419692*^9}, {3.734868971917185*^9, 
   3.734868973019664*^9}, {3.7350247744426394`*^9, 3.735024774935075*^9}, {
   3.735031284555902*^9, 3.735031286331182*^9}, {3.7350353232209883`*^9, 
   3.735035324951879*^9}, {3.735035719495274*^9, 3.735035721945098*^9}, 
   3.735036395581802*^9, 3.7350371729438047`*^9, {3.735039251994967*^9, 
   3.735039253544265*^9}, {3.73504214255692*^9, 3.735042144110176*^9}, 
   3.735366598715109*^9, {3.7353696239264603`*^9, 3.735369668969261*^9}, {
   3.735382246476701*^9, 3.735382247424993*^9}, 3.735384198377842*^9, 
   3.7353893729595413`*^9, {3.735397266283289*^9, 3.735397277824553*^9}, {
   3.7355429413903847`*^9, 3.7355430113162518`*^9}, {3.7355438881443367`*^9, 
   3.735543931810678*^9}, {3.735629127186604*^9, 3.73562915770726*^9}, {
   3.735629225392666*^9, 3.735629231847701*^9}, {3.7365018858105717`*^9, 
   3.736501887676462*^9}, {3.736511882777213*^9, 3.736511883664156*^9}, {
   3.736512642969561*^9, 3.736512643793638*^9}, {3.7365937908297997`*^9, 
   3.7365937925818233`*^9}, {3.737109449208209*^9, 3.737109449904684*^9}, {
   3.7373574630837307`*^9, 3.737357464075512*^9}, {3.7373710876416063`*^9, 
   3.73737111758362*^9}, 3.73737196423578*^9, {3.7407682635802794`*^9, 
   3.740768264571479*^9}},
 ExpressionUUID -> "5d48a2b9-b587-4ed8-848c-57bed8742e72"],

Cell[CellGroupData[{

Cell["Documentation", "Section",
 CellChangeTimes->{{3.7353968671942167`*^9, 
  3.7353968720767603`*^9}},ExpressionUUID->"3622d324-805f-44ef-bf8a-\
5cc782ee0a44"],

Cell["\<\
A list of the package\[CloseCurlyQuote]s built-in functions and options is \
given by\
\>", "Text",
 CellChangeTimes->{{3.735396896772099*^9, 
  3.7353969023410063`*^9}},ExpressionUUID->"3da2c5d1-5bfb-44f9-8c1a-\
0af0d00e90e1"],

Cell[BoxData[
 RowBox[{"Names", "[", "\"\<treeamps4dJAF`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.7353969033734426`*^9, 3.7353969399831867`*^9}, {
  3.7365068363588457`*^9, 3.736506843894189*^9}, {3.736506916070608*^9, 
  3.736506922307879*^9}, {3.736586418827778*^9, 3.736586419570166*^9}, {
  3.740764529236464*^9, 3.740764532291153*^9}},
 ExpressionUUID -> "811eb66d-25f6-4722-8c8a-68f72f2cfd5b"],

Cell["\<\
Options for all of the functions along with their default values can be \
accessed via\
\>", "Text",
 CellChangeTimes->{{3.735396958062763*^9, 3.735396960300457*^9}, 
   3.735397020421824*^9, {3.735397067896824*^9, 3.735397069426947*^9}, {
   3.735543416013226*^9, 3.735543418915311*^9}, {3.735543461486038*^9, 
   3.735543464208252*^9}, {3.735543495033947*^9, 
   3.735543502593965*^9}},ExpressionUUID->"aeb444d4-7c86-4203-93e3-\
c670ee5acba8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Options", "[", "#", "]"}], " ", "===", " ", 
       RowBox[{"{", "}"}]}], ",", "Nothing", ",", 
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"Options", "[", "#", "]"}]}], "}"}]}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{"Symbol", "/@", 
     RowBox[{"Names", "[", "\"\<treeamps4dJAF`*\>\"", "]"}]}], ")"}]}], "//", 
  
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.735397023865777*^9, 3.735397023866762*^9}, {
   3.735397062185253*^9, 3.735397081216797*^9}, {3.735543551601199*^9, 
   3.7355435629627523`*^9}, {3.735543609089727*^9, 3.735543616558485*^9}, {
   3.736586423957571*^9, 3.736586424318409*^9}, 3.74076461799076*^9},
 ExpressionUUID -> "b1df321a-1c61-4348-b806-3502c6bfbfb8"],

Cell["\<\
Documentation for any function can be accessed via ? or ??, eg.\
\>", "Text",
 CellChangeTimes->{{3.735397103559813*^9, 3.735397117127486*^9}, {
  3.735543428883659*^9, 3.735543435655664*^9}, {3.7362453236033707`*^9, 
  3.73624532564334*^9}},
 ExpressionUUID -> "f08a3796-5ee8-4fb2-8ace-689702a0d995"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Documentation", " ", "only", " ", 
    RowBox[{"with", " ", "?"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"?", "DeltaQ"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Documentation", ",", " ", 
     RowBox[{
     "attributes", " ", "and", " ", "full", " ", "definitions", " ", "with", 
      " ", "??"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"??", "MHVDegree"}]}]}]], "Input",
 CellChangeTimes->{{3.737362681188764*^9, 3.7373627356358547`*^9}, {
  3.740841499633273*^9, 3.740841534441354*^9}},
 ExpressionUUID -> "fa2e0b26-9844-41a0-a1bf-850f6d3cc018"],

Cell["\<\
To view the documentation for all of the functions you can use\
\>", "Text",
 CellChangeTimes->{{3.735543376010046*^9, 3.735543387279972*^9}, {
  3.7355436863991213`*^9, 3.735543691910412*^9}, {3.736586513129498*^9, 
  3.73658654390629*^9}, {3.737107733672929*^9, 
  3.737107756240761*^9}},ExpressionUUID->"93cf9e54-cbf0-416d-abcc-\
5d3070a5b0b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "this", " ", "will", " ", "produce", " ", "a", " ", "very", " ", "large", 
    " ", "output"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Information", "[", 
      RowBox[{"#", ",", 
       RowBox[{"LongForm", "\[Rule]", " ", "False"}]}], "]"}], "&"}], "/@", 
    RowBox[{"Names", "[", "\"\<treeamps4dJAF`*\>\"", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.736586411559803*^9, 3.736586427715032*^9}, {
   3.736586481199163*^9, 3.736586493055925*^9}, {3.73710775831066*^9, 
   3.737107762383658*^9}, 3.737109485735511*^9, 3.740764621860424*^9},
 ExpressionUUID -> "2264a148-03b7-4fcd-bfd9-d320d430cb84"]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytical MHV calculations using Amplitude ", "Section",
 CellChangeTimes->{{3.735374951094603*^9, 3.735374955527627*^9}, {
  3.735374990245051*^9, 3.73537500541005*^9}, {3.735377407586651*^9, 
  3.735377413818654*^9}},ExpressionUUID->"eb25913b-895a-43b4-b8e4-\
e829093ab0bf"],

Cell["\<\
Analytical solutions to the scattering equations are available only in the \
MHV sector. treeamps4dJAF calculates tree level MHV amplitudes analytically, \
and numerical computations are done outside of the MHV sector.

Check which theories we can do calculations in\
\>", "Text",
 CellChangeTimes->{{3.7353750547309427`*^9, 3.735375063708383*^9}, {
  3.7353770779602203`*^9, 3.735377085021412*^9}, {3.736754017416334*^9, 
  3.736754066309555*^9}, {3.7367541207489243`*^9, 3.736754150460721*^9}, {
  3.737368232469962*^9, 3.737368234829879*^9}},
 ExpressionUUID -> "f122afd4-cb3d-43a4-aa9a-af919bbeec73"],

Cell[BoxData[
 RowBox[{"ListTheories", "[", "]"}]], "Input",
 CellChangeTimes->{{3.7353750449666977`*^9, 3.7353750487457533`*^9}},
 ExpressionUUID -> "3fe02c9e-0b96-4dfb-a05e-9c4e2b164bc8"],

Cell["\<\
Let\[CloseCurlyQuote]s do a calculation in N = 4 Einstein gravity. Check the \
possible states\
\>", "Text",
 CellChangeTimes->{{3.735375071291025*^9, 
  3.735375090978745*^9}},ExpressionUUID->"ef2e6c38-90a4-43ee-bb87-\
bad7073ea93f"],

Cell[BoxData[
 RowBox[{"ListStates", "[", 
  RowBox[{"\"\<EG\>\"", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.735375092261551*^9, 3.7353750995290823`*^9}},
 ExpressionUUID -> "7eae3e19-cce6-468d-a800-5167c11b7b9b"],

Cell["MHV amplitudes with specified external states", "Text",
 CellChangeTimes->{{3.735375113254059*^9, 3.735375123401641*^9}, {
  3.735375192094895*^9, 3.73537519783257*^9}, {3.73537523696084*^9, 
  3.735375237793209*^9}},ExpressionUUID->"7e26744b-2a4c-4540-b7a9-\
4d61728d190f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{
   "\"\<EG\>\"", ",", "4", ",", " ", "\"\<h-\>\"", ",", "\"\<\[Phi]-\>\"", 
    ",", "\"\<\[Phi]+\>\"", ",", "\"\<h+\>\""}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "AmplitudesDisplay", " ", "parses", " ", "expressions", " ", "and", " ", 
    "outputs", " ", "a", " ", "more", " ", "readable", " ", "form"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{
   "\"\<EG\>\"", ",", "4", ",", " ", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Psi]-\>\"", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Psi]+\>\"", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    "\"\<h-\>\"", ",", "\"\<h+\>\""}], "]"}], "//", 
  "AmplitudesDisplay"}]}], "Input",
 CellChangeTimes->{{3.7353751256738863`*^9, 3.7353752791489487`*^9}, {
  3.736588274179932*^9, 3.736588312543076*^9}},
 ExpressionUUID -> "3592b4e2-f4cb-4442-b6cd-28c318846b4b"],

Cell["MHV superamplitudes with number of points and left set", "Text",
 CellChangeTimes->{{3.735375113254059*^9, 3.735375123401641*^9}, {
  3.735375192094895*^9, 3.73537519783257*^9}, {3.73537523696084*^9, 
  3.735375237793209*^9}, {3.735375296136489*^9, 
  3.735375309344006*^9}},ExpressionUUID->"d5697f31-2443-44b7-8007-\
c9fc7f3a51e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "4", ",", "4", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", 
  "AmplitudesDisplay"}]], "Input",
 CellChangeTimes->{{3.735375315780046*^9, 3.7353753533777742`*^9}, {
   3.735375440285226*^9, 3.735375440301659*^9}, {3.73537577379596*^9, 
   3.7353757751125183`*^9}, {3.735375895612348*^9, 3.7353760191508627`*^9}, 
   3.735376060450427*^9, {3.736579466010106*^9, 3.736579485241845*^9}, {
   3.7365796463538513`*^9, 3.7365796508958597`*^9}, {3.7365797085855713`*^9, 
   3.7365797467467327`*^9}},
 ExpressionUUID -> "eb27adfb-88ac-48c8-b9c3-fb9a39218726"],

Cell["\<\
We can Hold some parts of the expression with the option HoldForm for \
readability, and to save calculating large internal analytical expressions.\
\>", "Text",
 CellChangeTimes->{{3.736579753113277*^9, 3.7365797612592287`*^9}, {
   3.7365798361067543`*^9, 3.736579851539253*^9}, 
   3.7365949837234592`*^9},ExpressionUUID->"eed2190b-d262-4968-973d-\
c21690e38ff3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Hold", " ", "determinants", " ", "of", " ", "matrices", " ", "and", " ", 
    "supermomentum", " ", "conservation", " ", "delta", " ", "function"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<EG\>\"", ",", "4", ",", "6", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "//", "AmplitudesDisplay"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "ReleaseHold", " ", "to", " ", "complete", " ", "the", " ", 
     "calculation"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%%", "//", "ReleaseHold"}], "//", 
    "AmplitudesDisplay"}]}]}]], "Input",
 CellChangeTimes->{3.7365949842289047`*^9, 3.736595017520591*^9},
 ExpressionUUID -> "3bbf5aae-7cd3-4c31-8d70-1cd91252e963"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   OverscriptBox["MHV", "_"], TraditionalForm]],ExpressionUUID->
  "ba60e5c2-23c1-4e34-816b-073e08ac69a3"],
 " amplitudes are also supported"
}], "Text",
 CellChangeTimes->{{3.735376039703445*^9, 3.735376050953915*^9}, {
  3.735398182986828*^9, 
  3.7353981859574003`*^9}},ExpressionUUID->"8609701b-6093-4aa8-8ffa-\
3b9d66f935ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "default", " ", "calculation", " ", "uses", " ", "simplified", " ", 
    "expression"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{
     "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
      "\"\<h+\>\"", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", 
      ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
    "AmplitudesDisplay"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "setting", " ", "Simplify", " ", "to", " ", "False", " ", "does", " ", 
     "the", " ", "calculation", " ", "via", " ", "MHV", " ", "solution", " ", 
     "to", " ", "scattering", " ", "equations"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{
     "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
      "\"\<h+\>\"", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", 
      ",", 
      RowBox[{"Simplify", "\[Rule]", " ", "False"}], ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
    "AmplitudesDisplay"}]}]}]], "Input",
 CellChangeTimes->{{3.735376068909737*^9, 3.7353761606295977`*^9}, {
  3.735376223531576*^9, 3.735376268239225*^9}, {3.735376436991962*^9, 
  3.735376441558392*^9}, {3.73537747700145*^9, 3.735377553253306*^9}, {
  3.735377899714209*^9, 3.735377989578938*^9}, {3.736594984803199*^9, 
  3.736594985256784*^9}},
 ExpressionUUID -> "f322520a-a8b8-42f9-b9fa-154c1916e1f4"],

Cell["Specify which row/columns to delete from the Hodges matrices", "Text",
 CellChangeTimes->{{3.735377647866543*^9, 
  3.735377662739615*^9}},ExpressionUUID->"fb87cb73-089b-47f1-baa4-\
465179f1cae5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{
   "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
    "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", 
    RowBox[{"HodgesDelete", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}]}]}], "]"}], "//", 
  "AmplitudesDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{
    "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
     "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", 
     RowBox[{"HodgesDelete", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}]}], "]"}], "//", "AmplitudesDisplay"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "amplitude", " ", "is", " ", "independent", " ", "of", " ", 
    "the", " ", "choice"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{
    "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
     "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", 
     RowBox[{"HodgesDelete", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}]}]}], "]"}], "-", 
   RowBox[{"Amplitude", "[", 
    RowBox[{
    "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
     "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", "\"\<h+\>\"", ",", 
     RowBox[{"HodgesDelete", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}]}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.735377669264947*^9, 3.7353776936328382`*^9}, {
  3.735377792930122*^9, 3.735377889407969*^9}},
 ExpressionUUID -> "b0d5802e-eca2-4ccb-8f00-6327a14e3714"],

Cell["\<\
Outside of MHV amplitudes are zero, and eg. NMHV amplitudes return \
unevaluated worldsheet integrals\
\>", "Text",
 CellChangeTimes->{{3.735376280051409*^9, 3.7353763218569193`*^9}, {
  3.7353763809654512`*^9, 
  3.735376388255644*^9}},ExpressionUUID->"5378a501-f6d0-475e-ad38-\
77988aa51a37"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{
   "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
    "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", "\"\<h+\>\""}], 
   "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"ReleaseHold", " ", 
    RowBox[{"won", "'"}], "t", " ", "get", " ", "us", " ", "anywhere", " ", 
    RowBox[{"here", "!"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{
   "\"\<EG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", ",", 
    "\"\<h+\>\"", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", 
    ",", 
    RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
  "AmplitudesDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<CG\>\"", ",", "4", ",", "6", ",", "3", ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
  "AmplitudesDisplay"}]}], "Input",
 CellChangeTimes->{{3.7353763349752493`*^9, 3.7353764118813667`*^9}, {
   3.735378031565589*^9, 3.7353780355468884`*^9}, {3.7365826899901037`*^9, 
   3.736582692520015*^9}, {3.736582782331872*^9, 3.736582785077623*^9}, {
   3.736593970086563*^9, 3.736593973237097*^9}, {3.7365940311082*^9, 
   3.73659404909523*^9}, 3.7365949859394836`*^9, {3.736595060338575*^9, 
   3.736595067628015*^9}, {3.7366648444642878`*^9, 3.736664849996428*^9}, {
   3.736664890026236*^9, 3.736664898979741*^9}},
 ExpressionUUID -> "b9e24f37-f9f5-476f-92a4-9b2995b8a1f7"],

Cell["\<\
Going to maximal SUSY means we can enter just the MHV degree and don\
\[CloseCurlyQuote]t need to specify which superfields are on which legs\
\>", "Text",
 CellChangeTimes->{{3.7353764724289627`*^9, 
  3.735376499564097*^9}},ExpressionUUID->"ee673411-3675-442f-82a4-\
53dd93da5389"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "8", ",", "5", ",", "2"}], "]"}], "//", 
  "AmplitudesDisplay"}]], "Input",
 CellChangeTimes->{{3.73537650984744*^9, 3.735376524885643*^9}, {
  3.735376903310328*^9, 3.735376906482705*^9}, {3.7353769852336483`*^9, 
  3.735376988248598*^9}},
 ExpressionUUID -> "f7c14cb3-680e-4925-9b2e-e4c103fabaa5"],

Cell["\<\
For N=4 conformal supergravity we have to specify a Grassmann degree and a \
set of negative helicity superfields to define a superamplitude. We can do \
component state calculations here also\
\>", "Text",
 CellChangeTimes->{{3.735377094742051*^9, 3.735377141272697*^9}, {
  3.735398218627676*^9, 3.735398219032073*^9}, {3.736578833053611*^9, 
  3.736578876772406*^9}},ExpressionUUID->"fa710501-1803-4193-8b66-\
7494de018581"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "4", " ", "point", " ", "superamplitudes", " ", "in", " ", "agreement", 
     " ", "with", " ", "Johansson", " ", "and", " ", "Nohle"}], ",", " ", 
    "1707.02965"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<CG\>\"", ",", "4", ",", "4", ",", "2", ",", 
      RowBox[{"{", "}"}], ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
    "AmplitudesDisplay"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<CG\>\"", ",", "4", ",", "4", ",", "2", ",", 
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
    "AmplitudesDisplay"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<CG\>\"", ",", "4", ",", "4", ",", "2", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
    "AmplitudesDisplay"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"a", " ", "component", " ", "amplitude"}], ";", " ", 
     RowBox[{
     "this", " ", "one", " ", "is", " ", "zero", " ", "in", " ", "Einstein", 
      " ", "gravity"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{
     "\"\<CG\>\"", ",", "4", ",", " ", "\"\<h-\>\"", ",", "\"\<\[Phi]-\>\"", 
      ",", "\"\<\[Phi]-\>\"", ",", "\"\<h-\>\""}], "]"}], "//", 
    "AmplitudesDisplay"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{
     "\"\<EG\>\"", ",", "4", ",", " ", "\"\<h-\>\"", ",", "\"\<\[Phi]-\>\"", 
      ",", "\"\<\[Phi]-\>\"", ",", "\"\<h-\>\""}], "]"}], "//", 
    "AmplitudesDisplay"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.73537715673186*^9, 3.73537717327001*^9}, {
  3.736578879519318*^9, 3.736578885840786*^9}, {3.736579060759296*^9, 
  3.736579211375956*^9}, {3.736579376077333*^9, 3.736579410570469*^9}, {
  3.7365850865404387`*^9, 3.73658508996043*^9}, {3.736594978707559*^9, 
  3.7365949794113626`*^9}},
 ExpressionUUID -> "3cd23c1a-4695-4c48-be8e-764fb1506f39"],

Cell["Some Yang-Mills amplitudes", "Text",
 CellChangeTimes->{{3.735377198063284*^9, 3.7353772057585163`*^9}, {
  3.7353784607590017`*^9, 
  3.735378468699841*^9}},ExpressionUUID->"d42ec8a6-c180-4edb-ae64-\
bb831c9a0f23"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{
   "\"\<YM\>\"", ",", "0", ",", "\"\<g-\>\"", ",", "\"\<g-\>\"", ",", 
    "\"\<g+\>\"", ",", "\"\<g+\>\""}], "]"}], "//", 
  "AmplitudesDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Amplitude", "[", 
    RowBox[{"\"\<YM\>\"", ",", "2", ",", "10", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
   "AmplitudesDisplay"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Simplify", " ", "with", " ", "ApplySchouten", " ", "and", " ", 
    "Antisymmetrise"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<YM\>\"", ",", "4", ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]\>\"", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]\>\"", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]\>\"", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]\>\"", ",", "4", ",", "1"}], "}"}]}], "]"}], "//", 
    "Simplify"}], "//", "ApplySchouten"}], "//", "Antisymmetrise"}]}], "Input",\

 CellChangeTimes->{{3.735377211991416*^9, 3.7353772583192587`*^9}, {
   3.7353773643871517`*^9, 3.735377364655653*^9}, {3.735378189381928*^9, 
   3.73537825296769*^9}, {3.735378285596075*^9, 3.735378391974831*^9}, 
   3.735378438261711*^9, {3.73537847054926*^9, 3.7353784750683813`*^9}, 
   3.736594979979557*^9, {3.7408416558533487`*^9, 3.740841656975993*^9}},
 ExpressionUUID -> "9787b3a5-3ec2-4493-9f9a-2a636cabfb8b"],

Cell["\<\
Component amplitudes are extracted using DetGIntegrate which does the \
necessary Grassmann integrations efficiently by calculating the determinant \
of a SparseArray, and we can HoldForm the deterimnant from this calculation \
also\
\>", "Text",
 CellChangeTimes->{{3.735379598575568*^9, 3.735379647648011*^9}, {
   3.7353796980264*^9, 3.735379733531405*^9}, {3.7365799711640997`*^9, 
   3.736579971458329*^9}, {3.7365851086126833`*^9, 3.736585113247672*^9}, 
   3.736594980982821*^9, {3.736665163537856*^9, 
   3.736665168015946*^9}},ExpressionUUID->"187ddaf5-a0a3-44b6-8245-\
b055fed3aff6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<YM\>\"", ",", "4", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Phi]\>\"", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Phi]\>\"", ",", "2", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Phi]\>\"", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Phi]\>\"", ",", "4", ",", "1"}], "}"}], ",", 
    RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
  "AmplitudesDisplay"}]], "Input",
 CellChangeTimes->{{3.735379664254672*^9, 3.735379673208428*^9}, {
   3.736579956517112*^9, 3.736579960957334*^9}, 3.736594982058877*^9},
 ExpressionUUID -> "cf23f49e-dcc6-42ab-aa9c-9337a54efe5d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical calculations using Amplitude", "Section",
 CellChangeTimes->{{3.7353774239661827`*^9, 3.735377430063435*^9}, {
  3.73658661451224*^9, 
  3.736586616336808*^9}},ExpressionUUID->"a51e3889-1777-43f8-837f-\
d1d8f5d5afcc"],

Cell["\<\
Let\[CloseCurlyQuote]s calculate some Yang-Mills amplitudes numerically. \
First an MHV amplitude;\
\>", "Text",
 CellChangeTimes->{{3.735379752037466*^9, 
  3.735379793022552*^9}},ExpressionUUID->"ea573049-1201-4211-87bc-\
fafc0441405b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mom", " ", "=", " ", 
   RowBox[{"RandomMomenta4D", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"3", ",", "5"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"3", " ", "and", " ", "5", " ", "are", " ", "g"}], "-"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"the", " ", "rest", " ", "g"}], "+"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude", "[", 
  RowBox[{"\"\<YM\>\"", ",", "0", ",", "mom", ",", "L"}], "]"}]}], "Input",
 CellChangeTimes->{{3.735379800378901*^9, 3.735379884531636*^9}, {
  3.7353799459588842`*^9, 3.7353799489055033`*^9}, {3.735380133407035*^9, 
  3.735380158855057*^9}, {3.736595311239397*^9, 3.7365953369355097`*^9}, {
  3.740765278606407*^9, 3.740765291441084*^9}},
 ExpressionUUID -> "915a8a88-d1ff-4ab3-aab7-5e626fd024c2"],

Cell["Now compare to the analytical calculation", "Text",
 CellChangeTimes->{{3.735379888400804*^9, 
  3.735379901945908*^9}},ExpressionUUID->"9310c6e7-5278-446d-9593-\
6f833d2cd888"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "RandomMomenta4D", " ", "generates", " ", "rational", " ", "momenta"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ApplyMomenta", "[", 
    RowBox[{
     RowBox[{"Amplitude", "[", 
      RowBox[{"\"\<YM\>\"", ",", "0", ",", 
       RowBox[{"Length", "[", "mom", "]"}], ",", "L"}], "]"}], ",", "mom"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", "%", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.735379905077566*^9, 3.735379988752968*^9}, {
  3.7353801291783533`*^9, 3.735380146052381*^9}},
 ExpressionUUID -> "a9b3f0bd-23d1-4c60-9dee-4aa424d5c881"],

Cell["\<\
Now back to gravity. Numerical calculations can be done outside of the MHV \
sector\
\>", "Text",
 CellChangeTimes->{{3.73538008343414*^9, 3.735380093378783*^9}, {
  3.7353815640652113`*^9, 3.735381571400752*^9}, {3.735398266777842*^9, 
  3.735398267272648*^9}},ExpressionUUID->"acee94e6-be07-4b9c-b674-\
28765b016f95"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"L", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"1", ",", " ", "2", ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "3", " ", "are", " ", "h"}], "-"}], ",", " ", 
    RowBox[{
     RowBox[{"the", " ", "rest", " ", "h"}], "+"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "0", ",", "mom", ",", "L"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "the", " ", "left", " ", "set", " ", "of", " ", "a", " ", 
    "selection", " ", "of", " ", "states", " ", "to", " ", "see", " ", 
    "which", " ", "MHV", " ", "sector", " ", 
    RowBox[{"they", "'"}], "re", " ", "in"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GetLeftSet", "[", 
   RowBox[{"\"\<CG\>\"", ",", "4", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"\"\<\[Gamma]+\>\"", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<A-\>\"", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<A+\>\"", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<A-\>\"", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<A+\>\"", ",", "3", ",", "4"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Progress", " ", "bar", " ", "displays", " ", "while", " ", "finding", " ",
     "the", " ", 
    RowBox[{"Eulerian", "[", 
     RowBox[{
      RowBox[{"n", "-", "3"}], ",", " ", 
      RowBox[{"k", "-", "2"}]}], "]"}], " ", "solutions"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude", "[", 
  RowBox[{"\"\<CG\>\"", ",", "4", ",", "mom", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A-\>\"", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A+\>\"", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A-\>\"", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A+\>\"", ",", "3", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.735380106069037*^9, 3.7353801136517553`*^9}, {
   3.735380153522358*^9, 3.735380314310038*^9}, 3.735380349882958*^9, {
   3.735380435271432*^9, 3.735380474174859*^9}, {3.7353806500605783`*^9, 
   3.735380651273883*^9}, {3.735380728183683*^9, 3.735380772191098*^9}, {
   3.735381328533993*^9, 3.735381334720957*^9}, 3.735382574801443*^9, {
   3.735382783964917*^9, 3.735382793504857*^9}, {3.735383103176931*^9, 
   3.735383109723778*^9}},
 ExpressionUUID -> "066ae519-d7c5-4551-a3a8-98760a3cd344"],

Cell["\<\
We can also return the full Grassmann super amplitude from a numerical \
calculation\
\>", "Text",
 CellChangeTimes->{{3.735381443588807*^9, 
  3.735381450933898*^9}},ExpressionUUID->"53118d85-826f-423e-9098-\
788f0ff94321"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "1", ",", "mom", ",", "L"}], "]"}], "//", 
  "AmplitudesDisplay"}]], "Input",
 CellChangeTimes->{{3.7353814581528797`*^9, 3.735381494322288*^9}, {
  3.735382711309813*^9, 3.7353827127050734`*^9}},
 ExpressionUUID -> "62542018-a242-4df9-8c3f-4c4ebc9affdf"],

Cell["\<\
Amplitude calculates to the precision of the numerical momenta used. Once all \
of the solutions have been found, increasing the precision is not \
computationally expensive\
\>", "Text",
 CellChangeTimes->{{3.7353816542361727`*^9, 3.735381660681398*^9}, {
  3.7353817019471273`*^9, 
  3.7353817039944143`*^9}},ExpressionUUID->"d664e96b-7946-4774-8e94-\
4bcdd20a7850"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"L", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"1", " ", "and", " ", "2", " ", "are", " ", "h"}], "-"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"the", " ", "rest", " ", "h"}], "+"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude", "[", 
  RowBox[{"\"\<EG\>\"", ",", "0", ",", 
   RowBox[{"N", "[", 
    RowBox[{"mom", ",", "100"}], "]"}], ",", "L"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.73538168698458*^9, 3.735381695131352*^9}, {
   3.735381731853147*^9, 3.7353817377679777`*^9}, {3.735382535650934*^9, 
   3.735382563888074*^9}, {3.735382723866098*^9, 3.735382728725706*^9}, {
   3.735382800614697*^9, 3.735382926097994*^9}, 3.736593220751791*^9},
 ExpressionUUID -> "325cf171-dcbc-4414-b135-1f914799cfba"],

Cell["\<\
Or equivalently input an explicit precision option. With rational momenta and \
Precision ->  \[Infinity]  Amplitude attempts to rationalise the result 
\
\>", "Text",
 CellChangeTimes->{
  3.735382922903034*^9, 3.735383394531612*^9, {3.736593264430822*^9, 
   3.736593281309664*^9}, {3.736593476496311*^9, 
   3.736593496049252*^9}},ExpressionUUID->"44cfe051-fdf0-4fe7-9511-\
4fccaec07a87"],

Cell[BoxData[{
 RowBox[{"Amplitude", "[", 
  RowBox[{"\"\<EG\>\"", ",", "0", ",", "mom", ",", "L", ",", 
   RowBox[{"Precision", "\[Rule]", " ", "\[Infinity]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplyMomenta", "[", 
   RowBox[{
    RowBox[{"Amplitude", "[", 
     RowBox[{"\"\<EG\>\"", ",", "0", ",", "6", ",", "L"}], "]"}], ",", 
    "mom"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Rationalize", " ", 
     RowBox[{"doesn", "'"}], "t", " ", "always", " ", "find", " ", "a", " ", 
     "rational", " ", "number"}], ";", " ", 
    RowBox[{
     RowBox[{"if", " ", 
      RowBox[{"that", "'"}], "s", " ", "the", " ", "case", " ", "you", " ", 
      "can", " ", "try", " ", "\[IndentingNewLine]", 
      RowBox[{"Amplitude", "[", 
       RowBox[{"\"\<EG\>\"", ",", "0", ",", "mom", ",", "L", ",", 
        RowBox[{"Precision", "\[Rule]", " ", "600"}]}], "]"}]}], "//", 
     RowBox[{
     "Rationalize", "\[IndentingNewLine]", "instead", " ", "to", " ", 
      "calculate", " ", "to", " ", "higher", " ", "precision"}]}]}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7353829342882433`*^9, 3.735382942758606*^9}, {
   3.736593140253168*^9, 3.736593152542778*^9}, {3.736593223955372*^9, 
   3.7365932519006777`*^9}, {3.7365934513427553`*^9, 3.736593468532091*^9}, {
   3.736593498840185*^9, 3.73659353166811*^9}, {3.736674185246039*^9, 
   3.7366742149862347`*^9}, {3.737368275573188*^9, 3.737368334443152*^9}, 
   3.737372169872224*^9},
 ExpressionUUID -> "43356ca4-52da-43eb-8d76-e0df4fbb8a6c"],

Cell["\<\
Amplitude inherits nearly all of the options from NSolveMonteCarlo, which \
specify details of the algorithm used to find the solutions\
\>", "Text",
 CellChangeTimes->{{3.73538301536843*^9, 3.7353830358989973`*^9}, {
  3.736593557429789*^9, 
  3.736593562065113*^9}},ExpressionUUID->"7242d3df-e0ce-4dbf-8198-\
dc0ce7651697"],

Cell[BoxData[
 RowBox[{"Amplitude", "[", 
  RowBox[{"\"\<EG\>\"", ",", "0", ",", "mom", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"PrintSummary", "\[Rule]", " ", "True"}], ",", 
   RowBox[{"ProgressIndicator", "\[Rule]", " ", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.735383045821904*^9, 3.735383060717041*^9}, {
  3.736593609791274*^9, 3.736593610891138*^9}},
 ExpressionUUID -> "f008788d-56c9-4f3f-813a-f6b30da22365"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Numerical calculations using NSolveScatteringEquations4D and Amplitude\
\>", "Section",
 CellChangeTimes->{{3.73538353248944*^9, 3.735383545733223*^9}, {
  3.735387528823695*^9, 
  3.735387535618576*^9}},ExpressionUUID->"38578e06-3d07-4cb8-9013-\
6efa2096ba97"],

Cell["\<\
In the previous section we calculated the solutions to the scattering \
equations many times for one specific set of numerical momenta. Amplitude is \
streamlined to do calculations with sets of solutions as well as just \
numerical momenta. In this section we solve the scattering equations only \
once and then re-use this solution for fast evaluation of different \
amplitudes
Find a 7 point NMHV solution\
\>", "Text",
 CellChangeTimes->{{3.735383692402232*^9, 3.735383720459525*^9}, {
  3.740841717324766*^9, 3.7408417409275618`*^9}},
 ExpressionUUID -> "9226d609-4971-464b-8363-8e01ca0baa6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mom", "  ", "=", " ", 
   RowBox[{"RandomMomenta4D", "[", "7", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", " ", "=", " ", 
   RowBox[{"NSolveScatteringEquations4D", "[", 
    RowBox[{"mom", ",", "L", ",", 
     RowBox[{"PrintSummary", "\[Rule]", " ", "True"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.735383725573558*^9, 3.7353837887813997`*^9}, {
   3.735383826178103*^9, 3.735383840667576*^9}, 3.735383958794868*^9},
 ExpressionUUID -> "c076641d-1718-4061-8eea-e2cd22a8ea1f"],

Cell["\<\
Check each solution obeys the scattering equations to required precision\
\>", "Text",
 CellChangeTimes->{{3.7353845742326593`*^9, 3.735384601603792*^9}, {
  3.73539831200325*^9, 3.735398312295848*^9}, {3.740842089792341*^9, 
  3.740842094606607*^9}},
 ExpressionUUID -> "d75f6bce-7715-4e8e-a5e0-90f834b534fa"],

Cell[BoxData[
 RowBox[{"CheckSolution", "[", 
  RowBox[{"mom", ",", "L", ",", "sols", ",", "7.5"}], "]"}]], "Input",
 CellChangeTimes->{{3.735384580565864*^9, 3.735384586483864*^9}, {
  3.740770361318849*^9, 3.7407704047686443`*^9}, {3.740770531102791*^9, 
  3.740770532070312*^9}, {3.74077058265882*^9, 3.740770583195437*^9}, {
  3.740842099086101*^9, 3.740842100143738*^9}},
 ExpressionUUID -> "5267710c-26bd-4c5e-998d-1e1fcfdd30c5"],

Cell["\<\
Now a more complex check that the full set of solutions produces a Yang-Mills \
all gluon amplitude in agreement with BCFW via Jacob Bourjaily\
\[CloseCurlyQuote]s bcfw package\
\>", "Text",
 CellChangeTimes->{{3.735384592401173*^9, 
  3.735384672232382*^9}},ExpressionUUID->"03fba1e4-bbd1-49b5-bf84-\
086fbb021c71"],

Cell[BoxData[
 RowBox[{"CheckSolutionBCFW", "[", 
  RowBox[{"mom", ",", "L", ",", "sols"}], "]"}]], "Input",
 CellChangeTimes->{{3.735384647864709*^9, 3.735384648517318*^9}},
 ExpressionUUID -> "b0398ca9-b9e8-4c0a-add6-8b30ab94cc21"],

Cell["Calculate some 7 point amplitudes using these solutions", "Text",
 CellChangeTimes->{{3.73538390815135*^9, 3.7353839106427317`*^9}, {
  3.735386683060205*^9, 
  3.735386683487591*^9}},ExpressionUUID->"9bb32319-69f5-4a9b-b80a-\
fff2a28d413f"],

Cell[BoxData[{
 RowBox[{"Amplitude", "[", 
  RowBox[{
  "\"\<YM\>\"", ",", "2", ",", "mom", ",", "L", ",", "sols", ",", 
   "\"\<g-\>\"", ",", "\"\<\[Phi]-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Psi]-\>\"", ",", "1"}], "}"}], ",", "\"\<g+\>\"", ",", 
   "\"\<g+\>\"", ",", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Psi]+\>\"", ",", "2"}], "}"}], ",", "\"\<\[Phi]+\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude", "[", 
  RowBox[{
  "\"\<EG\>\"", ",", "2", ",", "mom", ",", "L", ",", "sols", ",", 
   "\"\<h-\>\"", ",", "\"\<A-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]-\>\"", ",", "1"}], "}"}], ",", "\"\<h+\>\"", ",", 
   "\"\<h+\>\"", ",", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "2"}], "}"}], ",", "\"\<A+\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.735383914539896*^9, 3.735383928867813*^9}, {
  3.735383974296383*^9, 3.7353840199941263`*^9}, {3.735384243175405*^9, 
  3.735384243399452*^9}, {3.735386687246414*^9, 3.735386755286742*^9}, {
  3.735386828437071*^9, 3.7353868416015873`*^9}},
 ExpressionUUID -> "03d6ce10-7ece-4fec-846a-88ce3309f1c5"],

Cell["\<\
The states entered need to have the same MHV degree and number of points as \
the solutions...\
\>", "Text",
 CellChangeTimes->{{3.735386846749696*^9, 3.7353868591474743`*^9}, {
  3.735386920282073*^9, 3.735386936617363*^9}, {3.735386997389571*^9, 
  3.735387034289918*^9}, {3.735387067343211*^9, 3.735387067747497*^9}, {
  3.7407706422345333`*^9, 3.740770659084825*^9}},
 ExpressionUUID -> "33b15e3e-2647-4906-b15c-ee22ed823c11"],

Cell[BoxData[{
 RowBox[{"Amplitude", "[", 
  RowBox[{
  "\"\<YM\>\"", ",", "2", ",", "mom", ",", "L", ",", "sols", ",", 
   "\"\<g-\>\"", ",", "\"\<\[Phi]-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Psi]-\>\"", ",", "1"}], "}"}], ",", "\"\<g+\>\"", ",", 
   "\"\<g+\>\"", ",", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Psi]+\>\"", ",", "2"}], "}"}], ",", "\"\<\[Phi]+\>\"", ",",
    " ", "\"\<g-\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude", "[", 
  RowBox[{
  "\"\<EG\>\"", ",", "2", ",", "mom", ",", "L", ",", "sols", ",", 
   "\"\<h-\>\"", ",", "\"\<A-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]-\>\"", ",", "1"}], "}"}], ",", "\"\<h-\>\"", ",", 
   "\"\<h+\>\"", ",", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "2"}], "}"}], ",", "\"\<A+\>\""}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7353864308257847`*^9, 3.7353864318895607`*^9}, {
   3.7353869383048697`*^9, 3.735386991315248*^9}, {3.735387045384081*^9, 
   3.735387045609416*^9}, 3.740770630589089*^9},
 ExpressionUUID -> "25b14848-bc02-497e-85b3-f15a9ffcdd37"],

Cell["\<\
...but they can have a different left set. The algorithm still needs to know \
the left set associated with the solutions.\
\>", "Text",
 CellChangeTimes->{{3.740770649368568*^9, 3.740770656562871*^9}}],

Cell[BoxData[{"L", "\[IndentingNewLine]", 
 RowBox[{"GetLeftSet", "[", 
  RowBox[{
  "\"\<EG\>\"", ",", "2", ",", "\"\<h+\>\"", ",", "\"\<h-\>\"", ",", 
   "\"\<h+\>\"", ",", "\"\<A-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]-\>\"", ",", "1"}], "}"}], ",", " ", "\"\<A+\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Amplitude", "[", 
  RowBox[{
  "\"\<EG\>\"", ",", "2", ",", "mom", ",", "L", ",", "sols", ",", 
   "\"\<h+\>\"", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", ",", "\"\<A-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]-\>\"", ",", "1"}], "}"}], ",", " ", "\"\<A+\>\""}], 
  "]"}]}], "Input",
 CellChangeTimes->{3.740770663076026*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Numerical calculations using ApplyScatteringSolutions and Integrand\
\>", "Section",
 CellChangeTimes->{{3.7353875757374287`*^9, 3.7353875870766497`*^9}, {
  3.735911041534895*^9, 
  3.73591104529196*^9}},ExpressionUUID->"abc078f7-4c61-49e6-915b-\
2b8ecb3ac4b7"],

Cell[TextData[{
 "In practice, Amplitude is a wrapper around the functions Integrand and \
ApplyScatteringSolutions.\nBreaking down to a lower level of calculation, we \
can enter a specific integrand (coming from a 4D ambitwistor string model) \
into the scattering equation integral.\n\nFind a 6 point ",
 Cell[BoxData[
  FormBox["NMHV", TraditionalForm]],ExpressionUUID->
  "4d707838-ec60-47f7-9197-4c4b23d5a8ca"],
 " solution"
}], "Text",
 CellChangeTimes->{{3.7353877075334167`*^9, 3.735387758506822*^9}, {
  3.735390343960326*^9, 
  3.735390346120925*^9}},ExpressionUUID->"5b515304-1174-4ce6-bdbf-\
a758f6db6c41"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mom", "  ", "=", " ", 
   RowBox[{"RandomMomenta4D", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", " ", "=", " ", 
   RowBox[{"NSolveScatteringEquations4D", "[", 
    RowBox[{"mom", ",", "L", ",", 
     RowBox[{"PrintSummary", "\[Rule]", " ", "True"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.735383725573558*^9, 3.7353837887813997`*^9}, {
   3.735383826178103*^9, 3.735383840667576*^9}, 3.735383958794868*^9, {
   3.7353877613420887`*^9, 3.735387761611899*^9}, {3.735390347786628*^9, 
   3.735390347965296*^9}, {3.7353903843022842`*^9, 3.735390392312416*^9}},
 ExpressionUUID -> "9510649f-87c7-4c4f-97dd-cadcfa125c56"],

Cell["Calculate an amplitude using Integrand;", "Text",
 CellChangeTimes->{{3.7353877752015867`*^9, 
  3.735387787194268*^9}},ExpressionUUID->"b61f73bd-d445-4469-85c4-\
f6b38f2650fb"],

Cell[BoxData[{
 RowBox[{"GetLeftSet", "[", 
  RowBox[{"\"\<EG\>\"", ",", "8", ",", "\"\<h-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<A-\>\"", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", 
     ",", "6", ",", "7"}], "}"}], ",", "\"\<h+\>\"", ",", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A+\>\"", ",", "7", ",", "8"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplyScatteringSolutions", "[", 
   RowBox[{
    RowBox[{"Integrand", "[", 
     RowBox[{"\"\<EG\>\"", ",", "8", ",", "\"\<h-\>\"", ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<A-\>\"", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", 
        "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", 
        ",", "6", ",", "7"}], "}"}], ",", "\"\<h+\>\"", ",", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Gamma]+\>\"", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<A+\>\"", ",", "7", ",", "8"}], "}"}]}], "]"}], ",", "mom",
     ",", "L", ",", "sols"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"GetLeftSet", "[", 
  RowBox[{"\"\<CG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
   "\"\<h+\>\"", ",", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<\[Gamma]+\>\"", ",", "4"}], "}"}], ",", "\"\<h+\>\""}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ApplyScatteringSolutions", "[", 
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<CG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h-\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", "\"\<h+\>\"", ",", " ", 
     RowBox[{"{", 
      RowBox[{"\"\<\[Gamma]+\>\"", ",", "4"}], "}"}], ",", "\"\<h+\>\""}], 
    "]"}], ",", "mom", ",", "L", ",", "sols"}], "]"}]}], "Input",
 CellChangeTimes->{{3.735387788705638*^9, 3.735387836897977*^9}, {
  3.7353879147981453`*^9, 3.735387979530199*^9}, {3.735388095385929*^9, 
  3.735388130348139*^9}, {3.735390354897099*^9, 3.735390369565577*^9}},
 ExpressionUUID -> "d46ef620-9444-4445-b73f-5698b0b49e5a"],

Cell["\<\
Suppose we have a conjecture that the 6 points NMHV integrand for a new \
theory is (12) \[LeftAngleBracket]23\[RightAngleBracket] (34) \
\[LeftAngleBracket]45\[RightAngleBracket] (56) \[LeftAngleBracket]61\
\[RightAngleBracket]. 
Evaluating numerically to check against some other result is straightforward;\
\
\>", "Text",
 CellChangeTimes->{{3.7373684131440907`*^9, 3.737368451263136*^9}, {
  3.737368483990117*^9, 
  3.737368534196574*^9}},ExpressionUUID->"01474151-132c-484e-b810-\
551dd1ba619c"],

Cell[BoxData[
 RowBox[{"ApplyScatteringSolutions", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cir", "[", 
     RowBox[{"1", ",", "2"}], "]"}], 
    RowBox[{"ang", "[", 
     RowBox[{"2", ",", "3"}], "]"}], 
    RowBox[{"cir", "[", 
     RowBox[{"3", ",", "4"}], "]"}], 
    RowBox[{"ang", "[", 
     RowBox[{"4", ",", "5"}], "]"}], 
    RowBox[{"cir", "[", 
     RowBox[{"5", ",", "6"}], "]"}], 
    RowBox[{"ang", "[", 
     RowBox[{"6", ",", "1"}], "]"}]}], ",", "mom", ",", "L", ",", "sols"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.737368455863243*^9, 3.737368478118719*^9}},
 ExpressionUUID -> "389867f6-107f-4465-9348-2a5c234d286a"],

Cell[TextData[{
 "One component of the 6 point NMHV form factor from Brandhuber et al., \
1608.03277 has integrand ",
 Cell[BoxData[
  FractionBox[
   SuperscriptBox[
    TemplateBox[{
     "\[LeftAngleBracket]",TemplateBox[{"5", "6"}, "RowDefault"],
      "\[RightAngleBracket]"},
     "RowDefault"], "2"], 
   RowBox[{
    TemplateBox[{"(",TemplateBox[{"1", "2"}, "RowDefault"],")"},
     "RowDefault"], " ", 
    TemplateBox[{"(",TemplateBox[{"2", "3"}, "RowDefault"],")"},
     "RowDefault"], " ", 
    TemplateBox[{"(",TemplateBox[{"3", "4"}, "RowDefault"],")"},
     "RowDefault"], " ", 
    TemplateBox[{"(",TemplateBox[{"4", "1"}, "RowDefault"],")"},
     "RowDefault"], " ", 
    SuperscriptBox[
     TemplateBox[{"(",TemplateBox[{"5", "6"}, "RowDefault"],")"},
      "RowDefault"], "2"]}]]],
  CellChangeTimes->{3.740841852308098*^9}],
 ", which is simple to evaluate numerically"
}], "Text",
 CellChangeTimes->{{3.737368592954526*^9, 3.737368616649946*^9}, {
  3.737368734110588*^9, 3.737368743694075*^9}, {3.74084182564157*^9, 
  3.74084190547613*^9}, {3.7408419927063427`*^9, 3.7408420017486143`*^9}},
 ExpressionUUID -> "ef28bf95-108c-4dfd-84a9-1fa7ac57873b"],

Cell[BoxData[
 RowBox[{"ApplyScatteringSolutions", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"ang", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"cir", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "2"]], 
    FractionBox["1", 
     RowBox[{"ParkeTaylor", "[", 
      RowBox[{"4", ",", "2", ",", "cir"}], "]"}]]}], ",", "mom", ",", "L", 
   ",", "sols"}], "]"}]], "Input",
 CellChangeTimes->{{3.737368627650119*^9, 3.7373687029040527`*^9}},
 ExpressionUUID -> "13cddc34-8d72-4e54-96cc-35bc50761889"],

Cell["\<\
Now we must be careful to match the left set of the integrand to the left set \
of the scattering equations. This can be done using ChangeLeftSet\
\>", "Text",
 CellChangeTimes->{{3.7353881980620403`*^9, 3.7353882072975492`*^9}, 
   3.735398408439345*^9},ExpressionUUID->"3d5c1673-ef94-4946-a7d5-\
354e332cfe58"],

Cell[BoxData[{
 RowBox[{"Lpr", " ", "=", " ", 
  RowBox[{"GetLeftSet", "[", 
   RowBox[{
   "\"\<CG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", ",", 
    "\"\<h-\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Gamma]+\>\"", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
    " ", "\"\<h+\>\""}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"ApplyScatteringSolutions", "[", 
  RowBox[{
   RowBox[{"ChangeLeftSet", "[", 
    RowBox[{
     RowBox[{"Integrand", "[", 
      RowBox[{
      "\"\<CG\>\"", ",", "4", ",", "\"\<h-\>\"", ",", "\"\<h+\>\"", ",", 
       "\"\<h-\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<\[Gamma]+\>\"", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<\[Gamma]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], 
       ",", " ", "\"\<h+\>\""}], "]"}], ",", 
     RowBox[{"Length", "[", "mom", "]"}], ",", "L", ",", "Lpr"}], "]"}], ",", 
   "mom", ",", "L", ",", "sols"}], "]"}]}], "Input",
 CellChangeTimes->{{3.735388220325863*^9, 3.735388268093561*^9}, 
   3.735388323738371*^9, {3.7353904216750593`*^9, 3.735390432925168*^9}},
 ExpressionUUID -> "40d91017-251b-409b-810c-e5ee93953cc8"],

Cell["\<\
Solve the scattering equations with one left set, and also with a different \
left set, to see how ChangeLeftSet works\
\>", "Text",
 CellChangeTimes->{{3.7353883687393503`*^9, 3.73538836974872*^9}, {
  3.735388402094027*^9, 3.735388412814725*^9}, {3.735388494243125*^9, 
  3.735388497798189*^9}, {3.7353885380741377`*^9, 3.7353885383663054`*^9}, {
  3.735390560273075*^9, 3.7353905644807873`*^9}, {3.735398404810871*^9, 
  3.735398406819469*^9}},ExpressionUUID->"f02e5a5e-2d6b-4bb3-996b-\
72edbe80c96a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mom", " ", "=", " ", 
   RowBox[{"RandomMomenta4D", "[", "6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "6"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols1", " ", "=", " ", 
   RowBox[{"NSolveScatteringEquations4D", "[", 
    RowBox[{"mom", ",", "L1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sols2", " ", "=", " ", 
    RowBox[{"NSolveScatteringEquations4D", "[", 
     RowBox[{"mom", ",", "L2"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ApplyScatteringSolutions", "[", 
  RowBox[{
   RowBox[{"Integrand", "[", 
    RowBox[{"\"\<EG\>\"", ",", "0", ",", 
     RowBox[{"Length", "[", "mom", "]"}], ",", "L1"}], "]"}], ",", "mom", ",",
    "L1", ",", "sols1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ApplyScatteringSolutions", "[", 
  RowBox[{
   RowBox[{"ChangeLeftSet", "[", 
    RowBox[{
     RowBox[{"Integrand", "[", 
      RowBox[{"\"\<EG\>\"", ",", "0", ",", 
       RowBox[{"Length", "[", "mom", "]"}], ",", "L1"}], "]"}], ",", 
     RowBox[{"Length", "[", "mom", "]"}], ",", "L1", ",", "L2"}], "]"}], ",", 
   "mom", ",", "L2", ",", "sols2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.735388424496929*^9, 3.735388471765553*^9}, {
  3.7353885020731153`*^9, 3.735388558571885*^9}, {3.735390448112681*^9, 
  3.73539045531186*^9}},
 ExpressionUUID -> "5f2140f5-18d3-44aa-911b-63b73475862f"],

Cell["\<\
Take a look at the original integrand, and the one for the same amplitude \
supported on scattering equations with different left set using \
transformation (3.6) from the companion paper.\
\>", "Text",
 CellChangeTimes->{{3.740770739972555*^9, 3.740770784363473*^9}, {
  3.740770852633501*^9, 3.740770859738446*^9}, {3.740770906722712*^9, 
  3.740770923707312*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrand", "[", 
   RowBox[{"\"\<EG\>\"", ",", "0", ",", 
    RowBox[{"Length", "[", "mom", "]"}], ",", "L1"}], "]"}], "//", 
  "AmplitudesDisplay"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ChangeLeftSet", "[", 
    RowBox[{
     RowBox[{"Integrand", "[", 
      RowBox[{"\"\<EG\>\"", ",", "0", ",", 
       RowBox[{"Length", "[", "mom", "]"}], ",", "L1"}], "]"}], ",", 
     RowBox[{"Length", "[", "mom", "]"}], ",", "L1", ",", "L2"}], "]"}], "//",
    "Antisymmetrise"}], "//", "AmplitudesDisplay"}]}], "Input",
 CellChangeTimes->{{3.740770764183577*^9, 3.740770840962941*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Loading in previously calculated solutions using ReadSolution\
\>", "Section",
 CellChangeTimes->{{3.7353890766375847`*^9, 3.735389084927477*^9}, {
  3.735389244231845*^9, 
  3.735389244681809*^9}},ExpressionUUID->"9c512933-86c3-4ea5-b5ef-\
3aac74ac7890"],

Cell["\<\
Solving the scattering equation by Monte Carlo algorithm is stochastic, and \
can take a long time for higher multiplicities. A set of lookup tables is \
provided as well as functions for reading and writing to a specified file \
format for solutions to the 4D scattering equations.
Loading all of the solutions directly into the RAM of the computer with \
Import can be very slow. ReadSolutionData goes through a .csv file of the \
format specified by AppendSolution and finds the information for each \
solution in the file\
\>", "Text",
 CellChangeTimes->{{3.7353891719940434`*^9, 3.735389210234671*^9}, {
  3.73538926497787*^9, 3.735389267520356*^9}, {3.735389412806672*^9, 
  3.7353894129415216`*^9}, {3.735389471472554*^9, 3.735389510195863*^9}, {
  3.735389747841342*^9, 
  3.735389758842897*^9}},ExpressionUUID->"6755318f-b106-4f8e-a8ab-\
6096f90ebf82"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
  "ReadSolutionData", "[", "\"\<SolutionLookupTable\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.737369502318803*^9, 3.737369504375224*^9}},
 ExpressionUUID -> "c513f933-091d-430f-afaa-f1ff6abf8df6"],

Cell["\<\
We then enter the number of points and left set or MHV degree for the \
solution data that we are interested in to load that specific solution only \
using ReadSolution.
Loading data from the file can take a few seconds.\
\>", "Text",
 CellChangeTimes->{{3.735389654058384*^9, 3.7353896896776247`*^9}, {
  3.735389832126542*^9, 3.735389838763672*^9}, {3.740770949403323*^9, 
  3.74077097484934*^9}},
 ExpressionUUID -> "6ebd6dd7-d446-4326-825b-9af375818942"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "n1", ",", " ", "L1", ",", " ", "gfix1", ",", " ", "mom1", ",", " ", 
     "sols1"}], "}"}], " ", "=", " ", 
   RowBox[{"ReadSolution", "[", 
    RowBox[{"\"\<SolutionLookupTable\>\"", ",", " ", "9", ",", " ", "5"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n2", ",", " ", "L2", ",", " ", "gfix2", ",", " ", "mom2", ",", " ", 
      "sols2"}], "}"}], " ", "=", " ", 
    RowBox[{"ReadSolution", "[", 
     RowBox[{"\"\<SolutionLookupTable\>\"", ",", " ", "12", ",", " ", "3"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Check", " ", "against", " ", 
    RowBox[{"bcfw", ".", "m"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"CheckSolutionBCFW", "[", 
  RowBox[{"mom1", ",", "L1", ",", "sols1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CheckSolutionBCFW", "[", 
  RowBox[{"mom2", ",", "L2", ",", "sols2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.735389523777093*^9, 3.735389534231595*^9}, {
  3.7353895787259407`*^9, 3.735389617967358*^9}, {3.735389694177334*^9, 
  3.735389708977087*^9}, {3.735389911418251*^9, 3.735389964113308*^9}, {
  3.740842057979525*^9, 3.7408420803875427`*^9}},
 ExpressionUUID -> "53ed5dfa-0e99-4e99-87de-8f4289082095"],

Cell[TextData[{
 "Calculate some 9 point ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["N", "3"], "MHV"}], TraditionalForm]],ExpressionUUID->
  "e943c299-f075-42e4-ae46-de7c6c915bc7"],
 " amplitudes and 12 point NMHV amplitudes, and check how long they took"
}], "Text",
 CellChangeTimes->{{3.735389770835309*^9, 3.735389811292038*^9}, {
  3.735389882256967*^9, 
  3.7353899078620787`*^9}},ExpressionUUID->"c59b532d-ffb5-4dce-9ea5-\
dc7299d10dbf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "0", ",", "mom1", ",", "L1", ",", "sols1"}], 
   "]"}], "//", "RepeatedTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<YM\>\"", ",", "0", ",", "mom2", ",", "L2", ",", "sols2"}], 
   "]"}], "//", "RepeatedTiming"}]}], "Input",
 CellChangeTimes->{{3.7353898439360733`*^9, 3.735389875966392*^9}, {
  3.735389996222763*^9, 3.7353900092942123`*^9}},
 ExpressionUUID -> "101d073b-80d9-430e-b00f-9567fd5c3207"],

Cell["Calculate at high precision", "Text",
 CellChangeTimes->{{3.7353900273103533`*^9, 3.73539003537146*^9}, {
  3.7353900841755323`*^9, 3.735390093603217*^9}},
 ExpressionUUID -> "a4ee5e7f-9c93-4935-949b-e893c8fa666a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Amplitude", "[", 
   RowBox[{"\"\<EG\>\"", ",", "0", ",", 
    RowBox[{"N", "[", 
     RowBox[{"mom1", ",", "100"}], "]"}], ",", "L1", ",", "sols1"}], "]"}], "//",
   "AbsoluteTiming"}]], "Input",
 CellChangeTimes->{{3.735390042639779*^9, 3.735390052787736*^9}},
 ExpressionUUID -> "a381a4ab-2b72-4a1d-9f4b-6fa09328aae5"],

Cell["\<\
File writing; solve the scattering equations and save the solution to a new \
file with SolveAppendSolution, and also save one of the solutions we just \
loaded with AppendSolution.\
\>", "Text",
 CellChangeTimes->{{3.7353902220435047`*^9, 3.735390261468761*^9}, {
  3.73539032794013*^9, 
  3.7353903369855213`*^9}},ExpressionUUID->"908b5b76-4f1e-4e4e-8b4e-\
d722de5da408"],

Cell[BoxData[{
 RowBox[{"SolveAppendSolution", "[", 
  RowBox[{"\"\<NewSolutionFile\>\"", ",", 
   RowBox[{"RandomMomenta4D", "[", "6", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"AppendSolution", "[", 
  RowBox[{"\"\<NewSolutionFile\>\"", ",", "mom1", ",", "L1", ",", "sols1"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.735390226863893*^9, 3.735390228340413*^9}, {
  3.735390263568181*^9, 3.7353903114475307`*^9}},
 ExpressionUUID -> "63e27fcf-a8ba-4d07-869a-2b72e27d0c49"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Analytical MHV solutions to scattering equations and ScatteringEquations4D\
\>", "Section",
 CellChangeTimes->{{3.735390646820435*^9, 3.735390660173295*^9}, {
  3.735391281610579*^9, 
  3.7353913031876783`*^9}},ExpressionUUID->"cb42ea84-0b4e-4c88-988b-\
c512a80a6509"],

Cell["\<\
The scattering equations can be accessed using a number of different \
specifications.
Entering a number of points and the left set gives the full set of scattering \
equations which are degenerate with zero Jacobian, in terms of worldsheet \
minors\
\>", "Text",
 CellChangeTimes->{
  3.735390722960684*^9, {3.735390754989737*^9, 
   3.735390759511903*^9}},ExpressionUUID->"1a16f2a1-8562-41a2-807e-\
534349fd6077"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ScatteringEquations4D", "[", 
   RowBox[{"8", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], "//", 
  "AmplitudesDisplay"}]], "Input",
 CellChangeTimes->{{3.7353907300924883`*^9, 3.735390740754298*^9}},
 ExpressionUUID -> "9d0227db-5334-4ec3-ba14-1f103f51c7cc"],

Cell["\<\
Optional arguments are a gauge fix and two equations to delete to produce a \
well specified set of equations\
\>", "Text",
 CellChangeTimes->{{3.7353907878960752`*^9, 
  3.735390789324422*^9}},ExpressionUUID->"f29b1c3f-2fbf-4d11-9493-\
8b4f4922ef39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ScatteringEquations4D", "[", 
   RowBox[{"8", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "//", 
  "AmplitudesDisplay"}]], "Input",
 CellChangeTimes->{{3.735390799516959*^9, 3.735390808089823*^9}},
 ExpressionUUID -> "58fb5d67-819c-4c10-9fd9-563ebeb30069"],

Cell["\<\
The gauge fix and delete specifications must both either be in the left side \
or the right set\
\>", "Text",
 CellChangeTimes->{{3.7353908388144903`*^9, 
  3.735390839882691*^9}},ExpressionUUID->"fde4969d-6b81-4d83-86c2-\
0c03cbf5f22d"],

Cell[BoxData[{
 RowBox[{"ScatteringEquations4D", "[", 
  RowBox[{"4", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ScatteringEquations4D", "[", 
   RowBox[{"4", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "//", 
  "AmplitudesDisplay"}], "\[IndentingNewLine]", 
 RowBox[{"ScatteringEquations4D", "[", 
  RowBox[{"4", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ScatteringEquations4D", "[", 
   RowBox[{"4", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "3"}], "}"}]}], "]"}], "//", 
  "AmplitudesDisplay"}]}], "Input",
 CellChangeTimes->{{3.735390853723214*^9, 3.7353909111862307`*^9}},
 ExpressionUUID -> "efb55e89-d846-4459-ad12-db5cdc3def1a"],

Cell["\<\
Analytical MHV solutions can be accessed via ReplaceMinors, or \
SolveScatteringEquations4D\
\>", "Text",
 CellChangeTimes->{{3.735390943935936*^9, 
  3.735390966537106*^9}},ExpressionUUID->"150fbd62-0616-43e6-af10-\
806ba4a3fc91"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ReplaceMinors", "[", 
     RowBox[{
      RowBox[{"ScatteringEquations4D", "[", 
       RowBox[{"8", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", "8", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", "Together"}], "//", 
   "AmplitudesDisplay"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "this", " ", "is", " ", "zero", " ", "on", " ", "support", 
    " ", "of", " ", "momentum", " ", "conversation", " ", "numerically"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ApplyMomenta", "[", 
   RowBox[{
    RowBox[{"ReplaceMinors", "[", 
     RowBox[{
      RowBox[{"ScatteringEquations4D", "[", 
       RowBox[{"8", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", "8", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", " ", 
    RowBox[{"RandomMomenta4D", "[", "8", "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{"9", ",", 
      RowBox[{"Range", "[", "7", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{"9", ",", 
      RowBox[{"Range", "[", "7", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "//", "AmplitudesDisplay"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Check", " ", "this", " ", "is", " ", "zero", " ", "on", " ", "support", 
    " ", "of", " ", "momentum", " ", "conversation", " ", "numerically"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"ApplyMomenta", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{"9", ",", 
      RowBox[{"Range", "[", "7", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{"SolveScatteringEquations4D", "[", 
     RowBox[{"9", ",", 
      RowBox[{"Range", "[", "7", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ",", " ", 
   RowBox[{"RandomMomenta4D", "[", "9", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.735390887718889*^9, 3.735390888550775*^9}, {
   3.7353909851126547`*^9, 3.735391140577841*^9}, {3.735391170684496*^9, 
   3.735391217800049*^9}, 3.74077329883419*^9, {3.74077393797515*^9, 
   3.740774004965399*^9}},
 ExpressionUUID -> "7d3a8f94-0ead-4214-bc98-63341b506269"]
}, Closed]],

Cell[CellGroupData[{

Cell["The package\[CloseCurlyQuote]s reserved heads", "Section",
 CellChangeTimes->{{3.735391323798061*^9, 
  3.735391330885544*^9}},ExpressionUUID->"539b243b-8899-4aa8-b194-\
733dde04bc15"],

Cell["\<\
treeamps4dJAF reserves 8 heads for analytical computations. These heads are \
cleared at the beginning of the session, and are protected so they cannot be \
assigned to. 
Currently allocated heads can be viewed with GetHeads. Each symbol has an \
identifying name which can also be read out from GetHeads\
\>", "Text",
 CellChangeTimes->{{3.7353913453317842`*^9, 3.735391391659122*^9}, {
  3.735392097338407*^9, 
  3.735392122808766*^9}},ExpressionUUID->"755b471e-8de9-4cb1-85cc-\
ce247d31b352"],

Cell[BoxData[
 RowBox[{"GetHeads", "[", "]"}]], "Input",
 CellChangeTimes->{{3.735391334950945*^9, 3.735391337928179*^9}, {
  3.735391393881238*^9, 3.735391395445154*^9}},
 ExpressionUUID -> "c30bfd02-578d-4fee-8efb-190e2f81d3fb"],

Cell["\<\
We then use these heads for analytical calculations. For example a Schouten \
identity;\
\>", "Text",
 CellChangeTimes->{{3.737368856282353*^9, 3.737368873634075*^9}},
 ExpressionUUID -> "f8fc9228-c032-4cb2-a39d-63b2567b2f13"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ang", "[", 
     RowBox[{"1", ",", "2"}], "]"}], 
    RowBox[{"ang", "[", 
     RowBox[{"3", ",", "4"}], "]"}]}], " ", "+", " ", 
   RowBox[{
    RowBox[{"ang", "[", 
     RowBox[{"1", ",", "3"}], "]"}], 
    RowBox[{"ang", "[", 
     RowBox[{"4", ",", "2"}], "]"}]}]}], "//", "ApplySchouten"}]], "Input",
 CellChangeTimes->{{3.737368874728261*^9, 3.7373689000814962`*^9}},
 ExpressionUUID -> "3ab2433a-68ba-42cc-8e60-e78038637496"],

Cell["\<\
Expressions are returned in terms of these heads, and \
they\[CloseCurlyQuote]re used for internal calculations\
\>", "Text",
 CellChangeTimes->{{3.7373689107207413`*^9, 3.737368926381311*^9}, 
   3.737368979054782*^9},ExpressionUUID->"8f9eed1f-9afe-488c-90e1-\
6816966d6b6c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s", "[", 
   RowBox[{"3", ",", "1"}], "]"}], "/.", 
  RowBox[{"SolveScatteringEquations4D", "[", 
   RowBox[{"4", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"s", " ", "=", " ", "5", " ", 
  RowBox[{"(*", 
   RowBox[{
   "These", " ", "heads", " ", "are", " ", "protected", " ", "so", " ", "you",
     " ", 
    RowBox[{"can", "'"}], "t", " ", "assign", " ", "to", " ", "them"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7373689325101*^9, 3.737368985756123*^9}},
 ExpressionUUID -> "5afdd99a-65a2-4180-bdcb-813f5190e6d7"],

Cell["\<\
If you want to use different heads you can reassign using SetHeads using \
identifiers\
\>", "Text",
 CellChangeTimes->{{3.735391440316543*^9, 3.735391467942359*^9}, {
  3.735391562436795*^9, 3.735391563156352*^9}, {3.7353920926806927`*^9, 
  3.735392095875683*^9}, {3.7353923007893744`*^9, 
  3.7353923081667624`*^9}},ExpressionUUID->"719a5d2a-5b09-4b7b-972b-\
6cd6a2d6f12f"],

Cell[BoxData[{
 RowBox[{"SolveScatteringEquations4D", "[", 
  RowBox[{"4", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetHeads", "[", 
  RowBox[{"\"\<Angle\>\"", "\[Rule]", " ", "ab"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"SolveScatteringEquations4D", "[", 
  RowBox[{"4", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.73539145111952*^9, 3.735391497636079*^9}, {
  3.7353921377043962`*^9, 3.735392207595639*^9}, {3.735392254819026*^9, 
  3.7353922762391453`*^9}},
 ExpressionUUID -> "b88da868-d1a5-4036-bec5-5eeab4e033a7"],

Cell["Set all the heads", "Text",
 CellChangeTimes->{{3.735392310124446*^9, 
  3.735392314691889*^9}},ExpressionUUID->"d908a06e-2aae-4fcb-95eb-\
0e7cb48bce04"],

Cell[BoxData[{
 RowBox[{"SetHeads", "[", 
  RowBox[{
  "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "g", ",", "h"}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"Integrand", "[", 
  RowBox[{"\"\<EG\>\"", ",", "0", ",", "4", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ScatteringEquations4D", "[", 
  RowBox[{"4", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.73539228283468*^9, 3.735392283461858*^9}, {
  3.7407740967563334`*^9, 3.740774096979703*^9}, {3.740774139801693*^9, 
  3.740774140115802*^9}},
 ExpressionUUID -> "70508513-d42c-4bfb-a2f2-0f7aab965231"],

Cell["Reassign to defaults", "Text",
 CellChangeTimes->{
  3.7353922929574823`*^9},ExpressionUUID->"ccdbecf8-5520-40e9-82de-\
6055f1418b16"],

Cell[BoxData[
 RowBox[{"SetHeads", "[", "]"}]], "Input",
 CellChangeTimes->{{3.735392288569257*^9, 3.735392290661614*^9}},
 ExpressionUUID -> "ae5525d8-81af-43c0-9334-cc906d24f1c5"],

Cell["\<\
The package\[CloseCurlyQuote]s default heads can be changed in the \
\[OpenCurlyDoubleQuote]Print introduction and unprotect and clear default \
heads\[CloseCurlyDoubleQuote] section of the package.\
\>", "Text",
 CellChangeTimes->{{3.735392348150834*^9, 3.735392368783391*^9}, {
  3.73539811004082*^9, 3.735398112853324*^9}, {3.740774038478902*^9, 
  3.74077404171686*^9}},
 ExpressionUUID -> "9868de5b-e7ef-4c88-9e37-3645e436c047"]
}, Closed]],

Cell[CellGroupData[{

Cell["Solving the scattering equations with NSolveMonteCarlo", "Section",
 CellChangeTimes->{{3.7353958254297256`*^9, 
  3.73539583519368*^9}},ExpressionUUID->"1b018b8a-e179-4e92-8fa1-\
c7d41c2d89d9"],

Cell["\<\
Breaking the calculation down one more step, we can look at how to use the \
Monte Carlo solution finding algorithm directly.
NSolveMonteCarlo is a generic algorithm which can be used to find solutions \
to any non-linear equations. It makes a selection of random guesses, and then \
uses Newton\[CloseCurlyQuote]s algorithm via FindRoot to see if the guess is \
near a solution, throwing out duplicate solutions compared with those already \
found. This process is repeated until a stopping condition is reached.

Solve a nonlinear equation in one variable, and continue until either 20 \
solutions are found or 20 seconds have expired, printing out summary \
information.
Option Distribution \[Rule]  {a,b} is used to define a uniform distribution \
U([a,b]) used to sample initial guess points\
\>", "Text",
 CellChangeTimes->{
  3.7353960531436777`*^9, {3.7353961616723146`*^9, 3.7353961913954897`*^9}, {
   3.735396272239237*^9, 3.735396283377829*^9}, {3.735396377744429*^9, 
   3.735396400693831*^9}, {3.735396431745771*^9, 3.7353964357056293`*^9}, 
   3.7407742253421173`*^9, {3.740774375488113*^9, 3.7407743982993593`*^9}, {
   3.740774442852441*^9, 3.740774447283496*^9}},
 ExpressionUUID -> "9cebd837-e1fe-427f-862d-c9bdc0ad6e94"],

Cell[BoxData[
 RowBox[{"Quiet", "@", 
  RowBox[{"NSolveMonteCarlo", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"x", " "}]], "+", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "-", "x"}], ")"}], 
       RowBox[{"4", "-", "x"}]], " ", "-", " ", "4"}], "}"}], ",", 
    RowBox[{"{", "x", "}"}], ",", " ", 
    RowBox[{"NumSolutions", "\[Rule]", " ", "20"}], ",", 
    RowBox[{"MaxTime", "\[Rule]", "20"}], ",", " ", 
    RowBox[{"PrintSummary", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"Distribution", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7353961932188807`*^9, 3.735396287787442*^9}, {
  3.7353963563475924`*^9, 3.7353963723029337`*^9}, {3.735396419417663*^9, 
  3.735396422047864*^9}, {3.73539653689065*^9, 3.7353965376096077`*^9}, {
  3.740774381770763*^9, 3.740774400145142*^9}, {3.740774451967339*^9, 
  3.7407745151273413`*^9}},
 ExpressionUUID -> "a8db95d6-0b36-41d8-bf2f-7ebf65a73e69"],

Cell["Or sample from another distribution", "Text",
 CellChangeTimes->{{3.740774268340331*^9, 3.740774308253364*^9}, {
  3.740774354514319*^9, 3.740774355324461*^9}, {3.740774491519104*^9, 
  3.7407744917878513`*^9}}],

Cell[BoxData[
 RowBox[{"Quiet", "@", 
  RowBox[{"NSolveMonteCarlo", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"x", " "}]], "+", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "-", "x"}], ")"}], 
       RowBox[{"4", "-", "x"}]], " ", "-", " ", "4"}], "}"}], ",", 
    RowBox[{"{", "x", "}"}], ",", " ", 
    RowBox[{"NumSolutions", "\[Rule]", " ", "20"}], ",", 
    RowBox[{"MaxTime", "\[Rule]", "20"}], ",", " ", 
    RowBox[{"PrintSummary", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"Distribution", "\[Rule]", " ", 
     RowBox[{"NormalDistribution", "[", 
      RowBox[{"0", ",", "1"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7407742604277153`*^9, 3.740774264898143*^9}, {
  3.740774385461502*^9, 3.740774410050992*^9}}],

Cell["\<\
Solve the scattering equations by Monte Carlo; NSolveScatteringEquations4D \
uses roughly this setup\
\>", "Text",
 CellChangeTimes->{{3.7353965822394342`*^9, 3.735396583285091*^9}, {
  3.740774535625449*^9, 3.740774569481543*^9}},
 ExpressionUUID -> "cdb5ac03-5c17-4e79-b519-b4611a43ccc9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gfix", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"mom", " ", "=", " ", 
    RowBox[{"RandomMomenta4D", "[", "6", "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "get", " ", "vars", " ", "and", " ", "eqns", " ", "and", " ", "apply", " ",
     "numerical", " ", "momenta"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"GetHeads", "[", "\"\<Worldsheet\>\"", "]"}], "[", 
       RowBox[{"m", ",", "a"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"Length", "@", "mom"}], "]"}], ",", "gfix"}], "]"}]}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "2"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqns", " ", "=", " ", 
    RowBox[{"ScatteringEquations4D", "[", 
     RowBox[{
      RowBox[{"N", "[", "mom", "]"}], ",", "L", ",", "gfix"}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "solve", " ", "equations", " ", "and", " ", "make", " ", "back", " ", "up",
     " ", "into", " ", "table", " ", "with", " ", "gauge", " ", "fixed", " ", 
    "rows", " ", "added"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"InsertGaugeFix", "[", 
     RowBox[{"#", ",", "gfix"}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Partition", "[", 
       RowBox[{"#", ",", "2"}], "]"}], "&"}], "/@", 
     RowBox[{"NSolveMonteCarlo", "[", 
      RowBox[{"eqns", ",", "vars", ",", 
       RowBox[{"NumSolutions", "\[Rule]", 
        RowBox[{"Eulerian", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "mom", "]"}], "-", "3"}], ",", 
          RowBox[{
           RowBox[{"Length", "[", "L", "]"}], "-", "2"}]}], "]"}]}]}], 
      "]"}]}], ")"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.735396588096068*^9, 3.735396690770196*^9}},
 ExpressionUUID -> "41027142-3d55-435e-b1c0-61937feb9ce5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Grassmann computations with DetGIntegrate ", "Section",
 CellChangeTimes->{{3.735393487249565*^9, 3.7353935011259947`*^9}, 
   3.737370230192347*^9, {3.737371899541617*^9, 
   3.737371913293314*^9}},ExpressionUUID->"4586e291-bb06-4e91-8229-\
3c409506d03c"],

Cell[TextData[{
 "Given a specific Grassmann function, expanding out all of the terms and \
calculating the integral against a specific measure is a well specified \
operation. For Grassmann spaces with dimension ",
 StyleBox["n",
  FontSlant->"Italic"],
 ", expanding out a generic product of sums of Grassmann variables results in \
",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "n"], TraditionalForm]],ExpressionUUID->
  "0e62012a-ef82-4708-ae25-7911d8a66660"],
 " terms, which increases prohibitively quickly for efficient computations. \
Using the identity that ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Product]", 
     RowBox[{"i", "=", "1"}], "n"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "1"}], "n"], 
     RowBox[{
      SubscriptBox["A", "ij"], 
      SubscriptBox["\[Eta]", "j"]}]}]}], " ", "=", " ", 
   RowBox[{"det", 
    RowBox[{"(", "A", ")"}]}]}]],ExpressionUUID->
  "592779d7-0a88-415d-a57b-3c74c7d89db8"],
 ", we can solve Grassmann integrals of this specific form efficiently using \
DetGIntegrate.\n\nThe Grassmann delta functions in the scattering equation \
integrand are of the form ",
 Cell[BoxData[
  RowBox[{
   UnderscriptBox["\[Product]", 
    RowBox[{"l", "\[Element]", "L"}]], 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Eta]", "l"], "-", 
     RowBox[{
      UnderscriptBox["\[Sum]", 
       RowBox[{"r", "\[Element]", " ", "R"}]], 
      FractionBox[
       SubscriptBox["\[Eta]", "r"], 
       RowBox[{"(", "lr", ")"}]]}]}], ")"}]}]],ExpressionUUID->
  "5cc0abd1-406b-4002-a5a0-cf195a0e0875"],
 ", and hence can be integrated this way.\n\nGrassmann variables are \
specified by the default head eta, which has the name Grassmann for use with \
SetHeads and GetHeads. We must specify the measure and the total Grassmann \
space in terms of sets of possible indices for the head eta."
}], "Text",
 CellChangeTimes->{{3.73539366916965*^9, 3.73539377741354*^9}, {
   3.735393814082366*^9, 3.7353938261259604`*^9}, {3.735393862971759*^9, 
   3.735393954081984*^9}, {3.7353939985318127`*^9, 3.735394028940592*^9}, 
   3.735394670420581*^9},ExpressionUUID->"64e0501f-01ab-4206-84ec-\
3161b08ee322"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DetGIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", 
      RowBox[{"eta", "[", "1", "]"}]}], " ", "+", " ", "b"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", "1", "}"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", "1", "}"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DetGIntegrate", "[", 
  RowBox[{
   RowBox[{"GProduct", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"i", ",", "j"}], "]"}], 
        RowBox[{"eta", "[", "j", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "n"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ",", 
   RowBox[{"List", "/@", 
    RowBox[{"Range", "[", "n", "]"}]}], ",", 
   RowBox[{"List", "/@", 
    RowBox[{"Range", "[", "n", "]"}]}], ",", 
   RowBox[{"CheckForm", "\[Rule]", " ", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.735393929844054*^9, 3.7353939525061207`*^9}, {
  3.735394663129561*^9, 3.735394663466694*^9}},
 ExpressionUUID -> "a4a9c561-26d0-4979-bc09-ee582fe71499"],

Cell["\<\
Many elements of the matrix corresponding to A for the Grassmann delta \
functions for the scattering equations will be zero, and hence a sparse array \
is used which is much more efficient for memory and computation time.\
\>", "Text",
 CellChangeTimes->{{3.735394254829412*^9, 
  3.7353942897148657`*^9}},ExpressionUUID->"31d00bd1-ee14-4e63-94ea-\
26058e34fa04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "An", " ", "example", " ", "calculation", " ", "at", " ", "8", " ", 
     "points", " ", 
     SuperscriptBox["N", "2"], 
     RowBox[{"MHV", ".", " ", "This"}], " ", "specific", " ", "calculation", 
     " ", "extends", " ", "to", " ", "any", " ", "case", " ", "with", " ", 
     RowBox[{"Length", "[", "L", "]"}]}], " ", "\[Equal]", " ", 
    RowBox[{"Length", "[", "R", "]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"susy", " ", "=", " ", "8"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"L", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DetGIntegrate", "[", 
     RowBox[{
      RowBox[{"GProduct", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"eta", "[", 
          RowBox[{"l", ",", "A"}], "]"}], " ", "-", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"eta", "[", 
             RowBox[{"r", ",", "A"}], "]"}], 
            RowBox[{"cir", "[", 
             RowBox[{"l", ",", "r"}], "]"}]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "R"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "susy"}], "}"}]}], "]"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"R", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", "i"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "susy"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", "L", "]"}]}], "}"}]}], "]"}], ",", "1"}], 
       "]"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{"L", ",", "R"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", "i"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "susy"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"Join", "[", 
              RowBox[{"L", ",", "R"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        "1"}], "]"}], ",", 
      RowBox[{"HoldForm", "\[Rule]", " ", "True"}]}], "]"}], "//", 
    "RepeatedTiming"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "//", "ReleaseHold"}], "//", 
    "AmplitudesDisplay"}]}]}]], "Input",
 CellChangeTimes->{{3.735394292554126*^9, 3.735394293000846*^9}, {
   3.7353943645325737`*^9, 3.735394398301962*^9}, {3.735394431714781*^9, 
   3.735394433608469*^9}, {3.735394495839939*^9, 3.735394638777314*^9}, 
   3.736594982579747*^9, {3.736595112674878*^9, 3.736595120236907*^9}, {
   3.7408394392034388`*^9, 3.740839474425123*^9}, 3.7408433330179443`*^9},
 ExpressionUUID -> "f7a77082-3a72-4971-b4a7-164dc4f8789f"],

Cell["\<\
DetGIntegrate is tailored to extracting component amplitudes in \
ExtractComponent. Then we enter the necessary states to integrate some \
superamplitude;\
\>", "Text",
 CellChangeTimes->{{3.737370238872032*^9, 3.737370287414772*^9}, {
  3.7408413708216953`*^9, 3.7408413854847527`*^9}},
 ExpressionUUID -> "24b58a1a-df05-4b6a-a38c-35ff07b3d7ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "have", " ", "to", " ", "set", " ", "Simplify", " ", "to", " ", 
    "False", " ", "in", " ", "DeltaQ", " ", "to", " ", "be", " ", "able", " ",
     "to", " ", "integrate", " ", "with", " ", "the", " ", "algorithm", " ", 
    "from", " ", "ExtractComponent"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ExtractComponent", "[", 
      RowBox[{"\"\<YM\>\"", ",", "4", ",", 
       RowBox[{"DeltaQ", "[", 
        RowBox[{"4", ",", "4", ",", 
         RowBox[{"Simplify", "\[Rule]", "False"}]}], "]"}], ",", "\"\<g-\>\"",
        ",", 
       RowBox[{"{", 
        RowBox[{"\"\<\[Psi]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\"\<\[Psi]+\>\"", ",", "4"}], "}"}], ",", "\"\<g+\>\""}], 
      "]"}], "//", "Simplify"}], "//", "AmplitudesDisplay"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"This", " ", "is", " ", 
      SuperscriptBox[
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "3"], 
      RowBox[{"ang", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], ";", " ", 
     RowBox[{"check", " ", "numerically"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ApplyMomenta", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ExtractComponent", "[", 
       RowBox[{"\"\<YM\>\"", ",", "4", ",", 
        RowBox[{"DeltaQ", "[", 
         RowBox[{"4", ",", "4", ",", 
          RowBox[{"Simplify", "\[Rule]", "False"}]}], "]"}], ",", 
        "\"\<g-\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\[Psi]-\>\"", ",", "1", ",", "2", ",", "3"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\[Psi]+\>\"", ",", "4"}], "}"}], ",", "\"\<g+\>\""}], 
       "]"}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"ang", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "3"], 
       RowBox[{"ang", "[", 
        RowBox[{"1", ",", "3"}], "]"}]}]}], ",", 
     RowBox[{"RandomMomenta4D", "[", "4", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.737370290020137*^9, 3.737370403035489*^9}, {
  3.7408413987887363`*^9, 3.74084145013023*^9}, {3.740843324822036*^9, 
  3.7408433317373323`*^9}},
 ExpressionUUID -> "c7c3c0eb-2c54-442d-8eec-54aca90747bf"],

Cell["\<\
ExtractComponent can be used to take different parts from a numerical \
Grassmann expansion\
\>", "Text",
 CellChangeTimes->{{3.737371197755197*^9, 
  3.737371251313305*^9}},ExpressionUUID->"c647dd46-ce52-4204-8ab6-\
abef04b663d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"numamp", " ", "=", " ", 
   RowBox[{"Amplitude", "[", 
    RowBox[{"\"\<EG\>\"", ",", "4", ",", 
     RowBox[{"RandomMomenta4D", "[", "5", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ExtractComponent", "[", 
  RowBox[{
  "\"\<EG\>\"", ",", "4", ",", "numamp", ",", "\"\<\[Phi]-\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A-\>\"", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<A+\>\"", ",", "3", ",", "4"}], "}"}], ",", "\"\<\[Phi]+\>\"",
    ",", "\"\<h-\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ExtractComponent", "[", 
  RowBox[{
  "\"\<EG\>\"", ",", "4", ",", "numamp", ",", "\"\<\[Phi]-\>\"", ",", 
   "\"\<\[Phi]-\>\"", ",", "\"\<\[Phi]+\>\"", ",", "\"\<\[Phi]+\>\"", ",", 
   "\"\<h-\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.737371195105227*^9, 3.7373712335221863`*^9}},
 ExpressionUUID -> "cf43ecb2-b3e8-43c5-b857-e87429bf1081"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1920, 1031},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"Salvaged" -> True},
Magnification:>1.5 Inherited,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 372, 8, 220, "Title"],
Cell[955, 32, 283, 4, 46, "Text"],
Cell[1241, 38, 2805, 42, 69, "Input"],
Cell[CellGroupData[{
Cell[4071, 84, 162, 3, 95, "Section"],
Cell[4236, 89, 237, 6, 69, "Text"],
Cell[4476, 97, 404, 6, 64, "Input"],
Cell[4883, 105, 455, 9, 69, "Text"],
Cell[5341, 116, 934, 24, 64, "Input"],
Cell[6278, 142, 311, 6, 69, "Text"],
Cell[6592, 150, 664, 15, 216, "Input"],
Cell[7259, 167, 357, 7, 69, "Text"],
Cell[7619, 176, 708, 17, 103, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[8364, 198, 283, 4, 72, "Section"],
Cell[8650, 204, 614, 11, 202, "Text"],
Cell[9267, 217, 189, 3, 64, "Input"],
Cell[9459, 222, 244, 6, 69, "Text"],
Cell[9706, 230, 222, 4, 64, "Input"],
Cell[9931, 236, 280, 4, 69, "Text"],
Cell[10214, 242, 999, 23, 141, "Input"],
Cell[11216, 267, 338, 5, 69, "Text"],
Cell[11557, 274, 665, 13, 64, "Input"],
Cell[12225, 289, 376, 7, 69, "Text"],
Cell[12604, 298, 954, 24, 216, "Input"],
Cell[13561, 324, 372, 10, 72, "Text"],
Cell[13936, 336, 1554, 35, 178, "Input"],
Cell[15493, 373, 202, 3, 69, "Text"],
Cell[15698, 378, 1732, 43, 216, "Input"],
Cell[17433, 423, 304, 7, 69, "Text"],
Cell[17740, 432, 1540, 32, 178, "Input"],
Cell[19283, 466, 293, 6, 69, "Text"],
Cell[19579, 474, 382, 8, 64, "Input"],
Cell[19964, 484, 437, 8, 114, "Text"],
Cell[20404, 494, 2220, 51, 328, "Input"],
Cell[22627, 547, 221, 4, 69, "Text"],
Cell[22851, 553, 1649, 39, 178, "Input"],
Cell[24503, 594, 603, 11, 114, "Text"],
Cell[25109, 607, 727, 16, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[25873, 628, 233, 4, 72, "Section"],
Cell[26109, 634, 248, 6, 69, "Text"],
Cell[26360, 642, 940, 23, 178, "Input"],
Cell[27303, 667, 183, 3, 69, "Text"],
Cell[27489, 672, 632, 16, 141, "Input"],
Cell[28124, 690, 329, 7, 69, "Text"],
Cell[28456, 699, 2864, 70, 291, "Input"],
Cell[31323, 771, 234, 6, 69, "Text"],
Cell[31560, 779, 338, 7, 64, "Input"],
Cell[31901, 788, 378, 8, 69, "Text"],
Cell[32282, 798, 919, 23, 178, "Input"],
Cell[33204, 823, 401, 9, 114, "Text"],
Cell[33608, 834, 1588, 34, 253, "Input"],
Cell[35199, 870, 335, 7, 69, "Text"],
Cell[35537, 879, 473, 9, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[36047, 893, 271, 6, 72, "Section"],
Cell[36321, 901, 608, 11, 157, "Text"],
Cell[36932, 914, 691, 17, 141, "Input"],
Cell[37626, 933, 320, 6, 69, "Text"],
Cell[37949, 941, 435, 7, 64, "Input"],
Cell[38387, 950, 326, 7, 69, "Text"],
Cell[38716, 959, 233, 4, 64, "Input"],
Cell[38952, 965, 247, 4, 69, "Text"],
Cell[39202, 971, 1117, 25, 103, "Input"],
Cell[40322, 998, 440, 8, 69, "Text"],
Cell[40765, 1008, 1096, 24, 141, "Input"],
Cell[41864, 1034, 212, 4, 69, "Text"],
Cell[42079, 1040, 817, 19, 141, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[42933, 1064, 272, 6, 72, "Section"],
Cell[43208, 1072, 619, 13, 204, "Text"],
Cell[43830, 1087, 841, 19, 141, "Input"],
Cell[44674, 1108, 183, 3, 69, "Text"],
Cell[44860, 1113, 2414, 56, 216, "Input"],
Cell[47277, 1171, 511, 11, 114, "Text"],
Cell[47791, 1184, 640, 18, 64, "Input"],
Cell[48434, 1204, 1173, 28, 94, "Text"],
Cell[49610, 1234, 579, 16, 118, "Input"],
Cell[50192, 1252, 322, 6, 69, "Text"],
Cell[50517, 1260, 1222, 28, 141, "Input"],
Cell[51742, 1290, 514, 9, 69, "Text"],
Cell[52259, 1301, 1658, 42, 328, "Input"],
Cell[53920, 1345, 376, 7, 69, "Text"],
Cell[54299, 1354, 634, 15, 103, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[54970, 1374, 265, 6, 72, "Section"],
Cell[55238, 1382, 871, 15, 202, "Text"],
Cell[56112, 1399, 241, 5, 64, "Input"],
Cell[56356, 1406, 468, 9, 114, "Text"],
Cell[56827, 1417, 1328, 31, 216, "Input"],
Cell[58158, 1450, 461, 12, 70, "Text"],
Cell[58622, 1464, 529, 11, 103, "Input"],
Cell[59154, 1477, 220, 3, 69, "Text"],
Cell[59377, 1482, 356, 8, 64, "Input"],
Cell[59736, 1492, 383, 8, 69, "Text"],
Cell[60122, 1502, 554, 12, 103, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[60713, 1519, 278, 6, 72, "Section"],
Cell[60994, 1527, 425, 10, 114, "Text"],
Cell[61422, 1539, 339, 8, 64, "Input"],
Cell[61764, 1549, 261, 6, 69, "Text"],
Cell[62028, 1557, 459, 12, 64, "Input"],
Cell[62490, 1571, 247, 6, 69, "Text"],
Cell[62740, 1579, 1168, 34, 178, "Input"],
Cell[63911, 1615, 241, 6, 69, "Text"],
Cell[64155, 1623, 2558, 68, 291, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[66750, 1696, 190, 3, 72, "Section"],
Cell[66943, 1701, 505, 10, 114, "Text"],
Cell[67451, 1713, 230, 4, 64, "Input"],
Cell[67684, 1719, 236, 5, 69, "Text"],
Cell[67923, 1726, 492, 14, 64, "Input"],
Cell[68418, 1742, 286, 6, 69, "Text"],
Cell[68707, 1750, 624, 16, 103, "Input"],
Cell[69334, 1768, 386, 8, 69, "Text"],
Cell[69723, 1778, 643, 15, 141, "Input"],
Cell[70369, 1795, 159, 3, 69, "Text"],
Cell[70531, 1800, 687, 16, 141, "Input"],
Cell[71221, 1818, 140, 3, 69, "Text"],
Cell[71364, 1823, 181, 3, 64, "Input"],
Cell[71548, 1828, 443, 8, 69, "Text"]
}, Closed]],
Cell[CellGroupData[{
Cell[72028, 1841, 200, 3, 72, "Section"],
Cell[72231, 1846, 1250, 21, 291, "Text"],
Cell[73484, 1869, 1070, 25, 75, "Input"],
Cell[74557, 1896, 217, 3, 69, "Text"],
Cell[74777, 1901, 810, 20, 75, "Input"],
Cell[75590, 1923, 300, 6, 69, "Text"],
Cell[75893, 1931, 2443, 70, 441, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[78373, 2006, 262, 4, 72, "Section"],
Cell[78638, 2012, 2198, 54, 273, "Text"],
Cell[80839, 2068, 1227, 35, 119, "Input"],
Cell[82069, 2105, 374, 7, 76, "Text"],
Cell[82446, 2114, 3314, 88, 247, "Input"],
Cell[85763, 2204, 356, 7, 46, "Text"],
Cell[86122, 2213, 2282, 57, 158, "Input"],
Cell[88407, 2272, 241, 6, 46, "Text"],
Cell[88651, 2280, 1003, 23, 94, "Input"]
}, Closed]]
}, Open  ]]
}
]
*)


